Extremal fixed points and Diophantine equations

The coupling constants of fixed points in the $\epsilon$ expansion at one loop are known to satisfy a quadratic bound due to Rychkov and Stergiou. We refer to fixed points that saturate this bound as extremal fixed points. The theories which contain such fixed points are those which undergo a saddle-node bifurcation, entailing the presence of a marginal operator. Among bifundamental theories, a few examples of infinite families of such theories are known. A necessary condition for extremality is that the sizes of the factors of the symmetry group of a given theory satisfy a specific Diophantine equation, given in terms of what we call the extremality polynomial. In this work we study such Diophantine equations and employ a combination of rigorous and probabilistic estimates to argue that these infinite families constitute rare exceptions. The Pell equation, Falting's theorem, Siegel's theorem, and elliptic curves figure prominently in our analysis. In the cases we study here, more generic classes of multi-fundamental theories saturate the Rychkov-Stergiou bound only in sporadic cases or in limits where they degenerate into simpler known examples.

==> anc/ancillaryFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    658097,      12112]
NotebookOptionsPosition[    647555,      11987]
NotebookOutlinePosition[    647968,      12003]
CellTagsIndexPosition[    647925,      12000]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Extremality polynomial for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"O", "(", 
     SubscriptBox["N", "1"], ")"}], "x", " ", 
    RowBox[{"O", "(", 
     SubscriptBox["N", "2"], ")"}], " ", "x", " ", 
    RowBox[{"O", "(", 
     SubscriptBox["N", "3"], ")"}], " ", "theory"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c226fa60-b169-6044-bbf4-639825071870"]
}], "Section",
 CellChangeTimes->{{3.9295853704669437`*^9, 
  3.9295854015826397`*^9}},ExpressionUUID->"afbd5c57-f796-c943-8d09-\
a949b3e1c4b0"],

Cell[CellGroupData[{

Cell["triple terms", "Subsection",
 CellChangeTimes->{{3.913851365355649*^9, 
  3.913851378616849*^9}},ExpressionUUID->"33e0f7d3-cf08-4539-baff-\
4268e9245f09"],

Cell["\<\
tripleTerms[X_, Y_, Z_] = 4717716459481434576304056150876358731525783552 - \
177364835252906898701029853436773259783482376192*X*Y*Z + 
    448848914384143453723596353890421483749905530880*X^2*Y^2*Z^2 + \
183694909988915723121473418835407091459902406656*X^3*Y^3*Z^3 - 
    540214081714845475705823918929130278998132129792*X^4*Y^4*Z^4 - \
854054902216952607313983156936789514794144104448*X^5*Y^5*Z^5 + 
    2268550210484611087829282777724998146145485062144*X^6*Y^6*Z^6 - \
2088902799231262614809735315459427918578391711744*X^7*Y^7*Z^7 + 
    1071620022786503402687789327551716477549649330176*X^8*Y^8*Z^8 - \
334500740197291572295589548231585899508282687488*X^9*Y^9*Z^9 + 
    61521716568886118354653361600467784009955409920*X^10*Y^10*Z^10 - \
5160595830877630383677165316429815646598987776*X^11*Y^11*Z^11 - 
    187103465839682293639684504676609234533613568*X^12*Y^12*Z^12 + \
59318686412103707387014218532729593935167488*X^13*Y^13*Z^13 + 
    1039994493481658147014650382777608177057792*X^14*Y^14*Z^14 - \
541601043023141617687917947687489817280512*X^15*Y^15*Z^15 - 
    21655385160366614272382786405153741094912*X^16*Y^16*Z^16 + \
3237263395816153588512706785381407422464*X^17*Y^17*Z^17 + 
    295097299441066875792711715529319644352*X^18*Y^18*Z^18 - \
1501296179773992318095892759106448448*X^19*Y^19*Z^19 - 
    1476234763543107889146058858648928484*X^20*Y^20*Z^20 - \
91225382000582222519093553405257472*X^21*Y^21*Z^21 - 
    1541940325947175714748852114428818*X^22*Y^22*Z^22 + \
114439816802162635712554716531024*X^23*Y^23*Z^23 + 
    9386681142665906752668898684962*X^24*Y^24*Z^24 + \
349592391741238826985871592352*X^25*Y^25*Z^25 + 
    7672490934337589162987505834*X^26*Y^26*Z^26 + \
84384765987142789606414512*X^27*Y^27*Z^27 - 
    458307690180167257280922*X^28*Y^28*Z^28 - \
36594230143863014183328*X^29*Y^29*Z^29 - 747246365098741705689*X^30*Y^30*Z^30 \
- 
    9338665458556080792*X^31*Y^31*Z^31 - 72234867497220639*X^32*Y^32*Z^32 - \
175192039000944*X^33*Y^33*Z^33 + 
    1562612227299*X^34*Y^34*Z^34 - 491445144*X^35*Y^35*Z^35 + \
6561*X^36*Y^36*Z^36; \
\>", "Input",
 CellChangeTimes->{{3.9138500401468077`*^9, 3.913850069240455*^9}, {
   3.9138513737225018`*^9, 3.913851374465659*^9}, 3.9295855268246136`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"daf681dd-9199-4233-bc95-5ab97cd5a3d8"]
}, Closed]],

Cell[CellGroupData[{

Cell["double terms", "Subsection",
 CellChangeTimes->{{3.913851365355649*^9, 
  3.913851385120681*^9}},ExpressionUUID->"17815b1a-8e69-424c-a742-\
e4d69b205f69"],

Cell["\<\
doubleTerms36[X_, Y_, Z_] = X^36*Y^36*(790532550 + 16240345920*Z + \
163259906136*Z^2 + 627518264640*Z^3 + 1506750729994*Z^4 - 
     2235471219648*Z^5 - 21406479221096*Z^6 - 10167116433888*Z^7 + \
134179946330029*Z^8 - 472468314770080*Z^9 + 
     1206774404168300*Z^10 - 542222920980160*Z^11 - 2092637088756571*Z^12 + \
3548606404052160*Z^13 - 3766216142296696*Z^14 + 
     741452302079264*Z^15 + 5086174553261573*Z^16 - 4795546670278560*Z^17 + \
2477271903355788*Z^18 - 1043207624395200*Z^19 - 
     2141737386961667*Z^20 + 1217833169418816*Z^21 - 371638967601384*Z^22 + \
468630431272224*Z^23 + 362417973918687*Z^24 + 
     54016801087392*Z^25 + 105699226893156*Z^26 + 2272717911744*Z^27 + \
9526118565159*Z^28 + 32487117120*Z^29 + 322920610200*Z^30 + 
     123801696*Z^31 + 3852138789*Z^32 + 69984*Z^33 + 12780828*Z^34); \
\>", "Input",
 CellChangeTimes->{{3.91385142531604*^9, 3.913851436496668*^9}, {
   3.91385167450945*^9, 3.913851681956311*^9}, 3.9295855717662144`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"ed9fb920-8ec3-447a-8332-31c55ae85fad"],

Cell["\<\
doubleTerms35[X_, Y_, Z_] = X^35*Y^35*(572468407992 + 1429317921276*Z + \
13363209683520*Z^2 + 137598464464816*Z^3 + 
     206016408634088*Z^4 - 5029809966930172*Z^5 + 16634124730837760*Z^6 + \
107327149202688*Z^7 - 150102983088208588*Z^8 + 
     420328504691688042*Z^9 - 451237264732993792*Z^10 - \
128216291670399544*Z^11 + 1205846485725141732*Z^12 - 
     1874809605739826582*Z^13 + 1062547430697631744*Z^14 + \
472176903040848192*Z^15 - 1268154775938844076*Z^16 + 
     1316300691562530426*Z^17 - 562523843270791168*Z^18 - \
279419135715416728*Z^19 + 276668924242953604*Z^20 - 
     211232173670304678*Z^21 + 110282804045376768*Z^22 + \
45925304486121216*Z^23 + 3225762057075804*Z^24 + 18155101009575006*Z^25 - 
     1446615982647360*Z^26 + 620179532356824*Z^27 - 118301086019124*Z^28 - \
116146470614706*Z^29 - 2891536392960*Z^30 - 
     7440156177408*Z^31 - 27047868300*Z^32 - 119795046390*Z^33 - \
102596544*Z^34 - 78732*Z^36 - 301806*Z^37); \
\>", "Input",
 CellChangeTimes->{{3.91385169527614*^9, 3.9138517166540318`*^9}, 
   3.9295855763729706`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"762969fe-5635-47d8-bf22-fb27e9a17fb9"],

Cell["\<\
doubleTerms34[X_, Y_, Z_] = X^34*Y^34*(161497770316104 - 1385836844482056*Z + \
10787180608861122*Z^2 + 19636167308134176*Z^3 - 
     468215200244750512*Z^4 + 1734543891342667080*Z^5 - \
501149910223126338*Z^6 - 13829161753692804000*Z^7 + 
     44970453233643101148*Z^8 - 61416706891823708956*Z^9 + \
5270874348625469571*Z^10 + 126997441195895654320*Z^11 - 
     221795447545454117192*Z^12 + 163389216944441190084*Z^13 + \
6707341455052269035*Z^14 - 157120955432457887200*Z^15 + 
     184537288127514951916*Z^16 - 81493363846022528828*Z^17 - \
17825841782760120517*Z^18 + 39382534861720790448*Z^19 - 
     34049261855922805992*Z^20 + 12520327107893619748*Z^21 + \
3718954980908459603*Z^22 - 1431215352505489568*Z^23 + 
     2003213076819753204*Z^24 - 409190504473331892*Z^25 - \
57776537984191095*Z^26 - 5400776377023408*Z^27 - 27148490576926344*Z^28 + 
     1600874632209708*Z^29 - 296718633665847*Z^30 + 62888682204000*Z^31 + \
62769998876940*Z^32 + 754502755716*Z^33 + 3286110384*Z^35 + 
     8057765304*Z^36 + 2860596*Z^37 + 5889591*Z^38); \
\>", "Input",
 CellChangeTimes->{{3.9138517016415462`*^9, 3.913851727139306*^9}, 
   3.9295855858171577`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"f2574e15-b615-40d9-b60c-3166b87827f5"],

Cell["\<\
doubleTerms33[X_, Y_, Z_] = X^33*Y^33*(1150569635318976 + 61512640313234400*Z \
+ 1626563069900683824*Z^2 - 19756580049779283272*Z^3 + 
     69358632760326425504*Z^4 + 9690944611239173408*Z^5 - \
772130418692127665008*Z^6 + 2515091515703698568696*Z^7 - 
     3511855607172564378848*Z^8 + 162236005205576724208*Z^9 + \
8062374614648507400664*Z^10 - 14674484217685680627156*Z^11 + 
     11743439477657503174256*Z^12 + 666172497723362107488*Z^13 - \
12933541198870701608984*Z^14 + 14537672799007974568380*Z^15 - 
     6249414568616667588128*Z^16 - 1625201899338765150512*Z^17 + \
4123837957339786863320*Z^18 - 3173741639633119874068*Z^19 + 
     887887288248604126960*Z^20 + 374523935690930829568*Z^21 - \
296513680581823495896*Z^22 + 182790493630109883452*Z^23 - 
     40913259384046435744*Z^24 - 15144032613433772400*Z^25 + \
3528340103344564968*Z^26 - 2913191779742358252*Z^27 + 
     372517147353156048*Z^28 + 122752464915617856*Z^29 - \
4360414331534760*Z^30 + 11717321041433124*Z^31 - 621154563706656*Z^32 - 
     9769735177416*Z^34 - 11157357234564*Z^35 - 47028793104*Z^36 - \
74812266144*Z^37 - 43897464*Z^38 - 64516500*Z^39); \
\>", "Input",
 CellChangeTimes->{{3.913851702925628*^9, 3.913851704207381*^9}, 
   3.913851737755991*^9, 3.929585589627594*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"0902ef93-e53e-4adb-a134-d3023b300fdd"],

Cell["\<\
doubleTerms32[X_, Y_, Z_] = X^32*Y^32*(519479793331315936 + \
30666766028802776256*Z - 374703296464723819920*Z^2 + 
     1207122954802495410960*Z^3 + 2288215941410423323350*Z^4 - \
27213504471043681421824*Z^5 + 83245946744258473957304*Z^6 - 
     109926456961831616905488*Z^7 - 27134575607329238046434*Z^8 + \
360684501357110744014912*Z^9 - 637128192974025605868960*Z^10 + 
     473777658957420949887720*Z^11 + 167952195025461148526607*Z^12 - \
766906037307939261892544*Z^13 + 770701804762928292713740*Z^14 - 
     278513797463975266743480*Z^15 - 174281348553477258567257*Z^16 + \
307112814154531028922176*Z^17 - 197653831096697756215408*Z^18 + 
     33783857734254521182056*Z^19 + 39242755661354719433039*Z^20 - \
30023434963591455734976*Z^21 + 12653379189380088958476*Z^22 - 
     1589890016263002611064*Z^23 - 1932775681621857485625*Z^24 + \
667842776300146813568*Z^25 - 207963034120853682384*Z^26 + 
     22010470743354054296*Z^27 + 23601449743070873473*Z^28 - \
3292501697929134336*Z^29 + 817485395365749780*Z^30 - 
     77122652269038120*Z^31 + 3012565849723008*Z^33 - 755275211069040*Z^34 + \
73659922187400*Z^35 + 47081364659955*Z^36 + 
     399376713024*Z^37 + 441276364188*Z^38 + 385617672*Z^39 + \
445584483*Z^40); \
\>", "Input",
 CellChangeTimes->{3.913851705580371*^9, 3.913851743656773*^9, 
  3.9295855938899155`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"7578df71-2475-43e9-84fc-a5cf777e9981"],

Cell["\<\
doubleTerms31[X_, Y_, Z_] = X^31*Y^31*(276610022043382321280 - \
3434712376731606428864*Z + 7470266636870025373248*Z^2 + 
     77574266320188360842784*Z^3 - 575103931987226532144920*Z^4 + \
1669106314319544462846148*Z^5 - 1943351114681342181008448*Z^6 - 
     2083425280589755869009424*Z^7 + 11491740408100203354256552*Z^8 - \
18433539928146523938771052*Z^9 + 
     10051055707294118700664800*Z^10 + 13870805642046731138968304*Z^11 - \
32983325770533130379247148*Z^12 + 
     28160931184345702147412434*Z^13 - 5589018440341430121355584*Z^14 - \
13096008048479662609903144*Z^15 + 
     16212967058456432234173796*Z^16 - 8238749012652639527140814*Z^17 - \
250241304220863756378272*Z^18 + 
     3092876241547462755339632*Z^19 - 1950290563275013003125036*Z^20 + \
572649184162526201294738*Z^21 + 67795197655529532901952*Z^22 - 
     173491345452616102877960*Z^23 + 59376996275364550778724*Z^24 - \
8509114647273881396974*Z^25 - 1451843345955563922272*Z^26 + 
     2517718774757892156624*Z^27 - 446107180387234176692*Z^28 + \
4241762235840478846*Z^29 + 6732543948752263296*Z^30 + 
     819345991292792028*Z^32 + 132405934011922926*Z^33 - \
3984691952917152*Z^34 + 8012838059295408*Z^35 - 347160820395708*Z^36 - 
     112400346754710*Z^37 - 2237391419328*Z^38 - 1756835161704*Z^39 - \
2224940076*Z^40 - 2076359670*Z^41); \
\>", "Input",
 CellChangeTimes->{{3.913851706955693*^9, 3.913851707051172*^9}, 
   3.9138517492219076`*^9, 3.929585598665674*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"2fce45fa-2063-462a-870e-d740b3041f99"],

Cell["\<\
doubleTerms30[X_, Y_, Z_] = X^30*Y^30*(-3112649606491979556736 - \
41897875351167544530304*Z + 1078665536725981575955936*Z^2 - 
     7081340975015136333851968*Z^3 + 20522570206052343296375544*Z^4 - \
16841668188886815121148376*Z^5 - 
     69364364370685348800090782*Z^6 + 250930035592389366901583008*Z^7 - \
332964016015803070458323120*Z^8 + 
     21094977499984934827848808*Z^9 + 618067113516801466374918714*Z^10 - \
1001072383463857148198207840*Z^11 + 
     662653576603949529450667340*Z^12 + 118924812278532215229659204*Z^13 - \
649714440038455002028247279*Z^14 + 
     596249816804650202542492848*Z^15 - 200121739536095916687285056*Z^16 - \
115083430821570680205199452*Z^17 + 
     170608781461705526132115305*Z^18 - 84191836959313732185126688*Z^19 + \
11196135360655744213089436*Z^20 + 
     13260213394267924657557700*Z^21 - 11023146423496153517097583*Z^22 + \
3064552599264198942878128*Z^23 + 
     91943020078531648407616*Z^24 - 338615793409469170262556*Z^25 + \
184200167029824191788505*Z^26 - 28128974530502371062304*Z^27 - 
     5851051649460111173580*Z^28 + 2180966885631807417852*Z^29 + \
60549383762141769040*Z^31 + 30732745211864351952*Z^32 - 
     3381932360731788516*Z^33 + 487297944519948087*Z^34 - \
33537154716559584*Z^35 - 29718413655807348*Z^36 + 1019200316378868*Z^37 + 
     89450314260669*Z^38 + 8639562569328*Z^39 + 4878657361152*Z^40 + \
8989762644*Z^41 + 6814301013*Z^42); \
\>", "Input",
 CellChangeTimes->{{3.913851708395829*^9, 3.9138517086049347`*^9}, 
   3.913851755227278*^9, 3.9295856029889774`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"df21e682-3a2e-446b-a434-06c3d449625f"],

Cell["\<\
doubleTerms29[X_, Y_, Z_] = X^29*Y^29*(147113722855653616572416 + \
4298908234574058385969152*Z - 45467971674935421757533184*Z^2 + 
     140694029420337949197764352*Z^3 + 29617375392595161245763968*Z^4 - \
1290197882261493760679976320*Z^5 + 
     3445985265457144903612849280*Z^6 - 2877339707508022094927415248*Z^7 - \
4899163613029757906572220256*Z^8 + 
     16653274467547401960871484256*Z^9 - 19938153101860683706626892064*Z^10 + \
7146306393270029965569596368*Z^11 + 
     12333538417847614568974440704*Z^12 - 21385209546079919609792493472*Z^13 \
+ 14197579333784646675177187760*Z^14 - 
     470653954246971840958221664*Z^15 - 7389834164048760824836873072*Z^16 + \
6458602081786729048627697760*Z^17 - 
     2191211058713490559367549344*Z^18 - 453660208753261301706860176*Z^19 + \
911505451361704864479467200*Z^20 - 
     480683700771486034578822336*Z^21 + 79092195440953773554238640*Z^22 + \
40994167489983789843857120*Z^23 - 
     27962847997932397232785776*Z^24 + 9042429795769598744934656*Z^25 - \
530760882543081570643808*Z^26 - 
     761075948620043580162832*Z^27 + 224873641228871676592768*Z^28 - \
1165118020180440495184*Z^30 + 3460548955469134737264*Z^31 - 
     456117623107997767952*Z^32 - 7388972606458035840*Z^33 + \
5110469909941149696*Z^34 - 3309653717148762144*Z^35 + 
     211582170451420992*Z^36 + 55676273999377536*Z^37 - 1655854861980240*Z^38 \
+ 321476419313280*Z^39 - 23374846370736*Z^40 - 
     9580543380864*Z^41 - 26126450208*Z^42 - 16182932976*Z^43); \
\>", "Input",
 CellChangeTimes->{{3.913851710823*^9, 3.913851711168047*^9}, 
   3.9138517617218204`*^9, 3.929585607475355*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"591ed598-7218-42f8-8109-0808f0122b33"],

Cell["\<\
doubleTerms28[X_, Y_, Z_] = X^28*Y^28*(31280372493330562778745344 - \
292404796647324776138530816*Z + 709906860311460988631628800*Z^2 + 
     1791891905629923611096217088*Z^3 - 13279639376471821654591896512*Z^4 + \
24374354824163329374362057472*Z^5 + 
     11997995801717822070133706880*Z^6 - 134517277297794247180855406752*Z^7 + \
261971248325663734443648893026*Z^8 - 
     205685467731092126023118376320*Z^9 - 96486444042856271601008969288*Z^10 \
+ 416097632971530405585260776832*Z^11 - 
     445719764536461842121900723518*Z^12 + \
158548276951439234000645889728*Z^13 + 164668511083332107530555906272*Z^14 - 
     266008188794589079957000713632*Z^15 + \
156580876740453737746849781702*Z^16 - 14665641453321536042552703552*Z^17 - 
     45800230021029468596803225656*Z^18 + 37658084755593364042068732384*Z^19 \
- 13065891200691896969006649146*Z^20 - 
     901263389157821391550578112*Z^21 + 3083061706379431582269084544*Z^22 - \
1357857888647222272272242080*Z^23 + 
     248592584714627738542214982*Z^24 + 56792538498633277530892864*Z^25 - \
55399831384072800322371832*Z^26 + 
     12828337247522064675423968*Z^27 - 565917920616091109081152*Z^29 + \
259482839267459305585120*Z^30 - 28703698184346984573440*Z^31 - 
     4932419358220695100268*Z^32 + 1266021851799155794944*Z^33 - \
237897326214974394320*Z^34 + 10048705815854146336*Z^35 + 
     7988884807773268668*Z^36 - 578765424567624960*Z^37 - \
33910406377123968*Z^38 + 419390220155616*Z^39 - 1287289929006414*Z^40 + 
     44315030128320*Z^41 + 13246311272184*Z^42 + 55043325792*Z^43 + \
28267218810*Z^44); \
\>", "Input",
 CellChangeTimes->{{3.913851768402696*^9, 3.913851798335988*^9}, 
   3.929585618284172*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"efd6fa47-d7ef-49a4-ac37-f78e36102948"],

Cell["\<\
doubleTerms27[X_, Y_, Z_] = X^27*Y^27*(159148356821575654113593344 - \
3441783329790327994776099840*Z + 
     22881344114035777900905261056*Z^2 - 59568996702509924461505539072*Z^3 - \
17496942736571361981773910272*Z^4 + 
     531440829470900075094301442944*Z^5 - 1492060040112907935657253384064*Z^6 \
+ 1733216481563954804208197241664*Z^7 + 
     511377931661385805802721241864*Z^8 - 4861489160693841914191283898812*Z^9 \
+ 7445293068456509696654305854528*Z^10 - 
     4639226394838375272252008372912*Z^11 - \
1913539142941038492897214563544*Z^12 + 6479309045293122842115613128356*Z^13 - 
     5705426574499275738199330426880*Z^14 + \
1739802885103500061743976988096*Z^15 + 1311496638441449330610749646776*Z^16 - 
     1838324056286343590556738082532*Z^17 + \
956483693996841110774082060032*Z^18 - 124628125018049035691362884496*Z^19 - 
     172399935698264502180124298216*Z^20 + \
132378542680870463160485815548*Z^21 - 39142670917362545891430738688*Z^22 - 
     705255903692396331953529024*Z^23 + 5701894880167231840032117944*Z^24 - \
2593148206946924010416837348*Z^25 + 
     387804527489376992187545344*Z^26 - 51358298900509195831864168*Z^28 + \
12958141795455791193074684*Z^29 - 
     556334146387520007091328*Z^30 - 583147758011939816409280*Z^31 + \
121321934947429592178416*Z^32 - 9785662370254042839880*Z^33 - 
     1071420928572134687936*Z^34 + 751416186813902135776*Z^35 - \
61615570399776681072*Z^36 - 8383288327069669528*Z^37 + 
     835387469874423936*Z^38 - 81838242832089600*Z^39 + 4431038467205160*Z^40 \
+ 2314155738723156*Z^41 - 57904834932864*Z^42 - 
     12502749197808*Z^43 - 83831710104*Z^44 - 36635643900*Z^45); \
\>", "Input",
 CellChangeTimes->{{3.913851787761643*^9, 3.913851806267855*^9}, 
   3.9295856233032227`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"d5557fbf-6667-4758-99a6-e9fbf741c1d4"],

Cell["\<\
doubleTerms26[X_, Y_, Z_] = X^26*Y^26*(7624372685930633042660497408 - \
73271660571953140051880294400*Z + 
     367156978639017732012643548672*Z^2 - 1280472837984491229537537771520*Z^3 \
+ 2935685459362849370666122392320*Z^4 - 
     2347562174669603323029626905856*Z^5 - \
9691521814097476885875571487552*Z^6 + 39933248457201629984390705765760*Z^7 - 
     69984487491846448857505253961800*Z^8 + \
56241065426090821819557440463816*Z^9 + 18698444169486522062149560906454*Z^10 - 
     102590802259306898315420713174816*Z^11 + \
118876618162671405918686987395104*Z^12 - \
55404106635815671918220611029720*Z^13 - 
     24329171162289409793658178241578*Z^14 + \
57737957049883622529672168206784*Z^15 - 41325400507257946522147338760600*Z^16 \
+ 
     11062747851632278821120758941976*Z^17 + \
5883149162940117422865381612586*Z^18 - 7550564489784608506761430922336*Z^19 + 
     3445974761291445841957990090128*Z^20 - \
410452111714917962730737033768*Z^21 - 398643782878540723483158890262*Z^22 + 
     265614863726015184532447483584*Z^23 - 74742272090694990498140981368*Z^24 \
+ 24953581703526770197427992*Z^25 - 
     2603381842974474357777246432*Z^27 + 366638555931166728051352656*Z^28 + \
55762468556858724405928280*Z^29 - 
     40981185815463510390062230*Z^30 + 6582452936768749338460480*Z^31 + \
73829703444156418804080*Z^32 - 
     200234266019135568527856*Z^33 + 50445513259506912725412*Z^34 - \
2829036096069781176192*Z^35 - 996275579469941560688*Z^36 + 
     124373586399816108496*Z^37 - 2151891692472959284*Z^38 - \
440617032088077056*Z^39 + 230112673397713464*Z^40 - 
     10768031203321464*Z^41 - 2497907028551682*Z^42 + 49796367166944*Z^43 + \
7301194842384*Z^44 + 91309529448*Z^45 + 
     35368933878*Z^46); \
\>", "Input",
 CellChangeTimes->{{3.913851785862192*^9, 3.9138518134859304`*^9}, 
   3.929585631138626*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"867b4210-41e6-4a32-a7d1-e2a0f257f8b0"],

Cell["\<\
doubleTerms25[X_, Y_, Z_] = X^25*Y^25*(1131030903503355801615646720 - \
279106428358418893656567095296*Z + 
     3067966183272487176963790024704*Z^2 - \
18280184213559049791086701242368*Z^3 + 72846523666230557340651989956608*Z^4 - 
     195007635483982977960675675067392*Z^5 + \
321987236019661064616843035688448*Z^6 - 212108537918579002628479825850624*Z^7 \
- 
     363719827972733330898180232355904*Z^8 + \
1170796071508689559383697129233376*Z^9 - \
1466743277281334711477663829000208*Z^10 + 
     760172196602320919469948800101240*Z^11 + \
486453740560063824349584724258016*Z^12 - \
1266943259862932376212715185588000*Z^13 + 
     1100967700044092696175281093037136*Z^14 - \
401714890816915276669635667624136*Z^15 - \
153131338634128128250625428691008*Z^16 + 
     292593537609011817584674530445920*Z^17 - \
176265124502419757712440461528528*Z^18 + \
40960150240877890962192412454392*Z^19 + 
     16891276653872141689526406174368*Z^20 - \
18567706039498472054323116733440*Z^21 + 7166339018205271706128929812368*Z^22 - 
     846021470645361217852200851048*Z^23 - \
572912092274875322420959904192*Z^24 - 77455762766197850628413668688*Z^26 - 
     263537311235001377882773832*Z^27 + 5662197349231716687463364000*Z^28 - \
1878264206956704961408626240*Z^29 + 
     185794602243011233241421968*Z^30 + 42158597558114217811142616*Z^31 - \
15488111795593397817561344*Z^32 + 
     2257518142104419077220544*Z^33 + 33852289035480306001728*Z^34 - \
82031061075401160531904*Z^35 + 9477443122805929875904*Z^36 + 
     285958015957030545632*Z^37 - 121571035910010938304*Z^38 + \
17628081728296438048*Z^39 - 556714533716451008*Z^40 - 
     272930991868323360*Z^41 + 13112130578965776*Z^42 + 1639389834077928*Z^43 \
- 24591703001760*Z^44 - 1566931901760*Z^45 - 
     69747450192*Z^46 - 25480624248*Z^47); \
\>", "Input",
 CellChangeTimes->{{3.9138517839073005`*^9, 3.913851784529002*^9}, 
   3.9138518200620117`*^9, 3.929585634869112*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"3ecd2d08-c3cb-4818-8c9e-f9b2961bd03a"],

Cell["\<\
doubleTerms24[X_, Y_, Z_] = X^24*Y^24*(144732568761658424504468414464 + \
6607215731352970000748820807680*Z - 
     60728373356758687293609064124416*Z^2 + \
192420384706333456405983711252480*Z^3 - 96126568536642132921927023972864*Z^4 - 
     1240682314311834776170435020597248*Z^5 + \
4811997646092481499412983113787904*Z^6 - \
9330560253158904007145228879861248*Z^7 + 
     10087086751785447337000993790009952*Z^8 - \
2641751529727158368042183425598784*Z^9 - \
10676857309396623189510206845632592*Z^10 + 
     20227043486723663323420966880003728*Z^11 - \
18084651139485943721314089004887678*Z^12 + \
6583133282869050568216465183150080*Z^13 + 
     4567838434936578321695179612459080*Z^14 - \
8428315576933661984378477780266320*Z^15 + \
5850433055206245994506805037974602*Z^16 - 
     1748243904317313624418108212216576*Z^17 - \
554219960320352524427858109993600*Z^18 + \
883872019146729400325709751590160*Z^19 - 
     444231792963365112416294788216542*Z^20 + \
86720783399500087365763985788032*Z^21 + 28640456107513225788801067648648*Z^22 \
- 
     27731910337856109865698551454320*Z^23 - \
871825213896897941582205514624*Z^25 - 539666158469098595203139512032*Z^26 + 
     264121129607904125610370519312*Z^27 - 53136473475585226270350672494*Z^28 \
- 717223696145935703930092032*Z^29 + 
     3152695937136292832101341640*Z^30 - 717614555560687617107175152*Z^31 + \
51028239737683607506641746*Z^32 + 
     13437956178806185431123008*Z^33 - 4762591155222629695996208*Z^34 + \
409974324545923343105024*Z^35 + 
     49683589724499259267120*Z^36 - 11961737591168778782016*Z^37 + \
952725307807110528960*Z^38 + 31005971671104137120*Z^39 - 
     22902317949744522840*Z^40 + 1266948570617856320*Z^41 + \
177573421351540000*Z^42 - 9500121914149904*Z^43 - 542884126087802*Z^44 + 
     2581646637696*Z^45 - 1301400854568*Z^46 + 36121604400*Z^47 + \
13730448438*Z^48); \
\>", "Input",
 CellChangeTimes->{{3.9138517820272083`*^9, 3.913851782471624*^9}, 
   3.9138518283404717`*^9, 3.9295856394914*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"ae1702b6-c85a-4141-8f43-2335fa09e85b"],

Cell["\<\
doubleTerms23[X_, Y_, Z_] = X^23*Y^23*(-3370274504886435989777800003584 + \
102646293114492584375891804209152*Z - 
     1122940128449388232542859262476288*Z^2 + \
5882745342810702586063492627668992*Z^3 - \
17359633218657080037667862331561984*Z^4 + 
     28950293600564967813115763184116736*Z^5 - \
16017953978030207424920011903174656*Z^6 - \
47319805914688972989396601143096320*Z^7 + 
     145684066941649272131025129544121472*Z^8 - \
206008665915742772950840658920677568*Z^9 + 
     155399382152952566112769829833991488*Z^10 - \
6412867373499628509779236415829344*Z^11 - 
     138960946580072340650929581353091752*Z^12 + \
184956598794433110217905347428793852*Z^13 - 
     127083817707488913690353116342685120*Z^14 + \
36069429459817117328295414656965968*Z^15 + 
     21571557988051311169323603056739032*Z^16 - \
31820946112648715227689285261618932*Z^17 + \
18116774917064696229800910842903104*Z^18 - 
     4451086353303610629455645165628704*Z^19 - \
1209980576312859523854574929273032*Z^20 + \
1586208627424552819618236003239020*Z^21 - 
     674124634055787144299164171336576*Z^22 + \
31622126915238892635481468930904*Z^24 - 25724779774069957463008322453556*Z^25 \
+ 
     7118187710309190134991233567296*Z^26 - \
576750080549161238631538946336*Z^27 - 312230472140247828572686123912*Z^28 + 
     133309497782969373693130697612*Z^29 - 19669986045775688253842643072*Z^30 \
- 861327769419571576910304880*Z^31 + 
     946890921311221382081530776*Z^32 - 188524890930004386881123924*Z^33 + \
6779315868033807450352896*Z^34 + 
     4023139445668401941891328*Z^35 - 695592381529405394662624*Z^36 + \
26691513626363174318672*Z^37 + 6629964533779488514752*Z^38 - 
     1455770223249498600640*Z^39 + 58250753679692580672*Z^40 + \
14723155428389863520*Z^41 - 1117071256760719296*Z^42 - 
     55059137757007776*Z^43 + 4040648961489640*Z^44 - 49112512361244*Z^45 + \
5042808991104*Z^46 + 1460793447216*Z^47 - 
     11809519416*Z^48 - 5558044860*Z^49); \
\>", "Input",
 CellChangeTimes->{{3.9138517804995556`*^9, 3.913851780617593*^9}, 
   3.9138518345456767`*^9, 3.9295856435934906`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"dd20c9b6-b221-486d-8456-3edc98538c65"],

Cell["\<\
doubleTerms22[X_, Y_, Z_] = X^22*Y^22*(205243828449151786003144053981184 - \
1077266769919890207995173136662528*Z - 
     1283528950859350048635184073924608*Z^2 + \
34673466586609652711750855248297984*Z^3 - \
176085794177268659314063929198225408*Z^4 + 
     503144464800061399559107267709331456*Z^5 - \
900101095170843098416417744109854208*Z^6 + \
921841838553269200785423581626574848*Z^7 - 
     108030306634400655487851111389544320*Z^8 - \
1381094562574380434587454260851427712*Z^9 + 
     2621431123164690240143244126765075296*Z^10 - \
2684214723545390909772702858770605120*Z^11 + 
     1536545618876497745624391314370158088*Z^12 - \
51437736633207290559164772830717928*Z^13 - 
     843976834871521357177823105583210426*Z^14 + \
901053890968867335817685670308515552*Z^15 - 
     500040805471083775577768812870163888*Z^16 + \
114376852164194394655931690333541656*Z^17 + 
     58253101479847374866209452959105630*Z^18 - \
70143607396700895431547880116915264*Z^19 + \
33106135455206562142968385924701000*Z^20 - 
     6809058146581096788397542426968168*Z^21 + \
1732032331650408595196058605680416*Z^23 - \
621111756951066577513110984606272*Z^24 + 
     85684935634634797101562079294168*Z^25 + \
20953217919800636010354683734094*Z^26 - 14298696029067986163076563626560*Z^27 \
+ 
     3402275180634576359336064283624*Z^28 - \
179588415280520635958163870376*Z^29 - 120482694147193127348760325122*Z^30 + 
     37837864846159073718961980064*Z^31 - 4516305385427987727525367360*Z^32 - \
329381597690508394859430120*Z^33 + 
     205169988234827123567384830*Z^34 - 25409221302099271363759872*Z^35 - \
442838338640698981219328*Z^36 + 
     499133621699445069125952*Z^37 - 65322100475444580449704*Z^38 + \
359621395652935570432*Z^39 + 950910554287683212976*Z^40 - 
     71102225087243198528*Z^41 - 4448990094396328064*Z^42 + \
545006878238120320*Z^43 - 4610276182825064*Z^44 - 826527581977592*Z^45 + 
     145608600098682*Z^46 - 3687757231904*Z^47 - 755317585632*Z^48 + \
1877582664*Z^49 + 1698104634*Z^50); \
\>", "Input",
 CellChangeTimes->{{3.913851779039152*^9, 3.9138517791862917`*^9}, 
   3.913851841263028*^9, 3.9295856466108837`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"a55517cc-d12e-44e3-9b2a-e6f7a0f9431e"],

Cell["\<\
doubleTerms21[X_, Y_, Z_] = X^21*Y^21*(3941504589844114388293051860647936 - \
48655348703148842780534612957593600*Z + 
     245154522226380803271727836636250112*Z^2 - \
630768837452205961001704854489137152*Z^3 + \
571055659090447082975495102009180160*Z^4 + 
     1745227262957543932310351006507352064*Z^5 - \
8036597942734457859740329537012391936*Z^6 + 
     16670480271342266920052045731761266688*Z^7 - \
21359578525543671818475990586973024256*Z^8 + 
     15748657323035097760098739431133266944*Z^9 - \
536460986810528786188230152332514816*Z^10 - 
     15363459168865259435569079069572509696*Z^11 + \
22264037558307329225828433296334988800*Z^12 - 
     17995422365616706357861233476651907648*Z^13 + \
8311746024695758273718459151108537440*Z^14 - 
     376584512093295736460251507308351456*Z^15 - \
2793134112706578055393101285299773728*Z^16 + 
     2464230822578994770353823585919988256*Z^17 - \
1124999784100295614671925982682392576*Z^18 + 
     211600514542558981770184456747689408*Z^19 + \
91227443729762326858143997315475456*Z^20 + 
     36158384924522972360021243256944192*Z^22 - \
6248076650138531960083505536945360*Z^23 - \
1217001097911133724867512656379552*Z^24 + 
     1123889327589202265858206309592704*Z^25 - \
336925725436670608657593037972768*Z^26 + \
39057771984622812783664057317136*Z^27 + 
     9027411258465158775188377300096*Z^28 - \
4897594862134026228308050431168*Z^29 + 903485673911079983436157154368*Z^30 - 
     26530099998802083102384946128*Z^31 - 27518359924662719639849510560*Z^32 \
+ 6872933432212075823148193600*Z^33 - 
     504850152041395788019989408*Z^34 - 81681718471743701153153008*Z^35 + \
22578777827966788928111872*Z^36 - 
     1859735895168490447112832*Z^37 - 123687350000544085718688*Z^38 + \
45342112251963898015632*Z^39 - 2659699375712537066624*Z^40 - 
     297657479953554320608*Z^41 + 37277512766595520864*Z^42 - \
91803738011641328*Z^43 - 151929973240711168*Z^44 + 
     11789056305641280*Z^45 - 46285492723200*Z^46 - 78010000855248*Z^47 + \
1307220641952*Z^48 + 253704940032*Z^49 + 196414176*Z^50 - 
     392603376*Z^51); \
\>", "Input",
 CellChangeTimes->{{3.913851777986573*^9, 3.913851778118846*^9}, 
   3.913851847815775*^9, 3.929585649941313*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"6aa061dd-8f51-4ac8-8125-cfa779a607bd"],

Cell["\<\
doubleTerms20[X_, Y_, Z_] = X^20*Y^20*(51890820791418597403552576347570176 - \
668325591514481237228117826810150912*Z + 
     4037023031275989894848670224604069888*Z^2 - \
14423551091479799728101189970974474240*Z^3 + 
     32616053918557465478596935949941571584*Z^4 - \
44269150399476156000014167168258768896*Z^5 + 
     17571744768028848133809600847594135552*Z^6 + \
72125425813917133241253892615542046720*Z^7 - 
     203148160555047635072992790209265842176*Z^8 + \
300934304306025179601057286480699811840*Z^9 - 
     292433316876387365569617970464308079104*Z^10 + \
175535999242845881339157334129604713472*Z^11 - 
     24793601775223370686444643513892313984*Z^12 - \
75238273333070976541191988229772750464*Z^13 + 
     95093714292238469716492653757324167776*Z^14 - \
63391591841742407633704533547940213248*Z^15 + 
     24074642760313171258360001537805406080*Z^16 - \
1059432506966732031873983787766988480*Z^17 - 
     5291354280672907815806771020906512848*Z^18 + \
3887489118296575971270048759493915040*Z^19 + 
     231534361272762302696775728073814464*Z^21 + \
83371055011587131997259670148170360*Z^22 - 
     69830698776161857891476005216547328*Z^23 + \
23089885700057220955340808741306733*Z^24 - \
3294758312242439771399535804260640*Z^25 - 
     562173717587636198079681228989940*Z^26 + \
432325593961671339683115277937504*Z^27 - \
107141100199961914897544587836619*Z^28 + 
     9068500585981027273757464797376*Z^29 + \
2389102664661064631600054879848*Z^30 - 966179216389499473039257376896*Z^31 + 
     140367678768226760154111633077*Z^32 + 997725161694812169184445536*Z^33 - \
4008764270423948803738300564*Z^34 + 
     649896599415683341491232736*Z^35 - 21323610045160071091730595*Z^36 - \
8551243467452356304747456*Z^37 + 
     1515726571744582310097176*Z^38 - 46831230332109210271488*Z^39 - \
14918035090345912093307*Z^40 + 1561493990614648712288*Z^41 + 
     21861289364097439980*Z^42 - 10856687878365178560*Z^43 + \
577628794562951605*Z^44 + 22119560699291008*Z^45 - 
     5474877987431656*Z^46 + 75165363351936*Z^47 + 24795975747417*Z^48 - \
272357543200*Z^49 - 60168936596*Z^50 - 187121824*Z^51 + 
     68578165*Z^52); \
\>", "Input",
 CellChangeTimes->{{3.913851776605825*^9, 3.9138517768313437`*^9}, 
   3.9138518558563976`*^9, 3.929585653550028*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"92a7e280-8f04-4739-9aa9-4d9e2eb2892f"],

Cell["\<\
doubleTerms19[X_, Y_, Z_] = X^19*Y^19*(283666878468235997660579982022279168 - \
4452545830607237854193452420192796672*Z + 
     31010591669188339442879576036813570048*Z^2 - \
132453269636919793174755012891874689024*Z^3 + 
     389199596620373685208566757015415160832*Z^4 - \
821970426178370423790297428578008825856*Z^5 + 
     1244634255895236434491518848444011642880*Z^6 - \
1250471764169355770598153385393713053696*Z^7 + 
     515404190576462225223466493165548306432*Z^8 + \
785578652345899530735451656777591603200*Z^9 - 
     1964239585701338585625054580940637323264*Z^10 + \
2350237936874798266466463729417368018944*Z^11 - 
     1842557876138706640921621454259674781696*Z^12 + \
916696827923283425970380674655428428800*Z^13 - 
     150042220820907848465468723402910529536*Z^14 - \
199882401260714999740591747829021324288*Z^15 + 
     222356980688050643347489214595321865472*Z^16 - \
123533138215330598219344554373139687296*Z^17 + 
     38911793723197620764585842146505693056*Z^18 - \
5801789394314710713034437147595377744*Z^20 + 
     3541670723449955661622803900426827224*Z^21 - \
1115756563580787103575365151511546112*Z^22 + 
     144474176148778967229744881968615232*Z^23 + \
44423019251559119356850137755869460*Z^24 - 
     30593833781863262737514436529743878*Z^25 + \
8363779656694910009095864292226560*Z^26 - \
950442519083942767797097585882936*Z^27 - 
     167481386543620068349244449012476*Z^28 + \
95521314339128930921330771022874*Z^29 - 18548423550905890616116778621696*Z^30 \
+ 
     1007352426108977264072545404288*Z^31 + \
392303686949048320797544791540*Z^32 - 110623041890235176497536837014*Z^33 + 
     10494083441246134867650616576*Z^34 + 663645985566938762048103144*Z^35 - \
305085829235899019527240220*Z^36 + 
     32310708411636833878958122*Z^37 + 658118173739027037486336*Z^38 - \
525712840623567730597504*Z^39 + 39989003150006309828596*Z^40 + 
     2113261600031287732906*Z^41 - 453878846628270156032*Z^42 + \
14699952768738924168*Z^43 + 1923510897171581540*Z^44 - 
     235438601821666550*Z^45 - 572647663974528*Z^46 + 1501124693121664*Z^47 - \
21049008419228*Z^48 - 5393823717790*Z^49 + 
     31268613184*Z^50 + 10386699016*Z^51 + 50129316*Z^52 - 8978454*Z^53); \
\>", "Input",
 CellChangeTimes->{{3.913851775188542*^9, 3.913851775267388*^9}, {
   3.913851871777955*^9, 3.913851900388111*^9}, 3.929585661498369*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"ab9baa1d-772e-4e24-8025-ebb63e613fa0"],

Cell["\<\
doubleTerms18[X_, Y_, Z_] = X^18*Y^18*(-1028926986591880980533666302560043008 \
+ 5436410264655504833095801756366929920*Z + 
     29230074975287018593697854321395236864*Z^2 - \
406866605915369717218123435728284155904*Z^3 + 
     2064030171429585760547980075841724350464*Z^4 - \
6439316489669001196778485643561336832000*Z^5 + 
     13963957472281076705871926467906642247680*Z^6 - \
22094900844036707790334998200627759677440*Z^7 + 
     25800673008702979574401214090060355436544*Z^8 - \
21450349996319650534417674736084288569344*Z^9 + 
     10531340114808131478759661282435409387520*Z^10 + \
1101774072597285416800206451175641268224*Z^11 - 
     7941864727247634486310027085620376545280*Z^12 + \
8652405888470733121660426050207301175296*Z^13 - 
     5709206123831816101480105048886146342400*Z^14 + \
2368079872823569215415122965967789981696*Z^15 - 
     354449406539728655303351927838322312960*Z^16 - \
310013367396710384391779284143078770432*Z^17 - 
     136027334651349221844653176990573895552*Z^19 + \
35233549213365954457081667392179582768*Z^20 - 
     1009204072135749743593113246364544176*Z^21 - \
3626891077491936382999717869330865852*Z^22 + 
     1812926004030247607993272585419388128*Z^23 - \
465756448948741064994239833080725316*Z^24 + 
     46631148910669765900611208225524228*Z^25 + \
14077638077315917268282878851229587*Z^26 - \
7512475727236274421072933103552592*Z^27 + 
     1615909216357670925338317345324856*Z^28 - \
124236273431062529690204030181788*Z^29 - \
30971656004121564665047973829333*Z^30 + 
     11793388279203783156390468908064*Z^31 - \
1657309810062217734419660774004*Z^32 + 14093402633590170559993402148*Z^33 + 
     36558270845109789881230008667*Z^34 - 6329511984830289116714167248*Z^35 + \
294303381972031484838443800*Z^36 + 
     62798727110415850249216900*Z^37 - 12126352568695953935071741*Z^38 + \
467458056186773503749344*Z^39 + 
     94611660259483006742172*Z^40 - 11654689907223281921564*Z^41 + \
26137181118361861051*Z^42 + 82825215962263838384*Z^43 - 
     5948221660425199528*Z^44 - 220046442832258620*Z^45 + \
54491107220931443*Z^46 - 364355327690592*Z^47 - 281004940278084*Z^48 + 
     3064332234740*Z^49 + 839452871087*Z^50 - 734240912*Z^51 - \
1316406792*Z^52 - 7833372*Z^53 + 866115*Z^54); \
\>", "Input",
 CellChangeTimes->{{3.9138518763212833`*^9, 3.9138518763993287`*^9}, 
   3.913851909064907*^9, 3.929585665267477*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"85a4e4b0-5f37-4baf-a265-9ff30bdf2668"],

Cell["\<\
doubleTerms17[X_, Y_, Z_] = \
X^17*Y^17*(-40707817895299902315839886673561255936 + \
468219369355304264033817901298578620416*Z - 
     2393882728107179050090049033389891125248*Z^2 + \
6821527802208338457412787608119641374720*Z^3 - 
     10511869532261426911487173418831944089600*Z^4 + \
1775515704835948753347543206577810964480*Z^5 + 
     34888501548367507174156607425117855678464*Z^6 - \
102534844956228071903055216316283933949952*Z^7 + 
     178028220597440577086466569901463634444288*Z^8 - \
220993884336633519800856303106461452730368*Z^9 + 
     204574137926287926963764998713888900251648*Z^10 - \
138717208089532576037929159241590092333056*Z^11 + 
     60939637821910684167320281725721934692352*Z^12 - \
5574148426398660105052282311301484888064*Z^13 - 
     17015841469750625741081996309059176062976*Z^14 + \
17021642840365922111406089129962612514816*Z^15 - 
     9442485657719009059840956084754050408448*Z^16 - \
400392891033795951263372568153720595456*Z^18 - 
     283565587562499857969289973125314493440*Z^19 + \
220661334595511240248116234481795149824*Z^20 - 
     82533155802397613531535393598787926912*Z^21 + \
17082063598706877718147386931898875968*Z^22 - 
     155515416903800662686307009624563776*Z^23 - \
1289422437236544452215805517876737248*Z^24 + 
     502337113628095652964367883358494128*Z^25 - \
99247182406287550077748585605995016*Z^26 + \
5850059024236171645815132834035804*Z^27 + 
     2806427500323023620387377644518640*Z^28 - \
1001349713621289344120633578554720*Z^29 + \
152194913331072558937155277513608*Z^30 - 
     3948547259545328883809465893716*Z^31 - \
3357962136073660024632303475232*Z^32 + 744447536923585767417087743632*Z^33 - 
     58581472717583132789398482056*Z^34 - 4713294328532136086953609636*Z^35 + \
1663413057681600626277414256*Z^36 - 
     148296305353539303433016768*Z^37 - 5218888726325635134858168*Z^38 + \
2376010881679945906757740*Z^39 - 
     152081122297572666044384*Z^40 - 11089881799909210483984*Z^41 + \
2089829295400297686456*Z^42 - 62783524645220813828*Z^43 - 
     10834741171496594448*Z^44 + 1186198162933879904*Z^45 + \
18756293886973512*Z^46 - 8481858032204724*Z^47 + 64055729455840*Z^48 + 
     37501109159696*Z^49 - 221879653896*Z^50 - 94733307268*Z^51 - \
349740880*Z^52 + 121743072*Z^53 + 780040*Z^54 - 59668*Z^55); \
\>", "Input",
 CellChangeTimes->{{3.9138518780656633`*^9, 3.913851878207593*^9}, 
   3.913851917445775*^9, 3.9295856694463234`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"d218301e-993e-43e6-81a0-ebc22f9c1c65"],

Cell["\<\
doubleTerms16[X_, Y_, Z_] = \
X^16*Y^16*(-487831581142422083740473119880930918400 + \
6168965184721599817949702507533036421120*Z - 
     36495140109573699692610012550738504318976*Z^2 + \
135885177725161718965641028604233007497216*Z^3 - 
     353654037957830962855553271765832749285376*Z^4 + \
670666055847450704380905664557888495943680*Z^5 - 
     930216829381400885847261229874179884449792*Z^6 + \
898834423349229068693563424979130542718976*Z^7 - 
     473678268791903865354937581644378897121280*Z^8 - \
169278648082638744282792278262332606906368*Z^9 + 
     688403670606404774805449206811661389398016*Z^10 - \
851194881614033566330468681353216396623872*Z^11 + 
     685168283285295120652654954510827325325312*Z^12 - \
388717385432880042788548462111911071023104*Z^13 + 
     143787941443190720914497073019934167867392*Z^14 - \
15785558685662173147670837588950334799872*Z^15 + 
     18719606873198863509082021927536018903040*Z^17 - \
8523286229684710816267777195865462334464*Z^18 + 
     2345573945748892903104741970520838266880*Z^19 - \
209571278922139169430503618486510185984*Z^20 - 
     150452555008464422110518241070539940096*Z^21 + \
89827680018434886049898702983827553216*Z^22 - 
     26190212394888728549480176786087160064*Z^23 + \
3960690828114421373773154262226710768*Z^24 + 
     166910523554335934178342983309181376*Z^25 - \
263702826965264202817681667172849760*Z^26 + 
     72311124317948771654406095279979272*Z^27 - \
9519597674888860677875875996603505*Z^28 - \
122934844358978955306987431095744*Z^29 + 
     323303226939209699671806835801196*Z^30 - \
66140627830258955806222089229272*Z^31 + 5247965216985342786847960170551*Z^32 + 
     475709665332699137426419216704*Z^33 - \
177773872134481035071394408752*Z^34 + 18381926299119686367738447752*Z^35 + 
     197767810331300997447363167*Z^36 - 278919320532106416581165120*Z^37 + \
28944993027696174331559212*Z^38 + 
     347492463121483295191144*Z^39 - 352467484535820675541593*Z^40 + \
25635909641227942149312*Z^41 + 1044708790042499077472*Z^42 - 
     269646792453757657912*Z^43 + 11923020758043457207*Z^44 + \
1147454464073125696*Z^45 - 153336094163955220*Z^46 - 
     1691269446277912*Z^47 + 930628415459007*Z^48 - 4005497445568*Z^49 - \
3597715747056*Z^50 - 1172408120*Z^51 + 7741464663*Z^52 + 
     58373440*Z^53 - 8035572*Z^54 - 48888*Z^55 + 2775*Z^56); \
\>", "Input",
 CellChangeTimes->{{3.913851879809234*^9, 3.913851879916742*^9}, 
   3.913851924394956*^9, 3.9295856742232704`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"902567a9-dee3-4d17-a69f-5b2460ef16b4"],

Cell["\<\
doubleTerms15[X_, Y_, Z_] = \
X^15*Y^15*(-3701121377603033128950322843833436471296 + \
49363804619836685464941349183228200615936*Z - 
     319125671337070921253953024964302785740800*Z^2 + \
1295618100935601261559315929134174899798016*Z^3 - 
     3675306130401657305423870584475776645595136*Z^4 + \
7713677507045471933103602354522639151661056*Z^5 - 
     12383514504329871658734384614811636699496448*Z^6 + \
15492651727680901048056117648199496698429440*Z^7 - 
     15165803597367086961968013431598270275125248*Z^8 + \
11375817045743938737536564357218300069937152*Z^9 - 
     5997916801477572507604087293101812234584064*Z^10 + \
1405117901805691966564054457336805986402304*Z^11 + 
     1074619074709712587665636947443063453122560*Z^12 - \
1605198816355812538082046828390645094416384*Z^13 + 
     1144584027761272824670745666345298564743168*Z^14 + \
162652794832442617939555927419564123242496*Z^16 - 
     13183481894729859890493950493498742759424*Z^17 - \
16825739734117796370114567192028912492544*Z^18 + 
     11331961316098316605664742186738997014528*Z^19 - \
4028287637932571093256044292107445056512*Z^20 + 
     835802761352638627355887830536693829120*Z^21 - \
32613751869177546896305091851772728320*Z^22 - 
     46801834274339684120354079216850482688*Z^23 + \
19262682411715413286790051667527214016*Z^24 - 
     3981389642305784063738620235809980576*Z^25 + \
330987585580064987870620602285103072*Z^26 + 
     68430651663896107186470930929058352*Z^27 - \
29503468882278999409095096423030028*Z^28 + \
4848256341596084452564177875931458*Z^29 - 
     240166489834336901011530942572352*Z^30 - \
69597120976842001961207080012840*Z^31 + 17709531075564111415610429084996*Z^32 \
- 
     1602370783442072811244885046398*Z^33 - \
62502587163843865845452600224*Z^34 + 33270737475753875630729765296*Z^35 - 
     3283434956655918705765446220*Z^36 - 39328042907002178545362974*Z^37 + \
43980023745177544083262016*Z^38 - 
     4112329396634794620039048*Z^39 - 54083491913486455450876*Z^40 + \
42980973994897215311298*Z^41 - 2856975677348799614752*Z^42 - 
     109624102968626104208*Z^43 + 27073742064066664788*Z^44 - \
1305859629060752142*Z^45 - 103214858617969984*Z^46 + 
     13701658302930456*Z^47 + 179936509963556*Z^48 - 72313039530638*Z^49 - \
120305269408*Z^50 + 246080276592*Z^51 + 1846940884*Z^52 - 
     452636686*Z^53 - 4501952*Z^54 + 360888*Z^55 + 1764*Z^56 - 78*Z^57); \
\>", "Input",
 CellChangeTimes->{{3.9138518813702865`*^9, 3.913851881542472*^9}, 
   3.913851931942957*^9, 3.929585677798023*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"a366be1d-b58a-4117-b8ef-0e1604412eef"],

Cell["\<\
doubleTerms14[X_, Y_, Z_] = \
X^14*Y^14*(-15302764503489231995925909832287888867328 + \
217808685839777103788256504711215474278400*Z - 
     1412928355091502752615021337952457469198336*Z^2 + \
5652600787150600322119357447355203938418688*Z^3 - 
     15897636403809509311379087455565912714772480*Z^4 + \
33914635957198702803709719542853580823199744*Z^5 - 
     57678188904604241565279157425279821460537344*Z^6 + \
80469271915842810330211057320929363054559232*Z^7 - 
     92817322948752533398050951444167220013301760*Z^8 + \
87810771763833002471288279774316018817564672*Z^9 - 
     66989451734958112055827094982605498627391488*Z^10 + \
40051683110514936157921577741462584690737152*Z^11 - 
     17495717340155147797800985402345381900582912*Z^12 + \
4165524905871071139301700280886734253195264*Z^13 - 
     1744669066601726768050503209506220503203840*Z^15 + \
1035569498117417045649140755097085983997952*Z^16 - 
     386543355231675127974748490903745251753984*Z^17 + \
86721399200279929666150023599002462597120*Z^18 - 
     2074914496720276855673685515797542100992*Z^19 - \
7519226707234762668424637434497970387968*Z^20 + 
     3555953074747429094739712629835445419008*Z^21 - \
915124625354179672723326459424781749504*Z^22 + 
     121353270036899686316557000148770532352*Z^23 + \
7781836247025552499480565534112341696*Z^24 - 
     8150408559340176279701220076105372224*Z^25 + \
2028139191616000629015972590500488336*Z^26 - 
     241821139017459285033802253081521504*Z^27 - \
5739031113953303799073220965348756*Z^28 + \
7972024559014635097220566914456100*Z^29 - 
     1458154035233586849231450685898431*Z^30 + \
93841143571474015225911001809200*Z^31 + 12805780246794098077256456150016*Z^32 \
- 
     3611479689183870954904249038716*Z^33 + \
306712184064610159527170550345*Z^34 + 11289710858034790229242051680*Z^35 - 
     5288153810264443335855064196*Z^36 + 432691745082809194685611236*Z^37 + \
12798470116628384757304113*Z^38 - 
     5749842149008513560874320*Z^39 + 428058079004433360137600*Z^40 + \
12146953449701545584644*Z^41 - 4272715155075995901335*Z^42 + 
     229090330387345217440*Z^43 + 10984775633784496588*Z^44 - \
2039259594033481084*Z^45 + 95253081068267929*Z^46 + 
     7795374844588848*Z^47 - 875919569414368*Z^48 - 14675583110812*Z^49 + \
3847294833729*Z^50 + 42834062944*Z^51 - 11885515812*Z^52 - 
     175415804*Z^53 + 18385209*Z^54 + 180912*Z^55 - 9952*Z^56 - 28*Z^57 + \
Z^58); \
\>", "Input",
 CellChangeTimes->{{3.9138518829316072`*^9, 3.913851883072936*^9}, 
   3.913851943509035*^9, 3.9295856817582054`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"c8dcbe5d-ba2d-4e4b-82ce-b91910672c46"],

Cell["\<\
doubleTerms13[X_, Y_, Z_] = \
X^13*Y^13*(54927427043414600572030226474508885164032 - \
830316817300818046091067662763875882762240*Z + 
     6007831222418906985759897283985038901248000*Z^2 - \
25553350271239353536540773266509443238985728*Z^3 + 
     70742341175306582271424064464976226323267584*Z^4 - \
132700477224828111218625919700188218664157184*Z^5 + 
     166565595856405070139392901053985174765699072*Z^6 - \
122581010886939633835187916678288805925486592*Z^7 + 
     4820824695381380351954697822638839812849664*Z^8 + \
121309181114005311385955991430663182319878144*Z^9 - 
     187709797740851434284170584552011615665389568*Z^10 + \
176658223134686304903719618082755376276570112*Z^11 - 
     119443338454991201630965044527459532460261376*Z^12 - \
20388646214891515694253601920615931451539456*Z^14 + 
     3407236433618684437694475813711281660100608*Z^15 + \
1053287738665075378189362129994395272347648*Z^16 - 
     1098185660864448535569005808181272355667968*Z^17 + \
477499676474327042809666727917164495437824*Z^18 - 
     129243276786063366859304257151213604044800*Z^19 + \
18477015281755477241445472720048526852096*Z^20 + 
     1684744798669184913853060380176201965568*Z^21 - \
1795705119882483382535241016197780443136*Z^22 + 
     532512496794612552950257818769816629248*Z^23 - \
84879013981903723116948462102312364032*Z^24 + 
     2943402683416889940970867915722728960*Z^25 + \
2241850926101706419738671668955178752*Z^26 - 
     637250823654534322831244117761332224*Z^27 + \
79974462876813950898433538996488448*Z^28 - \
638105203118048891762410370414688*Z^29 - 
     1641237764486580403830344940036080*Z^30 + \
290840671436770476039208684650672*Z^31 - \
16563413819780721158510905792496*Z^32 - 
     2214531235239583740319212317152*Z^33 + \
525767828344865011335633688000*Z^34 - 32264853757426115536274388352*Z^35 - 
     2754116784668566237423548736*Z^36 + 659192401040276713405278336*Z^37 - \
37192608488333375245012976*Z^38 - 
     2669279793707002519144720*Z^39 + 566205293100813192168976*Z^40 - \
31355191943916586828096*Z^41 - 1534217515463296191744*Z^42 + 
     296473293032400508800*Z^43 - 10603129955420679424*Z^44 - \
1035262169822066208*Z^45 + 126212634904354320*Z^46 - 
     6102495973665744*Z^47 - 397921242130928*Z^48 + 38152684618720*Z^49 + \
797739400384*Z^50 - 132033117440*Z^51 - 3724055616*Z^52 + 
     407207616*Z^53 + 7636496*Z^54 - 478608*Z^55 - 3056*Z^56 + 128*Z^57); \
\>", "Input",
 CellChangeTimes->{{3.913851884323995*^9, 3.913851884943897*^9}, 
   3.913851952563068*^9, 3.9295856862252636`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"d1d58f9a-883a-49a2-91b2-389ab752e12a"],

Cell["\<\
doubleTerms12[X_, Y_, Z_] = \
X^12*Y^12*(1870900596313873056365448167982931340427264 - \
26205346629617760045324889984556714923393024*Z + 
     164832645292073139749988730464056515571482624*Z^2 - \
631540223140193285735837914603006423480664064*Z^3 + 
     1650907672759802626713353233726750647128162304*Z^4 - \
3123147945020371908243025806833365382005260288*Z^5 + 
     4430135927976049400589131670418153525271855104*Z^6 - \
4804533601668068815659019496236436569305645056*Z^7 + 
     3992925551451430925007409489664385566906515456*Z^8 - \
2477613972338529972842913706014706434354184192*Z^9 + 
     1032651414574247371826186167605216143564865536*Z^10 - \
140443764010948877172880566767837940136542208*Z^11 + 
     192900157147526700655929171778014505125019648*Z^13 - \
107173277035174419011900135389762042386710528*Z^14 + 
     40100600461423335495846117206583343965011968*Z^15 - \
9553414355559814091537487316880610779987968*Z^16 + 
     620144806064678213177090782119484543205376*Z^17 + \
628241096265586591434263979306098398789632*Z^18 - 
     342087670536476155626099578994240284131328*Z^19 + \
98598238678002541754914659641082007142400*Z^20 - 
     16567248376035220723671809386150619922432*Z^21 + \
534301016253332297916216668178160726016*Z^22 + 
     589954972519250209976477068206985986048*Z^23 - \
193361410498376205841217611842939401216*Z^24 + 
     30985211746765241154493279838648564736*Z^25 - \
1606358087918305490892481831531269888*Z^26 - 
     489359318010045697330353704323747328*Z^27 + \
138799733112912490100546714674460864*Z^28 - 
     15089763972305572944411320635018176*Z^29 - \
138068887778627801235956445289328*Z^30 + \
288950089426356974925557950867584*Z^31 - 
     38699057465188863679554149762464*Z^32 + \
680078475783409428412999884544*Z^33 + 438604446694383400967861637568*Z^34 - 
     60753834696137278050218449280*Z^35 + 1698419439509778545329315168*Z^36 + \
442995839409461522171536192*Z^37 - 
     57378649803256992165932272*Z^38 + 1525387558883172600318720*Z^39 + \
329506262603771015111360*Z^40 - 
     38514273895238288572416*Z^41 + 1381363774103001598720*Z^42 + \
138920961852674098432*Z^43 - 16220866130434252928*Z^44 + 
     404148878221105728*Z^45 + 56086866212122512*Z^46 - 5721938010067072*Z^47 \
+ 348738335381408*Z^48 + 9849016053504*Z^49 - 
     899335790912*Z^50 - 36394223232*Z^51 + 2973222944*Z^52 + 161151296*Z^53 \
- 9785840*Z^54 - 134656*Z^55 + 6144*Z^56); \
\>", "Input",
 CellChangeTimes->{3.9138518869737287`*^9, 3.9138519606597424`*^9, 
  3.929585689970978*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"9f41f0ff-8b4c-40c1-99ef-c01d26d6ddaa"],

Cell["\<\
doubleTerms11[X_, Y_, Z_] = \
X^11*Y^11*(20833249753422846797784491371311947510185984 - \
261477509398009838549262460580535385286770688*
      Z + 1534566998062318658423380822101425778195431424*Z^2 - \
5529185519211485121991219039287892099794468864*Z^3 + 
     13719578824670687285491319918537796827542978560*Z^4 - \
24981290273300741839732787132854473875156631552*Z^5 + 
     34720140570027953469882484285085048967178223616*Z^6 - \
37798374923555111132968686300355461101763166208*Z^7 + 
     32756273670591815302857947318490238710976610304*Z^8 - \
22715177520337377658352786274585269739349606400*Z^9 + 
     12456129137233952004110574293441194967219306496*Z^10 + \
1388168333216466698444618518178137959036878848*Z^12 - 
     46696815996239389330240018264955030979215360*Z^13 - \
186529163013638997575944293059003853320486912*Z^14 + 
     118449147524964713828823375748131289972080640*Z^15 - \
44274972364394921656221865921280507729936384*Z^16 + 
     10923607929666239591837417781152468042776576*Z^17 - \
1386353299218161155619458465935848535752704*Z^18 - 
     184099130818079015922862358248623998763008*Z^19 + \
152979509702230811417772212590042549059584*Z^20 - 
     43739036047553951117475568478932704034816*Z^21 + \
7089620906178046277957642290326025535488*Z^22 - 
     364632624124117125607757638157280215040*Z^23 - \
144007170269160305363210573817029672960*Z^24 + 
     46433787991209637507640168560317751296*Z^25 - \
6600572784620014972964146977095114752*Z^26 + 
     230206609304900104135219667119443968*Z^27 + \
103353193047274460531405013924832256*Z^28 - 
     22882086508712381433332075635082752*Z^29 + \
1758944294119159653583784253647872*Z^30 + \
117784065832784656851959022646784*Z^31 - 
     39700433030255520104891889388544*Z^32 + \
3082602808709657859675942995456*Z^33 + 197828291108188981116964532224*Z^34 - 
     62851891865478562980224189952*Z^35 + 4963284793789217492159026176*Z^36 + \
38780346416823386012390400*Z^37 - 
     42168431559522838249895936*Z^38 + 3073180129934768970640384*Z^39 + \
30670128118212924704768*Z^40 - 24403951983155609971712*Z^41 + 
     1845820876300373880832*Z^42 - 53193717696788497408*Z^43 - \
5723165325237300224*Z^44 + 534163759852242432*Z^45 - 
     10874206378515456*Z^46 - 1658684954146304*Z^47 + 152291780508672*Z^48 - \
12735101175296*Z^49 - 66788425728*Z^50 + 
     4985153024*Z^51 + 1357972480*Z^52 - 60284928*Z^53 - 2883584*Z^54 + \
131072*Z^55); \
\>", "Input",
 CellChangeTimes->{{3.913851888632312*^9, 3.9138518887429876`*^9}, 
   3.913851967858218*^9, 3.9295856938064823`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"f8444a96-90f9-4efa-a67a-fdc8a4f61759"],

Cell["\<\
doubleTerms10[X_, Y_, Z_] = \
X^10*Y^10*(140584702755565265818251399856574288709550080 - \
1683307726822735092091108360021400333106282496*
      Z + 9255377973811592004289991226794798082160590848*Z^2 - \
31280404265234289146369927525601807694831812608*Z^3 + 
     73144275458806409631650728001000878219336876032*Z^4 - \
126412097903079007595004628988013140557091045376*Z^5 + 
     168644506847193967218160277427665355597278085120*Z^6 - \
178949963565637036909025822244982006099063341056*Z^7 + 
     153826809726273813256423785974500369967915991040*Z^8 - \
107875085446679137462235254534391312957296345088*Z^9 - 
     28161742760365599705976820683397565666786541568*Z^11 + \
10023113110538037050025007716095598498714484736*Z^12 - 
     2522399941937115425183023307730790312866480128*Z^13 + \
268516499549494335545806678282479459744350208*Z^14 + 
     121321526221418269222752241829709575708737536*Z^15 - \
84613933176343530414344269063746216305623040*Z^16 + 
     28976230109098859116383558375697917591683072*Z^17 - \
6410562001101069830057350777270176737918976*Z^18 + 
     780077048737105464440264073243177238134784*Z^19 + \
43773359828733665999028872257066707976192*Z^20 - 
     46302051154699883070900484683916820873216*Z^21 + \
11737446263495359854606681755841966833664*Z^22 - 
     1660243874954633946160998003393210613760*Z^23 + \
74222480007776651983989063558111870976*Z^24 + 
     27128255590407239123910112145974870016*Z^25 - \
7538946421552045322202476956148789248*Z^26 + 
     834172177490498041038928565798477824*Z^27 + \
11748413693290133020899734533057536*Z^28 - 
     17729714357306406969413512593087488*Z^29 + \
2404131806848229864828905551778048*Z^30 - \
50853377516999472512640324153344*Z^31 - 
     29846766646093983299991266292736*Z^32 + \
4105521798286964273041147292672*Z^33 - 62899308807917951092365136128*Z^34 - 
     41930024390579199316865409024*Z^35 + 5548501374874519341909116928*Z^36 - \
251999004512650882258720768*Z^37 - 
     9442864878124598543396352*Z^38 + 2031793172804662510714880*Z^39 - \
63917759855939051997184*Z^40 - 7966117581472026818560*Z^41 + 
     1168967637783461732864*Z^42 - 68939402080835190784*Z^43 + \
2877685384304034816*Z^44 + 46193340813245440*Z^45 - 
     5612692724891904*Z^46 - 133760154693632*Z^47 + 45529268298752*Z^48 - \
2687686446080*Z^49 + 276799045888*Z^50 - 1065844736*Z^51 + 
     123076608*Z^52 - 24641536*Z^53 + 1048576*Z^54); \
\>", "Input",
 CellChangeTimes->{{3.913851890186696*^9, 3.913851890416813*^9}, 
   3.913851975475839*^9, 3.929585697446369*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"b5b11444-2d7d-4e54-a437-2b039525f824"],

Cell["\<\
doubleTerms9[X_, Y_, Z_] = \
X^9*Y^9*(709212162227500097595710958328481332399702016 - \
7832717667733999245357690701481178308552949760*
      Z + 39841064243705645292534862234948784464951508992*Z^2 - \
124783422691285907631458301253916690641877729280*Z^3 + 
     272373047883239960163929791303138181566324277248*Z^4 - \
444648970642349333343454235443951343349310423040*Z^5 + 
     567489539729767562342597443940811591589736480768*Z^6 - \
581810888655714698194410226748238312282844561408*Z^7 + 
     486537443076084715379616684638358951403769036800*Z^8 + \
189663050640434680678579329592234414007411277824*Z^10 - 
     88425215400356105260971304541038444464207560704*Z^11 + \
33413697023650524918687348504738430238926569472*Z^12 - 
     9867257409496731097282164748993404531717963776*Z^13 + \
2068707972876661276383521410566371504610607104*Z^14 - 
     193590949911722865704267569997649069429751808*Z^15 - \
60577606085829948394019155348982318894153728*Z^16 + 
     36467689638440508477770261264279005405642752*Z^17 - \
10300131421696533239243346434500438054141952*Z^18 + 
     1828369699488607953834453851403566165524480*Z^19 - \
171738339093019165250390083108000409583616*Z^20 - 
     11086763152073613395024931727275653595136*Z^21 + \
8283730355288819837860100151288769019904*Z^22 - 
     1844100401938804146622743881801586966528*Z^23 + \
221368326315619242630571122992482877440*Z^24 - 
     2427471425622287678653603651448340480*Z^25 - \
4711206316630727356661216797945561088*Z^26 + 
     911712036602223746993958643342901248*Z^27 - \
54657139584912894973712658599182336*Z^28 - \
9375913020348918249746218481082368*Z^29 + 
     2344336883919980220245461849903104*Z^30 - \
141507134889782380626585227489280*Z^31 - \
17066594098247855208838088716288*Z^32 + 
     3589779510323672725607645945856*Z^33 - \
189435851675886021215235399680*Z^34 - 17444240613205892008134418432*Z^35 + 
     3818235332254724999363764224*Z^36 - 322585827718164833917411328*Z^37 + \
11148710727450244132683776*Z^38 + 
     273742874541416212168704*Z^39 - 39965183553024974995456*Z^40 - \
1252033449528471543808*Z^41 + 400640172026637328384*Z^42 - 
     32831868680429674496*Z^43 + 2097161338216521728*Z^44 - \
148519574175154176*Z^45 + 5324698722701312*Z^46 - 246189108637696*Z^47 + 
     19766647394304*Z^48 - 1249731903488*Z^49 + 32115785728*Z^50 - \
3068133376*Z^51 + 16777216*Z^52); \
\>", "Input",
 CellChangeTimes->{3.9138518680658984`*^9, 3.913852008045755*^9, 
  3.9295857016695213`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"9c65273c-c568-4d92-b8cf-33172b1d3c4d"],

Cell["\<\
doubleTerms8[X_, Y_, Z_] = \
X^8*Y^8*(2639284648928965305550637118569777896299167744 - \
26245903594338485353456674346909311894565158912*
      Z + 121130236064180999391806816956010618045169926144*Z^2 - \
349820512479183108586990435745462005628686827520*Z^3 + 
     715290917116425832446821443072836434457681461248*Z^4 - \
1106333278453720724731777637013648156540088090624*Z^5 + 
     1346972707511921337417217834983020015223398465536*Z^6 - \
1325087075995306599498213049983674644763892514816*Z^7 - 
     718922584864839391329100548063148884502094282752*Z^9 + \
400422096102789465083166800527180492267602313216*Z^10 - 
     184107548635039509631806006276557707071046287360*Z^11 + \
69203167148175996957886692738781414386927927296*Z^12 - 
     20947534968353777783243119913800040688115515392*Z^13 + \
4935850941508128638287590349909359550303043584*Z^14 - 
     816368721224276992134202174944329212159328256*Z^15 + \
54630819960516292987611406274330632959033344*Z^16 + 
     16993298038814385309230221860056271438217216*Z^17 - \
7254967594089267821969460876474889793437696*Z^18 + 
     1596975575871931243062888572378750044340224*Z^19 - \
258949590407724591069283759618095816114176*Z^20 + 
     30436518895057947283508334009653114437632*Z^21 - \
984705083779480626413043184989901946880*Z^22 - 
     651198998025356328971986824467323027456*Z^23 + \
186909109862689402783414190259223396352*Z^24 - 
     21670703898157813853228699329268809728*Z^25 - \
828804028862040696664279621233999872*Z^26 + 
     613873028368315918784756004121870336*Z^27 - \
54786524102952248252012058725531648*Z^28 - \
8210613043441231437318744359288832*Z^29 + 
     2327588874304528095377824534990848*Z^30 - \
190706966879487900853040134782976*Z^31 - 3136950345439790611208577458176*Z^32 \
+ 
     2013391860706494850491750121472*Z^33 - \
164612476566610964279965769728*Z^34 - 449543662081870769022926848*Z^35 + 
     1660892974256798090761560064*Z^36 - 210904041916811953323048960*Z^37 + \
14756840990638146232893440*Z^38 - 
     557236932162487244455936*Z^39 + 15876076947869198311424*Z^40 - \
1481500744437642854400*Z^41 + 161795004676259913728*Z^42 - 
     12727309506959081472*Z^43 + 662912579970637824*Z^44 - \
55210120282750976*Z^45 + 4410620535443456*Z^46 - 175603374227456*Z^47 + 
     6964815331328*Z^48 - 409758334976*Z^49 + 16122904576*Z^50); \
\>", "Input",
 CellChangeTimes->{{3.913851998377768*^9, 3.913852015657465*^9}, 
   3.9295857047336636`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"9a46d2be-21a5-46cb-85a0-9de090611cd2"],

Cell["\<\
doubleTerms7[X_, Y_, Z_] = \
X^7*Y^7*(6566920046255903057184173417872556123100282880 - \
58039941497553450096653078120107518590061641728*
      Z + 246667839830843271472534628986050237123593764864*Z^2 - \
665289506694429933132855007733042424961256390656*Z^3 + 
     1275878424101460492634405505868797628920723668992*Z^4 - \
1863640863775114932298592449501531186980511023104*Z^5 + 
     2175654883244971575721338913355864016114981797888*Z^6 + \
1663580602717596268256499756509656274348250497024*Z^8 - 
     1094425426420363558828723250354467406471248216064*Z^9 + \
591246866341938245057622363634983474602363060224*Z^10 - 
     261708321433193284539233329724472952051149570048*Z^11 + \
94839829713364538776918533572849801389041254400*Z^12 - 
     27946662054878758748137282285328966083135143936*Z^13 + \
6562623753949787048418605096359032778754359296*Z^14 - 
     1187448587778135129821794355891508940340461568*Z^15 + \
160543110457408146017368489024113314262679552*Z^16 - 
     16454377967895418481870549559853424838705152*Z^17 + \
1098670304280797625904744047707214263091200*Z^18 + 
     249453761271070113681382157560776203698176*Z^19 - \
170163557139961072591473104128442745487360*Z^20 + 
     49080291798598721434174750198728241446912*Z^21 - \
7740433915344723129878781788569011748864*Z^22 + 
     282276719627467827271568377917139320832*Z^23 + \
151253224257456170242098158123834408960*Z^24 - 
     30021530841756999830651727236902682624*Z^25 + \
995384823870436363824858725303189504*Z^26 + 
     327749898855233879760525556846690304*Z^27 - \
13511151489806395773891924072333312*Z^28 - 
     10437387318441451536148115207618560*Z^29 + \
2109579964882372287228258820292608*Z^30 - \
185790250448823896972485687246848*Z^31 + 
     6149898142756921208275578126336*Z^32 + \
446818229894788914394760347648*Z^33 - 80037484513936211521716092928*Z^34 + 
     4266970304081971422899732480*Z^35 + 347235583476660735293259776*Z^36 - \
92084943460738484241039360*Z^37 + 
     8599475969177194610032640*Z^38 - 480177435565208771493888*Z^39 + \
21973219393399125966848*Z^40 - 1400103464798043111424*Z^41 + 
     97271138094395424768*Z^42 - 4459332972640993280*Z^43 + \
259620891096252416*Z^44 - 11138711320264704*Z^45 + 833509539184640*Z^46 - 
     52268544032768*Z^47 + 1241245548544*Z^48); \
\>", "Input",
 CellChangeTimes->{{3.9138519967157393`*^9, 3.913852023270977*^9}, 
   3.9295857077529907`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"eed0d563-9128-4fa6-a808-11403477116d"],

Cell["\<\
doubleTerms6[X_, Y_, Z_] = \
X^6*Y^6*(8722427309268625830410012854516207716409540608 - \
75762856717952792401285364700274849045201027072*
      Z + 298397704567684335407044103924883258121696313344*Z^2 - \
728637872565516186533945582726550270395289698304*Z^3 + 
     1299941911111852095640150160108822998077694541824*Z^4 - \
1876947295060094823408907422725757527292263792640*Z^5 - 
     2259346209392715921138684875260220859779353935872*Z^7 + \
1814930004823604835803274716901575355538763415552*Z^8 - 
     1169033448281624983475945830945261746086381355008*Z^9 + \
607002451658854173368001534503335748242224709632*Z^10 - 
     255152809047756990703446971726573579365238439936*Z^11 + \
86359585013451482500032523269956568963809804288*Z^12 - 
     23220493556622225228793296699811996999065010176*Z^13 + \
4944800419150519484654221892684571555441672192*Z^14 - 
     887559553054165474909484527851139647737430016*Z^15 + \
163915185563057112410361398680065209576456192*Z^16 - 
     35222881414061101899779109301874425832931328*Z^17 + \
6789163498082229880459310310480519123435520*Z^18 - 
     727421268246538631131896075453599699697664*Z^19 - \
62365618561424591510045554487686424690688*Z^20 + 
     40623839585589808893436141645206902538240*Z^21 - \
6561359269773118516539216320479612633088*Z^22 + 
     70759071818005100689132174773594357760*Z^23 + \
143258237864722831921765814217509699584*Z^24 - 
     20258013990622595927496213157224906752*Z^25 - \
14938804692085583890959317989326848*Z^26 + 
     190063441962006092416431220645167104*Z^27 + \
16652498969124218615526891086151680*Z^28 - \
9907528613978653245703580993454080*Z^29 + 
     1543350811581573330105800991506432*Z^30 - \
142920133293624843356558442102784*Z^31 + 9599246179360871083824459022336*Z^32 \
- 
     440725329636900970487303897088*Z^33 - 1082580262987260585453486080*Z^34 \
+ 1860694760210035594636558336*Z^35 + 
     23237208404952562871828480*Z^36 - 28892153522633472901644288*Z^37 + \
3165512003941069001916416*Z^38 - 
     186769260673958409142272*Z^39 + 9233304093991044120576*Z^40 - \
575825335439807217664*Z^41 + 33164794813585358848*Z^42 - 
     1497514980558241792*Z^43 + 39713284508614656*Z^44 - \
2570155137695744*Z^45 + 46902116614144*Z^46); \
\>", "Input",
 CellChangeTimes->{{3.913851994789397*^9, 3.9138519949426003`*^9}, 
   3.913852030768698*^9, 3.929585711305586*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"075426a9-d477-4fe8-837f-b1be548974a0"],

Cell["\<\
doubleTerms5[X_, Y_, Z_] = \
X^5*Y^5*(5409061603634169024868702048215096034861252608 - \
28174590920854987124652121898085993429017296896*
      Z + 54252367160531482244363590493859755097103269888*Z^2 - \
98426993208262909554124942323588535388479684608*Z^3 + 
     327579551972741709760090664674959804894019584000*Z^4 + \
1415213642128912184462476854185655820578115813376*Z^6 - 
     1607565041960275088900289190753053607303711817728*Z^7 + \
1346052080559572138905034933625551791911547699200*Z^8 - 
     866852369270542264322346800796113635791180136448*Z^9 + \
434333357139424401056881325798227152507445968896*Z^10 - 
     167250553317980896752878589488530325141410807808*Z^11 + \
48281114016934001300187602740433165833786621952*Z^12 - 
     10238105920823729555654387316870179114432069632*Z^13 + \
1699193241184834069169780798729169360702668800*Z^14 - 
     330684329700503847637942727120240656684941312*Z^15 + \
103613893089385967339017805408188220273852416*Z^16 - 
     31346054109451063255859800016923063117414400*Z^17 + \
6558906690139052254200744776651819280498688*Z^18 - 
     766597657047564598343810950858188800393216*Z^19 - \
5163395186458461152178734408908792659968*Z^20 + 
     17234091928019428413023199772137201074176*Z^21 - \
1836846117336960131986236799571613188096*Z^22 - 
     231414171695466250683892354822319374336*Z^23 + \
69592236545405835969118818833000300544*Z^24 - 
     2359831312375178723669575876690837504*Z^25 - \
933911246046362151724680648958410752*Z^26 + 
     51764288331580924469654070065364992*Z^27 + \
29434541719972190666186729472393216*Z^28 - \
7268553289305913183341672151384064*Z^29 + 
     936542768700113677502051838328832*Z^30 - \
91956418860684370984947627851776*Z^31 + 8074153713362171637623520493568*Z^32 - 
     588001980605155776791012442112*Z^33 + 27038874345502457128481193984*Z^34 \
- 532224998361489756336947200*Z^35 + 
     35514451829499828576976896*Z^36 - 9011034088641364947369984*Z^37 + \
874737243014499230810112*Z^38 - 
     48530019602790213484544*Z^39 + 2209467646611488243712*Z^40 - \
104490362607495020544*Z^41 + 4951813811561562112*Z^42 - 
     167299986327863296*Z^43 + 7280845740048384*Z^44); \
\>", "Input",
 CellChangeTimes->{{3.913851992901779*^9, 3.9138519930202465`*^9}, 
   3.913852039184913*^9, 3.929585714724478*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"7127c62c-2cd7-49f9-bd6e-979aa24edaa6"],

Cell["\<\
doubleTerms4[X_, Y_, Z_] = \
X^4*Y^4*(-9089461856110464707885886801852155040010076160 + \
91957797528611332430331529899870476227275915264*
      Z - 313951245167618579087717536263882958429206085632*Z^2 + \
549312911475664260991593454268534161178118586368*Z^3 + 
     199151480332396325172082793625066333334728081408*Z^5 + \
296219766345842872482246306509980543252244201472*Z^6 - 
     652439128197992467705295445250516306094754627584*Z^7 + \
684425509943816258901051008603529028429080952832*Z^8 - 
     465354163477030467053749064471549914506655170560*Z^9 + \
214478164868686638911332830035579598923553046528*Z^10 - 
     65500504242322951167160861430372016011327045632*Z^11 + \
11768374156280438720647084785777698690857697280*Z^12 - 
     623864811788698525780058168044578792208859136*Z^13 - \
127618075619144665000179016437891304247001088*Z^14 - 
     54155191533029182034591597609926132961902592*Z^15 + \
53367451739240717473405735969398372182261760*Z^16 - 
     18434628357592805285936247470275587584557056*Z^17 + \
3742554955319152736885064492697405957865472*Z^18 - 
     445377390310604546405026500345357095927808*Z^19 + \
18959613308583594912912811521361364123648*Z^20 + 
     1530106115220233874945241163934635917312*Z^21 + \
194315628363887607288383749044144439296*Z^22 - 
     111898084376895651972130465096700788736*Z^23 + \
3927586885144999526446106177234272256*Z^24 + 
     2935851444482465068345893447473823744*Z^25 - \
333739868205438737587852687544680448*Z^26 - 
     67708517580776715398677129177595904*Z^27 + \
24748552736115583507454949494620160*Z^28 - \
3849548877655200306862385577066496*Z^29 + 
     428979775642950731321778948276224*Z^30 - \
43589569529123183116591030075392*Z^31 + 4242076807096388817896177926144*Z^32 - 
     336843710669096657803374755840*Z^33 + 18702037245585147257811894272*Z^34 \
- 699970400332702865485201408*Z^35 + 
     31955799636729470642028544*Z^36 - 2741726293444470039904256*Z^37 + \
192147224958937741656064*Z^38 - 8439493554478570799104*Z^39 + 
     298315431236146823168*Z^40 - 10049524586971660288*Z^41 + \
54493875036749824*Z^42); \
\>", "Input",
 CellChangeTimes->{{3.913851991262192*^9, 3.913851991380338*^9}, 
   3.9138520486576786`*^9, 3.9295857179534206`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"1bf6e902-e76f-4b4f-bd77-f72143b725f3"],

Cell["\<\
doubleTerms3[X_, Y_, Z_] = \
X^3*Y^3*(-5329164691062402877366247550829215682620555264 - \
1071431700667401259393770952246646961378164736*
      Z - 2652430666932080809389341046591441991555350528*Z^2 - \
532474765493821325041788009170673221916029878272*Z^4 + 
     634845214049275807757813980331118829986537013248*Z^5 - \
283816700474867988775315644541509521654471983104*Z^6 - 
     147906608694725524738122702294857113383410335744*Z^7 + \
287108517917160372447211734714051435089679613952*Z^8 - 
     186815081783834287848085821555979668882284609536*Z^9 + \
64421433087969219055677041788220917865129181184*Z^10 - 
     8885304317860994985670942416294684227125903360*Z^11 - \
2249423974307682379230993126259572672674398208*Z^12 + 
     1389369397083543301702239215678514928593928192*Z^13 - \
254331468428980629035387263209090790966951936*Z^14 - 
     22524173457856834546279077093089206343827456*Z^15 + \
26063275951229758305933036010350815748292608*Z^16 - 
     8008059458011228404613047281518066968559616*Z^17 + \
1498795862272885751552917016003426216050688*Z^18 - 
     184007833270923670714188964612085836152832*Z^19 + \
15139428083174775296486528106017488633856*Z^20 - 
     1298437044660102509230728640706537062400*Z^21 + \
200366405912161217406327678563346546688*Z^22 - 
     14402660198298283281022039050468458496*Z^23 - \
3179756461246692914422691132031893504*Z^24 + 
     442173166347249006921329122016755712*Z^25 + \
156788819389323185776051618765078528*Z^26 - 
     60933835932377594456099769183895552*Z^27 + \
10526769371583501237918593246560256*Z^28 - \
1243264444261412836987456798588928*Z^29 + 
     129015196699012643335508515094528*Z^30 - \
13934807904512672572013155450880*Z^31 + 1413092788892768682912811843584*Z^32 - 
     111694015200063833631839223808*Z^33 + 6170709999426798657814396928*Z^34 \
- 242611282541692284177481728*Z^35 + 
     9016656458604418762276864*Z^36 - 497569712672915444465664*Z^37 + \
23635298601437080059904*Z^38 - 700855424789304573952*Z^39 + 
     11663673223517569024*Z^40); \
\>", "Input",
 CellChangeTimes->{{3.91385198987499*^9, 3.913851989981559*^9}, 
   3.913852056833007*^9, 3.9295857220880203`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"77b3cec2-8e35-475c-9e36-d269e5cadc93"],

Cell["\<\
doubleTerms2[X_, Y_, Z_] = \
X^2*Y^2*(65536475923988475964663840946883901428873560064 - 
     290830573475557364695777815498455327522433269760*Z - \
159662403519537244556392098818246862206807310336*Z^3 - 
     341483870290011892005722973764036722192401039360*Z^4 + \
464399558001700120792370461065055107497676767232*Z^5 - 
     189548773344882540053264727181723623590618726400*Z^6 - \
61477560915291203110028671013579525941320744960*Z^7 + 
     103263910189588161176556371900485645019438383104*Z^8 - \
47758873570226624353121659396814157024193413120*Z^9 + 
     7372358861241185202902360568237498140630974464*Z^10 + \
2844284426191946503935051256572959511659151360*Z^11 - 
     1958247142330091201677298324136029952174718976*Z^12 + \
505956496641789111903054820245054968819613696*Z^13 - 
     37535995904921474870243519593330414729560064*Z^14 - \
20601724842496742412407174481090040310005760*Z^15 + 
     9685714077117865752845501856241946302873600*Z^16 - \
2381409841672560293200024472276852763787264*Z^17 + 
     402749586629460690911308674069035084677120*Z^18 - \
50596391680251298886508527004695492820992*Z^19 + 
     5355950029531163394955343174835950845952*Z^20 - \
616981677903512000483847683374017675264*Z^21 + 
     77416196109392149021325451238687375360*Z^22 - \
7948055803274517589970911525802606592*Z^23 + 
     1113536553772511798004401847169712128*Z^24 - \
369534529467612574023670669049331712*Z^25 + 
     100515414693245003006681559385243648*Z^26 - \
17690419570029901765228281500532736*Z^27 + \
2196781375067456702849936022044672*Z^28 - 
     227954339670853120753897035530240*Z^29 + \
25033285340478652483315106316288*Z^30 - 2924937878512770307529744842752*Z^31 + 
     291969311078320999676153692160*Z^32 - 21157434762601633010635767808*Z^33 \
+ 1039597845097330662461931520*Z^34 - 
     33513777237105505973829632*Z^35 + 906214237426901032370176*Z^36 - \
27061185142410627252224*Z^37 + 728747678541153304576*Z^38); \
\>", "Input",
 CellChangeTimes->{{3.913851988463353*^9, 3.913851988560241*^9}, 
   3.913852064443676*^9, 3.929585725774946*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"662aacc1-5434-4fe9-b09b-b70c0e980b2b"],

Cell["\<\
doubleTerms1[X_, Y_, Z_] = \
X*Y*(50009559198998930339761037992538894128795090944 + \
215577505446408128700909462393084877200439640064*
      Z^2 - 48639253926685140721916858255120051094643802112*Z^3 - \
126714455889157697993432544070637309019889336320*Z^4 + 
     124745298345472828292505833157413644068527800320*Z^5 - \
28576061508191995094044220668737530178985525248*Z^6 - 
     23963671184808158957981419714295283361096138752*Z^7 + \
20321402349088206025279510552953689726779392000*Z^8 - 
     5385385872312348720592492151937711141323538432*Z^9 - \
735058160989170509150252033348190637136019456*Z^10 + 
     1021046526052747095745304595289814657308557312*Z^11 - \
346599005718323798601747549575364764707586048*Z^12 + 
     46992301223862257230742472072348221822730240*Z^13 + \
8249220736084371852019130546116535313760256*Z^14 - 
     6272448300782497818481943597972288239042560*Z^15 + \
1898867123772491683788414853538994695700480*Z^16 - 
     394801569145390707400548298770554476822528*Z^17 + \
62907546825321569281124792949453101203456*Z^18 - 
     8261388530057195224614447817857211301888*Z^19 + \
1026207648915116304547567129896314470400*Z^20 - 
     143964049568401571505515014102802497536*Z^21 + \
22516890643390269136154537646276739072*Z^22 - 
     3547028453342731524714950882083471360*Z^23 + \
582984737181508863986356574876598272*Z^24 - 
     101351713715884803420645199787851776*Z^25 + \
16063054798686973401799957241921536*Z^26 - \
2067108132406687492327226703085568*Z^27 + 
     222050205054475074745091284271104*Z^28 - \
24345173498890662398144756580352*Z^29 + 3051700736096001574071330406400*Z^30 - 
     359208859693713574321794842624*Z^31 + 32044781536665817442685026304*Z^32 \
- 1968809172020921321784344576*Z^33 + 
     75752168685978149244108800*Z^34 - 1531781234536206527627264*Z^35 + \
12053639211564138496*Z^36); \
\>", "Input",
 CellChangeTimes->{{3.913851987279517*^9, 3.9138519873722777`*^9}, 
   3.9138520717282486`*^9, 3.9295857298356037`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"5c37dd9f-2b9b-4101-9b14-d48830ad499e"],

Cell["\<\
doubleTerms0[X_, Y_, Z_] = -15062375510472226329440096231330416855313547264*Z \
+ 15911705778977473303538019927840398725330501632*Z^2 - 
    1858506474531556081684351477901669509613223936*Z^3 - \
9383154113173092611626868875544976896601096192*Z^4 + 
    7480731277341036903726569054052358189416972288*Z^5 - \
957182186228321099336856152706532981856010240*Z^6 - 
    1726134356851247384342739645271915645504585728*Z^7 + \
1113651021028800426083800979369213023456591872*Z^8 - 
    195854095671371556026183892731603525019107328*Z^9 - \
91073429557354535291352241756262136243290112*Z^10 + 
    66817685443445606567707327926533998893858816*Z^11 - \
17990864232236409925758662502249883133542400*Z^12 + 
    960352029102998817051119325476105272426496*Z^13 + \
1100546760212317007795409871681580842352640*Z^14 - 
    503084129226856681098684913477412838178816*Z^15 + \
129911633818515310458898345537868610404352*Z^16 - 
    24244758767851232204721465727653280481280*Z^17 + \
3638325302143911144401723633933662289920*Z^18 - 
    500901210298635272241608149450339909632*Z^19 + \
76201279320792556951303116577375780864*Z^20 - 
    13402247112891262426324961267193741312*Z^21 + \
2359583200072555132061962478553137152*Z^22 - 
    368852880685735926317310380108414976*Z^23 + \
50481405118843287338331847190904832*Z^24 - \
6253406358648694218750846365073408*Z^25 + 
    734339615888935336280322369126400*Z^26 - \
84353809272441202396637631086592*Z^27 + 10129874615280122538345153691648*Z^28 \
- 
    1315369401084722958652164538368*Z^29 + \
167576745923420955803048214528*Z^30 - 17557968146561683195883945984*Z^31 + 
    1331039385347750274619408384*Z^32 - 63794595147855463958183936*Z^33 + \
1525290318090660367826944*Z^34; \
\>", "Input",
 CellChangeTimes->{{3.913851984761651*^9, 3.913851986112205*^9}, 
   3.913852106474115*^9, 3.9295857330359707`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"6b9c033d-92c9-4128-a26a-15d2bd074970"],

Cell["\<\
doubleTerms[X_, Y_, Z_] = doubleTerms0[X, Y, Z] + doubleTerms1[X, Y, Z] + \
doubleTerms2[X, Y, Z] + doubleTerms3[X, Y, Z] + 
    doubleTerms4[X, Y, Z] + doubleTerms5[X, Y, Z] + doubleTerms6[X, Y, Z] + \
doubleTerms7[X, Y, Z] + doubleTerms8[X, Y, Z] + 
    doubleTerms9[X, Y, Z] + doubleTerms10[X, Y, Z] + doubleTerms11[X, Y, Z] + \
doubleTerms12[X, Y, Z] + doubleTerms13[X, Y, Z] + 
    doubleTerms14[X, Y, Z] + doubleTerms15[X, Y, Z] + doubleTerms16[X, Y, Z] \
+ doubleTerms17[X, Y, Z] + doubleTerms18[X, Y, Z] + 
    doubleTerms19[X, Y, Z] + doubleTerms20[X, Y, Z] + doubleTerms21[X, Y, Z] \
+ doubleTerms22[X, Y, Z] + doubleTerms23[X, Y, Z] + 
    doubleTerms24[X, Y, Z] + doubleTerms25[X, Y, Z] + doubleTerms26[X, Y, Z] \
+ doubleTerms27[X, Y, Z] + doubleTerms28[X, Y, Z] + 
    doubleTerms29[X, Y, Z] + doubleTerms30[X, Y, Z] + doubleTerms31[X, Y, Z] \
+ doubleTerms32[X, Y, Z] + doubleTerms33[X, Y, Z] + 
    doubleTerms34[X, Y, Z] + doubleTerms35[X, Y, Z] + doubleTerms36[X, Y, Z]; \
\>", "Input",
 CellChangeTimes->{{3.91385215002287*^9, 3.91385226601855*^9}, 
   3.929585737209629*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"886e62a2-cb60-4a20-a0e1-b7d74cb5d71a"]
}, Closed]],

Cell[CellGroupData[{

Cell["asymmetric terms", "Subsection",
 CellChangeTimes->{{3.913851365355649*^9, 3.913851385120681*^9}, {
  3.913852141711397*^9, 
  3.913852143304155*^9}},ExpressionUUID->"e7a03725-6145-430b-9868-\
c48c5f7c67f6"],

Cell["\<\
asymTerms57[X_, Y_, Z_] = (-28*X^13*Y^14 - 6*X^13*Y^15)*Z^57; \
\>", "Input",
 CellChangeTimes->{{3.913852494298617*^9, 3.9138525151007686`*^9}, 
   3.929585762113964*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"03347044-e9e2-4434-9063-343ea55a8063"],

Cell["\<\
asymTerms56[X_, Y_, Z_] = (-2816*X^12*Y^13 + 60*X^12*Y^14 + 760*X^13*Y^14 - \
12*X^12*Y^15 + 264*X^13*Y^15 + 2360*X^14*Y^15 - 
     261*X^12*Y^16 + 160*X^13*Y^16 + 556*X^14*Y^16)*Z^56; \
\>", "Input",
 CellChangeTimes->{{3.913852516919235*^9, 3.913852543393818*^9}, 
   3.9295857648571453`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"b1d1a15b-baea-4d23-b868-973ee6bf0f13"],

Cell["\<\
asymTerms55[X_, Y_, Z_] = (-98304*X^11*Y^12 + 31744*X^11*Y^13 + \
64112*X^12*Y^13 - 16096*X^11*Y^14 + 14656*X^12*Y^14 + 
     238936*X^13*Y^14 - 28496*X^11*Y^15 + 23516*X^12*Y^15 - 2034*X^13*Y^15 - \
59552*X^14*Y^15 + 7128*X^11*Y^16 + 3692*X^12*Y^16 - 
     10408*X^13*Y^16 - 18648*X^14*Y^16 - 88852*X^15*Y^16 + 1316*X^11*Y^17 - \
800*X^12*Y^17 + 17094*X^13*Y^17 - 10752*X^14*Y^17 - 
     22882*X^15*Y^17)*Z^55; \
\>", "Input",
 CellChangeTimes->{{3.913852526597711*^9, 3.9138525485467014`*^9}, 
   3.9295857686028805`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"e6c25a19-fbb8-489f-a2cc-e95ea641dc34"],

Cell["\<\
asymTerms54[X_, Y_, Z_] = (-1310720*X^10*Y^11 + 933888*X^10*Y^12 + \
2054144*X^11*Y^12 - 985088*X^10*Y^13 + 123008*X^11*Y^13 + 
     8413232*X^12*Y^13 - 908784*X^10*Y^14 + 1510720*X^11*Y^14 - \
2980604*X^12*Y^14 - 5036516*X^13*Y^14 + 557536*X^10*Y^15 + 
     448032*X^11*Y^15 + 848*X^12*Y^15 - 990264*X^13*Y^15 - 9082800*X^14*Y^15 \
- 22152*X^10*Y^16 - 205840*X^11*Y^16 + 
     2070140*X^12*Y^16 - 1445448*X^13*Y^16 - 131016*X^14*Y^16 + \
2065800*X^15*Y^16 + 3736*X^10*Y^17 - 60336*X^11*Y^17 - 
     482864*X^12*Y^17 - 100852*X^13*Y^17 + 685420*X^14*Y^17 + \
566816*X^15*Y^17 + 1983920*X^16*Y^17 + 24777*X^10*Y^18 - 
     30016*X^11*Y^18 - 98816*X^12*Y^18 + 70816*X^13*Y^18 - 500567*X^14*Y^18 + \
323328*X^15*Y^18 + 560440*X^16*Y^18)*Z^54; \
\>", "Input",
 CellChangeTimes->{{3.913852528168705*^9, 3.9138525563669553`*^9}, 
   3.92958577180986*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"8068dbcf-e660-43b0-9bc0-386849cb8b5e"],

Cell["\<\
asymTerms53[X_, Y_, Z_] = (-4194304*X^9*Y^10 + 1572864*X^9*Y^11 + \
31981568*X^10*Y^11 - 14942208*X^9*Y^12 - 4673536*X^10*Y^12 + 
     106662784*X^11*Y^12 - 8071168*X^9*Y^13 + 44396096*X^10*Y^13 - \
100728096*X^11*Y^13 - 161567456*X^12*Y^13 + 11103168*X^9*Y^14 + 
     18106816*X^10*Y^14 + 25940960*X^11*Y^14 - 4467344*X^12*Y^14 - \
328673672*X^13*Y^14 - 4356128*X^9*Y^15 - 13126560*X^10*Y^15 + 
     69937792*X^11*Y^15 - 87517344*X^12*Y^15 + 116394940*X^13*Y^15 + \
174551576*X^14*Y^15 + 2916704*X^9*Y^16 - 3703232*X^10*Y^16 - 
     41248112*X^11*Y^16 - 15301760*X^12*Y^16 + 34596848*X^13*Y^16 + \
25506728*X^14*Y^16 + 206363944*X^15*Y^16 + 2181232*X^9*Y^17 - 
     3184284*X^10*Y^17 + 2449514*X^11*Y^17 + 14068384*X^12*Y^17 - \
71870720*X^13*Y^17 + 41124756*X^14*Y^17 + 10763586*X^15*Y^17 - 
     42444960*X^16*Y^17 - 639444*X^9*Y^18 - 61372*X^10*Y^18 + \
1815632*X^11*Y^18 + 2527696*X^12*Y^18 + 13991176*X^13*Y^18 - 
     728760*X^14*Y^18 - 19856368*X^15*Y^18 - 9747840*X^16*Y^18 - \
29377428*X^17*Y^18 - 105306*X^9*Y^19 + 130368*X^10*Y^19 - 
     1358462*X^11*Y^19 + 1610016*X^12*Y^19 + 3360524*X^13*Y^19 - \
2624224*X^14*Y^19 + 8588532*X^15*Y^19 - 5749888*X^16*Y^19 - 
     9186482*X^17*Y^19)*Z^53; \
\>", "Input",
 CellChangeTimes->{{3.913852529488059*^9, 3.913852529611691*^9}, 
   3.91385256201681*^9, 3.929585774658966*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"76cf8708-5d46-4e26-a2d6-fa8098c727fa"],

Cell["\<\
asymTerms52[X_, Y_, Z_] = (-130023424*X^8*Y^10 + 240123904*X^9*Y^10 + \
51380224*X^8*Y^11 + 14680064*X^9*Y^11 + 103038976*X^10*Y^11 - 
     6258688*X^8*Y^12 + 491614208*X^9*Y^12 - 446211136*X^10*Y^12 - \
2570048704*X^11*Y^12 + 16576512*X^8*Y^13 + 267355904*X^9*Y^13 + 
     148168448*X^10*Y^13 + 553036800*X^11*Y^13 - 4219339040*X^12*Y^13 - \
28465728*X^8*Y^14 - 316903808*X^9*Y^14 + 
     526704288*X^10*Y^14 - 2359701792*X^11*Y^14 + 4576504728*X^12*Y^14 + \
5639758224*X^13*Y^14 + 119666112*X^8*Y^15 - 
     58886400*X^9*Y^15 - 880445472*X^10*Y^15 - 684670432*X^11*Y^15 + \
368216712*X^12*Y^15 - 276486336*X^13*Y^15 + 
     7898548336*X^14*Y^15 + 37795024*X^8*Y^16 - 167820736*X^9*Y^16 + \
494667868*X^10*Y^16 + 877631572*X^11*Y^16 - 
     2927387853*X^12*Y^16 + 2435718848*X^13*Y^16 - 2360180948*X^14*Y^16 - \
3601651340*X^15*Y^16 - 37077344*X^8*Y^17 - 
     22888208*X^9*Y^17 - 18274392*X^10*Y^17 + 123130152*X^11*Y^17 + \
1346670368*X^12*Y^17 + 93684960*X^13*Y^17 - 
     1334090544*X^14*Y^17 - 285960512*X^15*Y^17 - 3138594688*X^16*Y^17 + \
1440772*X^8*Y^18 + 20595912*X^9*Y^18 - 153103208*X^10*Y^18 + 
     153525336*X^11*Y^18 - 43766428*X^12*Y^18 - 425760032*X^13*Y^18 + \
1522051592*X^14*Y^18 - 717946752*X^15*Y^18 - 
     335629036*X^16*Y^18 + 583075912*X^17*Y^18 - 123012*X^8*Y^19 + \
4564216*X^9*Y^19 + 33156520*X^10*Y^19 - 9604348*X^11*Y^19 - 
     98648456*X^12*Y^19 - 31303376*X^13*Y^19 - 229516848*X^14*Y^19 + \
67913080*X^15*Y^19 + 343104668*X^16*Y^19 + 103543480*X^17*Y^19 + 
     305342264*X^18*Y^19 - 948293*X^8*Y^20 + 1701088*X^9*Y^20 + \
6165412*X^10*Y^20 - 9244736*X^11*Y^20 + 33353283*X^12*Y^20 - 
     37114944*X^13*Y^20 - 68880552*X^14*Y^20 + 55427808*X^15*Y^20 - \
94354839*X^16*Y^20 + 67334112*X^17*Y^20 + 107019884*X^18*Y^20)*
    Z^52; \
\>", "Input",
 CellChangeTimes->{{3.9138525310158772`*^9, 3.913852531119377*^9}, 
   3.91385256785356*^9, 3.929585777396162*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"4ab2b218-9e4b-4285-8424-979a338a9de8"],

Cell["\<\
asymTerms51[X_, Y_, Z_] = (520093696*X^8*Y^9 + 1140850688*X^7*Y^10 + \
2464153600*X^8*Y^10 - 2100297728*X^9*Y^10 - 415236096*X^7*Y^11 - 
     1175977984*X^8*Y^11 + 10499997696*X^9*Y^11 - 21721214464*X^10*Y^11 + \
99614720*X^7*Y^12 + 417030144*X^8*Y^12 - 
     14537117440*X^9*Y^12 + 4886760960*X^10*Y^12 + 1069118400*X^11*Y^12 + \
1327661056*X^7*Y^13 - 2750066944*X^8*Y^13 - 
     3164368384*X^9*Y^13 - 19176398976*X^10*Y^13 + 31872668000*X^11*Y^13 + \
95392664896*X^12*Y^13 + 535501824*X^7*Y^14 - 
     674249216*X^8*Y^14 + 557610752*X^9*Y^14 - 10229019136*X^10*Y^14 + \
15157726368*X^11*Y^14 - 34608966048*X^12*Y^14 + 
     112280750464*X^13*Y^14 + 76755456*X^7*Y^15 - 4365918144*X^8*Y^15 + \
8302965600*X^9*Y^15 + 23107976416*X^10*Y^15 - 
     36305289152*X^11*Y^15 + 62100676664*X^12*Y^15 - 108416198684*X^13*Y^15 - \
118788610112*X^14*Y^15 - 344435968*X^7*Y^16 - 
     801456192*X^8*Y^16 - 2955999856*X^9*Y^16 - 936636192*X^10*Y^16 + \
32491629876*X^11*Y^16 + 9496672204*X^12*Y^16 - 
     29928897040*X^13*Y^16 + 18017055984*X^14*Y^16 - 131432978632*X^15*Y^16 + \
108224128*X^7*Y^17 + 1148622608*X^8*Y^17 - 
     3290518928*X^9*Y^17 + 6914844168*X^10*Y^17 - 17248157486*X^11*Y^17 - \
25216783752*X^12*Y^17 + 76218836854*X^13*Y^17 - 
     44351225568*X^14*Y^17 + 24901814644*X^15*Y^17 + 50679874384*X^16*Y^17 - \
151143104*X^7*Y^18 + 249346176*X^8*Y^18 + 
     2241380232*X^9*Y^18 + 284211664*X^10*Y^18 - 3307198432*X^11*Y^18 - \
201999544*X^12*Y^18 - 26318869808*X^13*Y^18 + 
     3813532128*X^14*Y^18 + 26709660992*X^15*Y^18 - 101980576*X^16*Y^18 + \
33731577864*X^17*Y^18 - 64886432*X^7*Y^19 + 
     133241340*X^8*Y^19 - 212695890*X^9*Y^19 - 1079536864*X^10*Y^19 + \
5156998872*X^11*Y^19 - 3639041188*X^12*Y^19 - 
     920492522*X^13*Y^19 + 7868528256*X^14*Y^19 - 21308144960*X^15*Y^19 + \
8507640644*X^16*Y^19 + 6072639154*X^17*Y^19 - 
     5728781504*X^18*Y^19 + 23431952*X^7*Y^20 - 7492052*X^8*Y^20 - \
108615992*X^9*Y^20 - 93668648*X^10*Y^20 - 718948412*X^11*Y^20 + 
     436178680*X^12*Y^20 + 2330923248*X^13*Y^20 - 193380848*X^14*Y^20 + \
2325996440*X^15*Y^20 - 1290318788*X^16*Y^20 - 
     3975379400*X^17*Y^20 - 676698952*X^18*Y^20 - 2298382332*X^19*Y^20 + \
3841656*X^7*Y^21 - 7350112*X^8*Y^21 + 43248262*X^9*Y^21 - 
     68333632*X^10*Y^21 - 172640382*X^11*Y^21 + 275933600*X^12*Y^21 - \
472779140*X^13*Y^21 + 471055904*X^14*Y^21 + 
     947681764*X^15*Y^21 - 754518656*X^16*Y^21 + 668488862*X^17*Y^21 - \
547333632*X^18*Y^21 - 915876038*X^19*Y^21)*Z^51; \
\>", "Input",
 CellChangeTimes->{{3.9138525324449487`*^9, 3.913852532566759*^9}, 
   3.9138525749200573`*^9, 3.9295857811853333`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"23790210-ec4d-4d16-8384-55956de1b842"],

Cell["\<\
asymTerms50[X_, Y_, Z_] = (-4563402752*X^7*Y^9 - 3158310912*X^8*Y^9 + \
7012876288*X^6*Y^10 - 40340815872*X^7*Y^10 - 
     21092368384*X^8*Y^10 - 81501454336*X^9*Y^10 + 6568280064*X^6*Y^11 - \
6484393984*X^7*Y^11 - 87507304448*X^8*Y^11 - 
     127346132992*X^9*Y^11 + 189078354432*X^10*Y^11 - 1021837312*X^6*Y^12 - \
6219563008*X^7*Y^12 + 36378794240*X^8*Y^12 + 
     219772394240*X^9*Y^12 - 423802568256*X^10*Y^12 + 989315980032*X^11*Y^12 \
- 8408727552*X^6*Y^13 - 33036505088*X^7*Y^13 + 
     67057511680*X^8*Y^13 + 10523927296*X^9*Y^13 + 675660200640*X^10*Y^13 - \
563397675392*X^11*Y^13 + 18154676672*X^12*Y^13 + 
     7716473600*X^6*Y^14 - 33260308480*X^7*Y^14 - 48512599616*X^8*Y^14 + \
237902736448*X^9*Y^14 - 98338764032*X^10*Y^14 + 
     341739124576*X^11*Y^14 - 864199353960*X^12*Y^14 - \
2181132264744*X^13*Y^14 - 488131584*X^6*Y^15 - 3481873408*X^7*Y^15 + 
     48648894848*X^8*Y^15 - 83575123328*X^9*Y^15 - 38135134176*X^10*Y^15 + \
280230008864*X^11*Y^15 - 620264627408*X^12*Y^15 + 
     1121407708912*X^13*Y^15 - 2294049964128*X^14*Y^15 - 4224171776*X^6*Y^16 \
+ 21622560256*X^7*Y^16 - 1154069840*X^8*Y^16 + 
     158465288272*X^9*Y^16 - 366608613924*X^10*Y^16 - 700478825136*X^11*Y^16 \
+ 1410838947532*X^12*Y^16 - 1191246124080*X^13*Y^16 + 
     1435801694504*X^14*Y^16 + 1784631394784*X^15*Y^16 - 3559768320*X^6*Y^17 \
+ 4324826880*X^7*Y^17 + 15667419984*X^8*Y^17 + 
     24826228976*X^9*Y^17 + 9533137140*X^10*Y^17 + 146782005912*X^11*Y^17 - \
791745577624*X^12*Y^17 - 11705850164*X^13*Y^17 + 
     771989353704*X^14*Y^17 - 470480224208*X^15*Y^17 + \
1583499786080*X^16*Y^17 - 444535520*X^6*Y^18 + 6698976896*X^7*Y^18 - 
     22000311100*X^8*Y^18 - 59032614564*X^9*Y^18 + 164738932361*X^10*Y^18 - \
154363204048*X^11*Y^18 + 269057617744*X^12*Y^18 + 
     450504341532*X^13*Y^18 - 1287715424787*X^14*Y^18 + \
580921123552*X^15*Y^18 - 70887655716*X^16*Y^18 - 528009294892*X^17*Y^18 + 
     1017579712*X^6*Y^19 + 329436608*X^7*Y^19 + 841523360*X^8*Y^19 - \
2490830104*X^9*Y^19 - 64657665520*X^10*Y^19 + 
     7916357568*X^11*Y^19 + 122905987032*X^12*Y^19 - 56361592768*X^13*Y^19 + \
340469448992*X^14*Y^19 - 97309627072*X^15*Y^19 - 
     350087079520*X^16*Y^19 + 47845058888*X^17*Y^19 - 262346486416*X^18*Y^19 \
+ 11564176*X^6*Y^20 - 952567264*X^7*Y^20 + 
     4786080036*X^8*Y^20 - 4671584552*X^9*Y^20 + 2424189488*X^10*Y^20 + \
27063786520*X^11*Y^20 - 100858613500*X^12*Y^20 + 
     54974267264*X^13*Y^20 + 45982718904*X^14*Y^20 - 101617038656*X^15*Y^20 + \
203685580372*X^16*Y^20 - 70871472056*X^17*Y^20 - 
     71901494568*X^18*Y^20 + 41942337272*X^19*Y^20 - 19085040*X^6*Y^21 - \
107053984*X^7*Y^21 - 816605088*X^8*Y^21 + 
     538352908*X^9*Y^21 + 4629776260*X^10*Y^21 - 1058836416*X^11*Y^21 + \
8394694960*X^12*Y^21 - 7226163160*X^13*Y^21 - 
     32858263960*X^14*Y^21 + 10418803472*X^15*Y^21 - 14172015360*X^16*Y^21 + \
13096237644*X^17*Y^21 + 32750665796*X^18*Y^21 + 
     2266934208*X^19*Y^21 + 12741303232*X^20*Y^21 + 8526459*X^6*Y^22 - \
19811200*X^7*Y^22 - 170709048*X^8*Y^22 + 360389088*X^9*Y^22 - 
     866669879*X^10*Y^22 + 1089151488*X^11*Y^22 + 3038500816*X^12*Y^22 - \
4668737248*X^13*Y^22 + 4058707849*X^14*Y^22 - 
     3366514816*X^15*Y^22 - 9169102408*X^16*Y^22 + 7034650112*X^17*Y^22 - \
2711537373*X^18*Y^22 + 3173574400*X^19*Y^22 + 
     5859305568*X^20*Y^22)*Z^50; \
\>", "Input",
 CellChangeTimes->{{3.913852533911663*^9, 3.9138525341278696`*^9}, 
   3.913852582274125*^9, 3.929585784836582*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"b794a3cb-88fe-4be2-94f8-0901ae508e4a"],

Cell["\<\
asymTerms49[X_, Y_, Z_] = (-141465485312*X^7*Y^8 - 28051505152*X^6*Y^9 + \
335930195968*X^7*Y^9 - 169265332224*X^8*Y^9 - 
     87375740928*X^5*Y^10 - 113464311808*X^6*Y^10 + 717058211840*X^7*Y^10 + \
388076994560*X^8*Y^10 + 1546753391616*X^9*Y^10 - 
     95646908416*X^5*Y^11 + 46372225024*X^6*Y^11 - 527107883008*X^7*Y^11 + \
3177722017792*X^8*Y^11 - 157952814592*X^9*Y^11 + 
     4731694505984*X^10*Y^11 + 83248545792*X^5*Y^12 - 152251006976*X^6*Y^12 - \
122728902656*X^7*Y^12 + 218058705920*X^8*Y^12 + 
     2652333123072*X^9*Y^12 + 778281066240*X^10*Y^12 - \
8611818686976*X^11*Y^12 - 17283448832*X^5*Y^13 + 271648934912*X^6*Y^13 + 
     363116082688*X^7*Y^13 - 138615576064*X^8*Y^13 - 2666001161728*X^9*Y^13 - \
9596522536384*X^10*Y^13 + 14296433618080*X^11*Y^13 - 
     27081321892384*X^12*Y^13 - 64838362112*X^5*Y^14 - 110046798848*X^6*Y^14 \
+ 1537624255488*X^7*Y^14 + 599711532800*X^8*Y^14 - 
     5145702267712*X^9*Y^14 + 2760288078208*X^10*Y^14 - \
16271440154720*X^11*Y^14 + 21520445608576*X^12*Y^14 - 
     8728571639380*X^13*Y^14 - 28069374464*X^5*Y^15 + 113144853504*X^6*Y^15 - \
435439849984*X^7*Y^15 + 680812799872*X^8*Y^15 + 
     1557874310304*X^9*Y^15 - 8549447039968*X^10*Y^15 + \
11631596628448*X^11*Y^15 - 7478633601744*X^12*Y^15 + 
     9769888750934*X^13*Y^15 + 38211038121936*X^14*Y^15 + 308280320*X^5*Y^16 \
+ 166230646784*X^6*Y^16 - 476913113856*X^7*Y^16 + 
     12235454528*X^8*Y^16 - 1817042132480*X^9*Y^16 + 5629979837840*X^10*Y^16 \
- 2408278356000*X^11*Y^16 - 6694610822784*X^12*Y^16 + 
     15947213845888*X^13*Y^16 - 22639673168752*X^14*Y^16 + \
35207944743136*X^15*Y^16 - 14759686656*X^5*Y^17 + 162569714816*X^6*Y^17 - 
     85589774400*X^7*Y^17 - 1239491256096*X^8*Y^17 + 1361790369040*X^9*Y^17 - \
3222873902696*X^10*Y^17 + 6677667960380*X^11*Y^17 + 
     13688234080464*X^12*Y^17 - 31189843760208*X^13*Y^17 + \
18009252770792*X^14*Y^17 - 9455753286084*X^15*Y^17 - 
     21163501142496*X^16*Y^17 + 9156701312*X^5*Y^18 - 4184382592*X^6*Y^18 + \
35587625536*X^7*Y^18 + 209876969424*X^8*Y^18 - 
     707111650208*X^9*Y^18 - 713018539580*X^10*Y^18 + 1435840783496*X^11*Y^18 \
- 4415850012392*X^12*Y^18 + 13288720570428*X^13*Y^18 - 
     1591849055016*X^14*Y^18 - 12643666856080*X^15*Y^18 + \
7578401713344*X^16*Y^18 - 13877848788840*X^17*Y^18 + 3162239808*X^5*Y^19 - 
     47447195840*X^6*Y^19 + 77109304960*X^7*Y^19 - 184425242832*X^8*Y^19 + \
612117686296*X^9*Y^19 + 1431590204792*X^10*Y^19 - 
     4335509082862*X^11*Y^19 + 2554100665784*X^12*Y^19 - \
1604269064770*X^13*Y^19 - 5956230312800*X^14*Y^19 + 
     14668231817380*X^15*Y^19 - 5492383481968*X^16*Y^19 - \
1687054123220*X^17*Y^19 + 4267883972360*X^18*Y^19 + 1763413184*X^5*Y^20 - 
     4313037184*X^6*Y^20 - 38874220192*X^7*Y^20 - 17234739232*X^8*Y^20 + \
120365572656*X^9*Y^20 - 137352713720*X^10*Y^20 + 
     1147526340792*X^11*Y^20 - 241843275328*X^12*Y^20 - \
2340498226624*X^13*Y^20 + 1407862304800*X^14*Y^20 - 2963601031040*X^15*Y^20 + 
     1072772219520*X^16*Y^20 + 3262784134320*X^17*Y^20 - \
728955450360*X^18*Y^20 + 1481289693944*X^19*Y^20 + 574368480*X^5*Y^21 - 
     700844852*X^6*Y^21 + 2185343710*X^7*Y^21 + 34792537056*X^8*Y^21 - \
147768806848*X^9*Y^21 + 89099607956*X^10*Y^21 + 
     89508178050*X^11*Y^21 - 453716620672*X^12*Y^21 + 1234350439872*X^13*Y^21 \
- 545976847948*X^14*Y^21 - 809991206286*X^15*Y^21 + 
     970503620576*X^16*Y^21 - 1334259480992*X^17*Y^21 + \
413529486764*X^18*Y^21 + 588046359662*X^19*Y^21 - 233975776512*X^20*Y^21 - 
     289326852*X^5*Y^22 + 336493580*X^6*Y^22 + 2330396384*X^7*Y^22 + \
529734176*X^8*Y^22 + 12387192240*X^9*Y^22 - 
     9791920504*X^10*Y^22 - 90650952112*X^11*Y^22 + 56452221984*X^12*Y^22 - \
48723076724*X^13*Y^22 + 52883863980*X^14*Y^22 + 
     309696713120*X^15*Y^22 - 145015064144*X^16*Y^22 + 35137912168*X^17*Y^22 \
- 80184702112*X^18*Y^22 - 197738229312*X^19*Y^22 + 
     2058711232*X^20*Y^22 - 52410648792*X^21*Y^22 - 62171226*X^5*Y^23 + \
162068352*X^6*Y^23 - 353616890*X^7*Y^23 + 
     394165344*X^8*Y^23 + 3986088104*X^9*Y^23 - 7872094432*X^10*Y^23 + \
9189388532*X^11*Y^23 - 7157994144*X^12*Y^23 - 
     36396088314*X^13*Y^23 + 49878599680*X^14*Y^23 - 18446298322*X^15*Y^23 + \
9712715776*X^16*Y^23 + 63285593020*X^17*Y^23 - 
     46334521600*X^18*Y^23 + 1295936880*X^19*Y^23 - 13298797056*X^20*Y^23 - \
28225291548*X^21*Y^23)*Z^49; \
\>", "Input",
 CellChangeTimes->{{3.913852584845647*^9, 3.913852585414429*^9}, 
   3.913852616402575*^9, 3.929585787763626*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"72ad83b1-c00f-4e48-9671-8660a2013d41"],

Cell["\<\
asymTerms48[X_, Y_, Z_] = (-869596659712*X^6*Y^8 + 2873500893184*X^7*Y^8 + \
349502963712*X^5*Y^9 - 1576756314112*X^6*Y^9 - 
     4070018383872*X^7*Y^9 + 18314371072000*X^8*Y^9 + 239041773568*X^4*Y^10 + \
2280795406336*X^5*Y^10 - 558307999744*X^6*Y^10 - 
     430766030848*X^7*Y^10 - 28521423184896*X^8*Y^10 - 9504740212736*X^9*Y^10 \
- 670249779200*X^4*Y^11 + 4816403169280*X^5*Y^11 + 
     3499124850688*X^6*Y^11 + 7440560521216*X^7*Y^11 - \
48205320160256*X^8*Y^11 - 1505648175104*X^9*Y^11 - 105082493927424*X^10*Y^11 - 
     1275040628736*X^4*Y^12 + 397801619456*X^5*Y^12 + 10362718950400*X^6*Y^12 \
- 16129374290944*X^7*Y^12 + 26465369477632*X^8*Y^12 - 
     122963299944960*X^9*Y^12 + 98467903982656*X^10*Y^12 - \
138917732080320*X^11*Y^12 + 1175189651456*X^4*Y^13 - 
     1727981162496*X^5*Y^13 - 8936454031360*X^6*Y^13 + 9295842633728*X^7*Y^13 \
- 12338709693952*X^8*Y^13 + 29590041334016*X^9*Y^13 - 
     62857244792960*X^10*Y^13 + 77295964302080*X^11*Y^13 + \
151756266225504*X^12*Y^13 + 591250084864*X^4*Y^14 + 
     692278347776*X^5*Y^14 + 737332907008*X^6*Y^14 - 29397557462016*X^7*Y^14 \
+ 8629471961152*X^8*Y^14 + 11563452128256*X^9*Y^14 + 
     98472289080352*X^10*Y^14 + 180232592801056*X^11*Y^14 - \
396485367106204*X^12*Y^14 + 601343379836120*X^13*Y^14 - 
     558812926976*X^4*Y^15 + 2500918945792*X^5*Y^15 - 458925071360*X^6*Y^15 + \
3790067421184*X^7*Y^15 - 52817838804800*X^8*Y^15 + 
     25957686674944*X^9*Y^15 + 130462662246816*X^10*Y^15 - \
187932170418272*X^11*Y^15 + 344128989450076*X^12*Y^15 - 
     450526641186664*X^13*Y^15 + 302370647963144*X^14*Y^15 - \
261249317632*X^4*Y^16 + 741544814592*X^5*Y^16 - 1583241601152*X^6*Y^16 - 
     2150556876160*X^7*Y^16 + 22674022874192*X^8*Y^16 - \
11600478092704*X^9*Y^16 - 64126850563784*X^10*Y^16 + 
     222364126591816*X^11*Y^16 - 358533851508285*X^12*Y^16 + \
175575730856224*X^13*Y^16 + 7440162891452*X^14*Y^16 - 
     559120686826664*X^15*Y^16 + 237792400384*X^4*Y^17 - 69392737792*X^5*Y^17 \
- 3954977978368*X^6*Y^17 + 1514698974208*X^7*Y^17 + 
     20335125919360*X^8*Y^17 - 18278064163008*X^9*Y^17 + \
39726975471184*X^10*Y^17 - 138639606046944*X^11*Y^17 + 
     124929071220064*X^12*Y^17 + 101133460089056*X^13*Y^17 - \
314730578033056*X^14*Y^17 + 333003172506608*X^15*Y^17 - 
     383822877627264*X^16*Y^17 + 133601727104*X^4*Y^18 - \
753310236928*X^5*Y^18 + 1410932292032*X^6*Y^18 - 4729273981376*X^7*Y^18 + 
     2272945104032*X^8*Y^18 + 36056233659024*X^9*Y^18 - \
59247541226196*X^10*Y^18 + 54105097670064*X^11*Y^18 - 
     53567059726028*X^12*Y^18 - 207082636878608*X^13*Y^18 + \
441498180024552*X^14*Y^18 - 200180554729264*X^15*Y^18 - 
     13464092213944*X^16*Y^18 + 203930199943776*X^17*Y^18 + \
15954422912*X^4*Y^19 - 159522444288*X^5*Y^19 + 473751435328*X^6*Y^19 - 
     719367380544*X^7*Y^19 + 411531818480*X^8*Y^19 - 10919368958480*X^9*Y^19 \
+ 23908245066880*X^10*Y^19 + 13892151996276*X^11*Y^19 - 
     53064314641764*X^12*Y^19 + 78416822281952*X^13*Y^19 - \
149092982470464*X^14*Y^19 + 22778430087192*X^15*Y^19 + 
     146045667849672*X^16*Y^19 - 83610087678224*X^17*Y^19 + \
86761046149344*X^18*Y^19 + 2981014816*X^4*Y^20 - 72581832832*X^5*Y^20 + 
     139912947924*X^6*Y^20 + 1787574782652*X^7*Y^20 - 3801849361847*X^8*Y^20 \
+ 2994654506848*X^9*Y^20 - 5742969380956*X^10*Y^20 - 
     24165030103884*X^11*Y^20 + 68048740994471*X^12*Y^20 - \
30435170730016*X^13*Y^20 - 12465860956236*X^14*Y^20 + 
     62091477738420*X^15*Y^20 - 115225141063481*X^16*Y^20 + \
36082188428032*X^17*Y^20 + 27672277280564*X^18*Y^20 - 
     27104480992356*X^19*Y^20 - 11756971968*X^4*Y^21 + 8237831920*X^5*Y^21 - \
6732254520*X^6*Y^21 - 72359804648*X^7*Y^21 + 
     1040113863712*X^8*Y^21 + 566522265952*X^9*Y^21 - 4518952237888*X^10*Y^21 \
+ 4682282208064*X^11*Y^21 - 12653790791136*X^12*Y^21 + 
     2064685689968*X^13*Y^21 + 28784401536584*X^14*Y^21 - \
18341324559976*X^15*Y^21 + 16451721851008*X^16*Y^21 - 
     6167125091360*X^17*Y^21 - 22306659512064*X^18*Y^21 + \
6132708533888*X^19*Y^21 - 5970293809920*X^20*Y^21 - 1312900092*X^4*Y^22 + 
     16132491528*X^5*Y^22 - 56970058640*X^6*Y^22 + 9447992360*X^7*Y^22 + \
71604930212*X^8*Y^22 - 712797424432*X^9*Y^22 + 
     2443779987936*X^10*Y^22 - 1027988906112*X^11*Y^22 - \
2928414352876*X^12*Y^22 + 5528128058584*X^13*Y^22 - 
     9715877874264*X^14*Y^22 + 3284448286568*X^15*Y^22 + \
8345758431644*X^16*Y^22 - 6924220616656*X^17*Y^22 + 
     5769429686040*X^18*Y^22 - 1615542466432*X^19*Y^22 - \
3407977211240*X^20*Y^22 + 1000500892720*X^21*Y^22 + 785443500*X^4*Y^23 + 
     168295032*X^5*Y^23 + 3124913928*X^6*Y^23 - 500303988*X^7*Y^23 - \
71781379104*X^8*Y^23 + 38410810512*X^9*Y^23 - 
     73122604784*X^10*Y^23 + 29440802936*X^11*Y^23 + 1078539437772*X^12*Y^23 \
- 842970925560*X^13*Y^23 - 59054021240*X^14*Y^23 - 
     16818611572*X^15*Y^23 - 2037121427544*X^16*Y^23 + \
1140268262528*X^17*Y^23 + 208191606592*X^18*Y^23 + 287012817440*X^19*Y^23 + 
     886107850824*X^20*Y^23 - 63431569776*X^21*Y^23 + 160174921200*X^22*Y^23 \
+ 111733641*X^4*Y^24 - 347910048*X^5*Y^24 + 
     2138807412*X^6*Y^24 - 4408549760*X^7*Y^24 + 4678613569*X^8*Y^24 + \
167221440*X^9*Y^24 - 58952634968*X^10*Y^24 + 
     99308382304*X^11*Y^24 - 42904175061*X^12*Y^24 - 18567242656*X^13*Y^24 + \
300809667324*X^14*Y^24 - 348963701248*X^15*Y^24 - 
     4985467737*X^16*Y^24 + 50715222912*X^17*Y^24 - 308142496416*X^18*Y^24 + \
218612663040*X^19*Y^24 + 59435763070*X^20*Y^24 + 
     40474386240*X^21*Y^24 + 102394880280*X^22*Y^24)*Z^48; \
\>", "Input",
 CellChangeTimes->{{3.913852605440056*^9, 3.9138526254726124`*^9}, 
   3.929585791459919*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"19a30074-16cb-46d4-a0f8-8a6ada5a086d"],

Cell["\<\
asymTerms47[X_, Y_, Z_] = (7630009401344*X^6*Y^7 + 10834591875072*X^5*Y^8 + \
29870625128448*X^6*Y^8 - 51474058969088*X^7*Y^8 - 
     956167094272*X^4*Y^9 + 6215958528000*X^5*Y^9 + 23398746947584*X^6*Y^9 + \
95418960052224*X^7*Y^9 - 323879839166464*X^8*Y^9 + 
     3497177120768*X^3*Y^10 - 12744845688832*X^4*Y^10 - \
47975891992576*X^5*Y^10 + 29518944272384*X^6*Y^10 + 4548271915008*X^7*Y^10 + 
     347702030794752*X^8*Y^10 - 665728437018624*X^9*Y^10 + \
11899911536640*X^3*Y^11 - 4129954988032*X^4*Y^11 - 
     112603306917888*X^5*Y^11 - 94625314086912*X^6*Y^11 + \
118903351324672*X^7*Y^11 - 128387388759040*X^8*Y^11 + 
     1301681236317696*X^9*Y^11 + 849385663208960*X^10*Y^11 - \
6239538905088*X^3*Y^12 + 55963344044032*X^4*Y^12 - 
     36611945295872*X^5*Y^12 - 274489685803008*X^6*Y^12 + \
58302028157952*X^7*Y^12 - 163720067837952*X^8*Y^12 + 
     1465152227809536*X^9*Y^12 - 712386801902080*X^10*Y^12 + \
3135000695088576*X^11*Y^12 - 5597758226432*X^3*Y^13 - 
     29480433889280*X^4*Y^13 + 172664672677888*X^5*Y^13 - \
96747319130112*X^6*Y^13 - 350847226930688*X^7*Y^13 + 
     956379309215488*X^8*Y^13 - 1172631275324928*X^9*Y^13 + \
3156357013592320*X^10*Y^13 - 4980826414449376*X^11*Y^13 + 
     4320248522586864*X^12*Y^13 + 4760091697152*X^3*Y^14 - \
29656588320768*X^4*Y^14 - 51250551883776*X^5*Y^14 + 
     104112426291200*X^6*Y^14 + 445325894588416*X^7*Y^14 - \
505771564159488*X^8*Y^14 + 892455023452032*X^9*Y^14 - 
     2365197901620480*X^10*Y^14 + 2338864738491264*X^11*Y^14 - \
2083436081306016*X^12*Y^14 - 1239470629613288*X^13*Y^14 + 
     4945024724992*X^3*Y^15 + 7682589303808*X^4*Y^15 - \
108673325393408*X^5*Y^15 + 85670516235264*X^6*Y^15 + 40619420456448*X^7*Y^15 + 
     880474310559040*X^8*Y^15 - 1207992234464736*X^9*Y^15 + \
435310004503840*X^10*Y^15 - 1912821352448272*X^11*Y^15 - 
     1948498491105068*X^12*Y^15 + 7447397242130098*X^13*Y^15 - \
11070196273039072*X^14*Y^15 - 1998100629504*X^3*Y^16 + 
     12809441485824*X^4*Y^16 - 6360899506688*X^5*Y^16 - \
56670409340928*X^6*Y^16 + 107307247253632*X^7*Y^16 - 
     295396685494208*X^8*Y^16 + 1060299674395264*X^9*Y^16 - \
952287596890720*X^10*Y^16 - 1494685568227024*X^11*Y^16 + 
     4448026861985292*X^12*Y^16 - 6924068342179928*X^13*Y^16 + \
6987350222046904*X^14*Y^16 - 4814680507754412*X^15*Y^16 - 
     539697892352*X^3*Y^17 - 8090369488384*X^4*Y^17 + 30941675290112*X^5*Y^17 \
+ 13114640077056*X^6*Y^17 - 72622998858688*X^7*Y^17 + 
     106219970769920*X^8*Y^17 - 568139245887520*X^9*Y^17 + \
344343122416992*X^10*Y^17 + 1529108652819672*X^11*Y^17 - 
     4546205911452816*X^12*Y^17 + 6586114622261174*X^13*Y^17 - \
2600235743742032*X^14*Y^17 - 2106393481337302*X^15*Y^17 + 
     6572717963979440*X^16*Y^17 + 782675833856*X^3*Y^18 - \
7038082765824*X^4*Y^18 + 11342013570048*X^5*Y^18 - 
     11751945999872*X^6*Y^18 + 121072895119680*X^7*Y^18 - \
190642531922240*X^8*Y^18 - 251562523793536*X^9*Y^18 + 
     687073967654368*X^10*Y^18 - 1089711489125536*X^11*Y^18 + \
2229794183777392*X^12*Y^18 - 2268550173097632*X^13*Y^18 - 
     1122638646247136*X^14*Y^18 + 4459735247848288*X^15*Y^18 - \
3721690690818768*X^16*Y^18 + 2849796395358576*X^17*Y^18 + 
     346066198016*X^3*Y^19 - 1440751672704*X^4*Y^19 - 1523083108416*X^5*Y^19 \
+ 22573729105376*X^6*Y^19 - 50497320062928*X^7*Y^19 + 
     87947781361864*X^8*Y^19 + 32551452557676*X^9*Y^19 - \
768057496505888*X^10*Y^19 + 1286180046399904*X^11*Y^19 - 
     661609120284040*X^12*Y^19 - 188666202110956*X^13*Y^19 + \
2479201921523904*X^14*Y^19 - 4251093791006352*X^15*Y^19 + 
     1513578656560072*X^16*Y^19 + 959373163544396*X^17*Y^19 - \
1560969302351872*X^18*Y^19 - 229019652352*X^3*Y^20 + 
     523635277696*X^4*Y^20 + 1000630860944*X^5*Y^20 - 4098077063296*X^6*Y^20 \
- 9531952594940*X^7*Y^20 + 47398473283108*X^8*Y^20 - 
     66176522060480*X^9*Y^20 + 224063228407104*X^10*Y^20 - \
416878328016880*X^11*Y^20 - 196286989225336*X^12*Y^20 + 
     972662312271664*X^13*Y^20 - 971610018286368*X^14*Y^20 + \
1072465151406020*X^15*Y^20 - 80480474995452*X^16*Y^20 - 
     1216973092468320*X^17*Y^20 + 644353110617824*X^18*Y^20 - \
366932366105128*X^19*Y^20 - 68991274368*X^3*Y^21 + 
     693490061200*X^4*Y^21 - 1426832833456*X^5*Y^21 + 1873728530536*X^6*Y^21 \
- 733170134830*X^7*Y^21 - 40870170214200*X^8*Y^21 + 
     88344258330178*X^9*Y^21 - 30436812142128*X^10*Y^21 - \
31155922381160*X^11*Y^21 + 311213209284432*X^12*Y^21 - 
     688030107078500*X^13*Y^21 + 232795766120664*X^14*Y^21 + \
345707955495850*X^15*Y^21 - 504574811566744*X^16*Y^21 + 
     620097124105170*X^17*Y^21 - 150574082383728*X^18*Y^21 - \
222321112695548*X^19*Y^21 + 133143384841568*X^20*Y^21 + 
     14333150112*X^3*Y^22 - 7519358912*X^4*Y^22 + 57971754216*X^5*Y^22 + \
835982293584*X^6*Y^22 - 1840115138784*X^7*Y^22 + 
     3351511486392*X^8*Y^22 - 15643734312896*X^9*Y^22 - \
11837772367840*X^10*Y^22 + 82374932945248*X^11*Y^22 - 
     73729940457760*X^12*Y^22 + 78185950190408*X^13*Y^22 + \
10906208164400*X^14*Y^22 - 242336142882784*X^15*Y^22 + 
     149781787779416*X^16*Y^22 - 44387845516000*X^17*Y^22 + \
11715897205120*X^18*Y^22 + 112325605354048*X^19*Y^22 - 
     33287366753024*X^20*Y^22 + 16344384685040*X^21*Y^22 + \
1873544688*X^3*Y^23 - 39784505292*X^4*Y^23 + 105429832410*X^5*Y^23 - 
     403370943840*X^6*Y^23 + 1184188270184*X^7*Y^23 + 275252792820*X^8*Y^23 - \
3672121691278*X^9*Y^23 + 10096144060672*X^10*Y^23 - 
     23902744631952*X^11*Y^23 + 5337812583052*X^12*Y^23 + \
40599443624614*X^13*Y^23 - 48333407543616*X^14*Y^23 + 
     47236439272856*X^15*Y^23 - 7742466537844*X^16*Y^23 - \
56155324449458*X^17*Y^23 + 36344506188672*X^18*Y^23 - 
     13954289244256*X^19*Y^23 + 3614735121304*X^20*Y^23 + \
14110438679820*X^21*Y^23 - 3256134722112*X^22*Y^23 - 639731304*X^3*Y^24 - 
     1479596508*X^4*Y^24 - 8954154648*X^5*Y^24 - 16269970344*X^6*Y^24 + \
11996219060*X^7*Y^24 - 105066653752*X^8*Y^24 + 
     1166868329520*X^9*Y^24 - 808399396880*X^10*Y^24 - 647460529200*X^11*Y^24 \
+ 1340313825060*X^12*Y^24 - 8403932440056*X^13*Y^24 + 
     6648146047304*X^14*Y^24 + 3722991247460*X^15*Y^24 - \
2975844417216*X^16*Y^24 + 9315821496640*X^17*Y^24 - 
     5653622884736*X^18*Y^24 - 2629789255120*X^19*Y^24 - \
408582362088*X^20*Y^24 - 2949649304016*X^21*Y^24 + 340461983184*X^22*Y^24 - 
     362807614728*X^23*Y^24 - 79255260*X^3*Y^25 + 311111712*X^4*Y^25 - \
2437622142*X^5*Y^25 + 7442028672*X^6*Y^25 - 
     34990463038*X^7*Y^25 + 58873971872*X^8*Y^25 - 9218719724*X^9*Y^25 - \
96647635040*X^10*Y^25 + 567009129048*X^11*Y^25 - 
     763348279776*X^12*Y^25 - 143923123382*X^13*Y^25 + 725860674944*X^14*Y^25 \
- 1675761432846*X^15*Y^25 + 1573935118976*X^16*Y^25 + 
     662049213168*X^17*Y^25 - 690923868160*X^18*Y^25 + \
1009169179656*X^19*Y^25 - 741616792896*X^20*Y^25 - 421169802132*X^21*Y^25 - 
     89596399104*X^22*Y^25 - 278483584500*X^23*Y^25)*Z^47; \
\>", "Input",
 CellChangeTimes->{{3.913852604013201*^9, 3.913852604152232*^9}, 
   3.913852635597622*^9, 3.92958579513966*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"727367b2-d7c7-4ff0-801c-c1e71f05853e"],

Cell["\<\
asymTerms46[X_, Y_, Z_] = (-95064806129664*X^5*Y^7 - 19972940103680*X^6*Y^7 - \
29641179922432*X^4*Y^8 - 334936716345344*X^5*Y^8 - 
     320168865562624*X^6*Y^8 - 282322214584320*X^7*Y^8 - \
13988708483072*X^3*Y^9 + 197599499911168*X^4*Y^9 - 512405838757888*X^5*Y^9 - 
     1134782873337856*X^6*Y^9 - 1937060025270272*X^7*Y^9 + \
4971676030193664*X^8*Y^9 - 27643214823424*X^2*Y^10 - 
     79299658907648*X^3*Y^10 + 563869810425856*X^4*Y^10 + \
348956660334592*X^5*Y^10 - 1518739460280320*X^6*Y^10 + 
     1543308053520384*X^7*Y^10 - 4824037257354240*X^8*Y^10 + \
12962953479836672*X^9*Y^10 - 1252586946560*X^2*Y^11 - 
     400947209568256*X^3*Y^11 + 74970649067520*X^4*Y^11 + \
1993534011834368*X^5*Y^11 + 2194313486532608*X^6*Y^11 - 
     3331824154042368*X^7*Y^11 + 6575605554046976*X^8*Y^11 - \
19398412400734208*X^9*Y^11 + 15769393814971904*X^10*Y^11 + 
     75380773879808*X^2*Y^12 + 40443871494144*X^3*Y^12 - \
2028189855272960*X^4*Y^12 + 2638395962232832*X^5*Y^12 + 
     4064821067643904*X^6*Y^12 + 2630477859811328*X^7*Y^12 - \
10488510945833216*X^8*Y^12 + 12121390610856704*X^9*Y^12 - 
     39777109628460224*X^10*Y^12 - 14443767823913856*X^11*Y^12 - \
8297294331904*X^2*Y^13 + 185433300959232*X^3*Y^13 + 
     638902643838976*X^4*Y^13 - 4523637006372864*X^5*Y^13 + \
5410825634837504*X^6*Y^13 + 3432270304561152*X^7*Y^13 - 
     2889241887992576*X^8*Y^13 - 1765121933691648*X^9*Y^13 - \
23421115764708416*X^10*Y^13 + 38516035323448832*X^11*Y^13 - 
     71963698651067088*X^12*Y^13 - 50032465858560*X^2*Y^14 - \
50613001961472*X^3*Y^14 + 1038920989572096*X^4*Y^14 + 
     754298664215552*X^5*Y^14 - 7090696727361280*X^6*Y^14 + \
4959581246182400*X^7*Y^14 + 5031856544860480*X^8*Y^14 - 
     27447079869705664*X^9*Y^14 + 42418192686793616*X^10*Y^14 - \
65111777278935584*X^11*Y^14 + 116698640581688796*X^12*Y^14 - 
     114817592941533644*X^13*Y^14 - 3975427072000*X^2*Y^15 - \
156468065820672*X^3*Y^15 - 53738169368576*X^4*Y^15 + 
     2188987554592768*X^5*Y^15 - 648626577412096*X^6*Y^15 - \
3203009686681600*X^7*Y^15 - 9989309766011904*X^8*Y^15 + 
     18738385975131520*X^9*Y^15 - 27503039966189888*X^10*Y^15 + \
65593500210180992*X^11*Y^15 - 75154326058607808*X^12*Y^15 + 
     42876566689065144*X^13*Y^15 + 12309924560614576*X^14*Y^15 + \
17264714315776*X^2*Y^16 + 30898797916160*X^3*Y^16 - 
     608315968697856*X^4*Y^16 + 661044754237952*X^5*Y^16 + \
2738665026341504*X^6*Y^16 - 4496951126731264*X^7*Y^16 + 
     309725949798976*X^8*Y^16 - 13096730356116096*X^9*Y^16 + \
34774909028663856*X^10*Y^16 - 35839322901702144*X^11*Y^16 + 
     37334598589961252*X^12*Y^16 + 22845428705492680*X^13*Y^16 - \
108320864200058840*X^14*Y^16 + 151411176376025736*X^15*Y^16 + 
     5424700192768*X^2*Y^17 - 5683502194688*X^3*Y^17 + \
220242548121088*X^4*Y^17 - 878404033856000*X^5*Y^17 + 
     627021467716224*X^6*Y^17 + 1049666107610880*X^7*Y^17 - \
3384859450701440*X^8*Y^17 + 10841756608357568*X^9*Y^17 - 
     22398262952941936*X^10*Y^17 + 19442745558456192*X^11*Y^17 + \
11137845107822240*X^12*Y^17 - 64339189581272436*X^13*Y^17 + 
     105411824436378580*X^14*Y^17 - 86066378440002272*X^15*Y^17 + \
43732065639855840*X^16*Y^17 - 3513771162368*X^2*Y^18 - 
     19907559897088*X^3*Y^18 + 203943727869312*X^4*Y^18 - \
78814699999616*X^5*Y^18 - 947259693723120*X^6*Y^18 - 
     239986950192736*X^7*Y^18 + 4655446559939624*X^8*Y^18 - \
7614436158086072*X^9*Y^18 + 10988914895606739*X^10*Y^18 - 
     2935296681724384*X^11*Y^18 - 26693964544037456*X^12*Y^18 + \
65786772573258216*X^13*Y^18 - 81434801878380451*X^14*Y^18 + 
     22764769177731040*X^15*Y^18 + 39222606438144848*X^16*Y^18 - \
59519201325955160*X^17*Y^18 - 3123048465408*X^2*Y^19 - 
     1570390658048*X^3*Y^19 + 14738356648192*X^4*Y^19 + \
130755566908800*X^5*Y^19 - 479736457304704*X^6*Y^19 + 
     911341345327200*X^7*Y^19 - 2678350786395696*X^8*Y^19 + \
4511698707663664*X^9*Y^19 + 821771854903296*X^10*Y^19 - 
     12498698155657376*X^11*Y^19 + 22277305310668704*X^12*Y^19 - \
27726175664531216*X^13*Y^19 + 21547609243099264*X^14*Y^19 + 
     13039005020682368*X^15*Y^19 - 44671523215732576*X^16*Y^19 + \
30411203440085472*X^17*Y^19 - 13217720240935584*X^18*Y^19 - 
     1001114959616*X^2*Y^20 + 12932504358400*X^3*Y^20 - \
48618047354512*X^4*Y^20 + 46935137432528*X^5*Y^20 + 
     180671058400124*X^6*Y^20 - 716845684388496*X^7*Y^20 + \
997042064991028*X^8*Y^20 - 642376835854928*X^9*Y^20 - 
     2009047926733824*X^10*Y^20 + 11464998897104640*X^11*Y^20 - \
17435516687390368*X^12*Y^20 + 4994882901144800*X^13*Y^20 + 
     10582168063230108*X^14*Y^20 - 22967113413299552*X^15*Y^20 + \
27981623985013204*X^16*Y^20 - 6815849527373536*X^17*Y^20 - 
     10484483339277296*X^18*Y^20 + 9096879865506448*X^19*Y^20 + \
376983472896*X^2*Y^21 + 1064491846784*X^3*Y^21 - 
     8224683857456*X^4*Y^21 + 22683558055152*X^5*Y^21 - \
59865505085372*X^6*Y^21 + 159651004963064*X^7*Y^21 + 
     42266629338184*X^8*Y^21 - 1098307677927804*X^9*Y^21 + \
2036134646567104*X^10*Y^21 - 3057412979299376*X^11*Y^21 + 
     3829619442689408*X^12*Y^21 + 2726202483203256*X^13*Y^21 - \
10962593795505724*X^14*Y^21 + 8350957991270744*X^15*Y^21 - 
     4265837750382280*X^16*Y^21 - 1125692214763628*X^17*Y^21 + \
7291842273583240*X^18*Y^21 - 3420819683448896*X^19*Y^21 + 
     889632438927968*X^20*Y^21 + 108455985360*X^2*Y^22 - \
1060537359296*X^3*Y^22 + 4456309492012*X^4*Y^22 - 18369118895692*X^5*Y^22 + 
     25003290978771*X^6*Y^22 - 714787540304*X^7*Y^22 - \
61068953307512*X^8*Y^22 + 615147221792372*X^9*Y^22 - 
     1224971182502177*X^10*Y^22 + 110612064627104*X^11*Y^22 + \
1477496054950404*X^12*Y^22 - 3029865685459396*X^13*Y^22 + 
     4504691867393109*X^14*Y^22 - 868470741355152*X^15*Y^22 - \
3478932307864592*X^16*Y^22 + 3059042346109676*X^17*Y^22 - 
     2144840650300103*X^18*Y^22 + 278914462935680*X^19*Y^22 + \
1135559972003400*X^20*Y^22 - 489604749791912*X^21*Y^22 - 
     4898008224*X^2*Y^23 - 4185293280*X^3*Y^23 + 468987055952*X^4*Y^23 - \
1300822322856*X^5*Y^23 + 498624537712*X^6*Y^23 - 
     22156131202880*X^7*Y^23 + 57438006150520*X^8*Y^23 - \
56595924528640*X^9*Y^23 + 103482172513792*X^10*Y^23 + 
     200325160160160*X^11*Y^23 - 904269867206448*X^12*Y^23 + \
679415988790744*X^13*Y^23 - 114049254817968*X^14*Y^23 - 
     387287874745376*X^15*Y^23 + 1405685277230152*X^16*Y^23 - \
786637466634576*X^17*Y^23 - 92958517977728*X^18*Y^23 + 
     84461774341184*X^19*Y^23 - 410884776154144*X^20*Y^23 + \
120115349190800*X^21*Y^23 - 26227333675232*X^22*Y^23 - 
     1690039944*X^2*Y^24 + 33371180784*X^3*Y^24 - 69811361532*X^4*Y^24 + \
696749951912*X^5*Y^24 - 1944803489160*X^6*Y^24 + 
     5960499486904*X^7*Y^24 - 14082992616828*X^8*Y^24 - \
10772591019424*X^9*Y^24 + 67422124723552*X^10*Y^24 - 
     100214279605840*X^11*Y^24 + 131997583132052*X^12*Y^24 + \
23935495062952*X^13*Y^24 - 335004291221688*X^14*Y^24 + 
     291401851094552*X^15*Y^24 - 107261054243428*X^16*Y^24 - \
44639733902624*X^17*Y^24 + 253262389097504*X^18*Y^24 - 
     136323547057888*X^19*Y^24 - 539745730472*X^20*Y^24 - \
817642669904*X^21*Y^24 - 41497988387088*X^22*Y^24 + 
     7950139895760*X^23*Y^24 + 94501080*X^2*Y^25 + 1256822352*X^3*Y^25 - \
6021035184*X^4*Y^25 + 9490971012*X^5*Y^25 + 
     206166622772*X^6*Y^25 + 224368483616*X^7*Y^25 - 1058795037872*X^8*Y^25 + \
2323584602552*X^9*Y^25 - 11219392053280*X^10*Y^25 + 
     6936281676736*X^11*Y^25 + 16899588259504*X^12*Y^25 - \
22454410007644*X^13*Y^25 + 42209975462020*X^14*Y^25 - 
     28389706315088*X^15*Y^25 - 34430199141344*X^16*Y^25 + \
26890203287456*X^17*Y^25 - 27869888251408*X^18*Y^25 + 
     17680392492000*X^19*Y^25 + 13928549365600*X^20*Y^25 - \
1212231393768*X^21*Y^25 + 7249962856824*X^22*Y^25 - 
     1038801749760*X^23*Y^25 + 606882149280*X^24*Y^25 + 17804475*X^2*Y^26 - \
82430784*X^3*Y^26 - 618054672*X^4*Y^26 - 
     2372446624*X^5*Y^26 + 33579475139*X^6*Y^26 - 98198075136*X^7*Y^26 + \
363650462768*X^8*Y^26 - 474402239328*X^9*Y^26 - 
     474674199953*X^10*Y^26 + 1574673530560*X^11*Y^26 - \
3458898470312*X^12*Y^26 + 3278085016672*X^13*Y^26 + 3533671238689*X^14*Y^26 - 
     6190443924288*X^15*Y^26 + 5796849609392*X^16*Y^26 - \
4095390310272*X^17*Y^26 - 4598306581134*X^18*Y^26 + 
     3651385141504*X^19*Y^26 - 1898975327904*X^20*Y^26 + \
1808072525376*X^21*Y^26 + 1632173631018*X^22*Y^26 + 144634533120*X^23*Y^26 + 
     564115796496*X^24*Y^26)*Z^46; \
\>", "Input",
 CellChangeTimes->{{3.9138526029363766`*^9, 3.913852603035*^9}, 
   3.913852646992229*^9, 3.9295857989248695`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"ff11fc0f-374c-4f2e-aa90-51af8b9ea263"],

Cell["\<\
asymTerms45[X_, Y_, Z_] = (-584368955326464*X^5*Y^6 + 260077449641984*X^4*Y^7 \
+ 1393226724409344*X^5*Y^7 - 110560511262720*X^6*Y^7 - 
     433649962975232*X^3*Y^8 + 424042389569536*X^4*Y^8 + \
9127030855565312*X^5*Y^8 + 7073310040915968*X^6*Y^8 + 
     4334186092625920*X^7*Y^8 + 110572859293696*X^2*Y^9 - \
1679839153094656*X^3*Y^9 - 3340295454326784*X^4*Y^9 + 
     13997515865587712*X^5*Y^9 + 27276873347186688*X^6*Y^9 + \
6093208203436032*X^7*Y^9 - 5250487438778368*X^8*Y^9 + 
     3555159179264*X*Y^10 + 950784023855104*X^2*Y^10 + \
1662538756390912*X^3*Y^10 - 11311841597718528*X^4*Y^10 - 
     5839373280886784*X^5*Y^10 + 36538357374009344*X^6*Y^10 + \
16470719902736384*X^7*Y^10 + 33893325873213440*X^8*Y^10 - 
     177493439510937600*X^9*Y^10 - 547145681731584*X*Y^11 + \
1323945546481664*X^2*Y^11 + 8873122038022144*X^3*Y^11 + 
     551126723624960*X^4*Y^11 - 53526886008676352*X^5*Y^11 + \
8784705630134272*X^6*Y^11 + 47193396696416256*X^7*Y^11 - 
     137581790167085056*X^8*Y^11 + 220235651962198016*X^9*Y^11 - \
346331437000374272*X^10*Y^11 + 150608732487680*X*Y^12 - 
     3074227897892864*X^2*Y^12 + 4711437016727552*X^3*Y^12 + \
32198077308125184*X^4*Y^12 - 33583912296620032*X^5*Y^12 - 
     65579931541090304*X^6*Y^12 - 62186070086955008*X^7*Y^12 + \
182854569169927168*X^8*Y^12 - 331488544935882752*X^9*Y^12 + 
     696402515540223232*X^10*Y^12 - 528988236868655104*X^11*Y^12 + \
397348444831744*X*Y^13 - 535383702585344*X^2*Y^13 - 
     8416416808165376*X^3*Y^13 + 1054503032807424*X^4*Y^13 + \
92203734061334528*X^5*Y^13 - 150981982944935936*X^6*Y^13 + 
     6694038408181760*X^7*Y^13 - 145084884072660992*X^8*Y^13 + \
476228570290821632*X^9*Y^13 - 500243629939144832*X^10*Y^13 + 
     796956925487760320*X^11*Y^13 - 85466420225774272*X^12*Y^13 - \
119089692655616*X*Y^14 + 2130265395576832*X^2*Y^14 - 
     2662471709925376*X^3*Y^14 - 13574465705979904*X^4*Y^14 - \
14152813169033216*X^5*Y^14 + 144657745341342720*X^6*Y^14 - 
     218237865111083008*X^7*Y^14 + 115725414963846400*X^8*Y^14 - \
29233752152301952*X^9*Y^14 + 136601015243597632*X^10*Y^14 + 
     68587920477775296*X^11*Y^14 - 791615970213306704*X^12*Y^14 + \
1521573868469427712*X^13*Y^14 - 301745130496000*X*Y^15 + 
     910778843160576*X^2*Y^15 + 4850419320193024*X^3*Y^15 - \
5621937727172608*X^4*Y^15 - 35869114125199360*X^5*Y^15 + 
     1157400783046656*X^6*Y^15 + 158620069046876672*X^7*Y^15 - \
131790254989394688*X^8*Y^15 + 1825875015252928*X^9*Y^15 + 
     328880022809907392*X^10*Y^15 - 821086386571721312*X^11*Y^15 + \
1288301630066845648*X^12*Y^15 - 1917617790220657448*X^13*Y^15 + 
     1916315802117352616*X^14*Y^15 + 45577925222400*X*Y^16 - \
775592252293120*X^2*Y^16 + 1754914383396864*X^3*Y^16 + 
     8911503636068352*X^4*Y^16 - 17048383072206848*X^5*Y^16 - \
35560500548353536*X^6*Y^16 + 41807063039856640*X^7*Y^16 + 
     67632724614481920*X^8*Y^16 + 57707436126117568*X^9*Y^16 - \
366591183470861696*X^10*Y^16 + 666854606592169248*X^11*Y^16 - 
     1169176330570137696*X^12*Y^16 + 1379514439104861648*X^13*Y^16 - \
743810544576736200*X^14*Y^16 - 200841836221143704*X^15*Y^16 + 
     83724372520960*X*Y^17 - 413164521827328*X^2*Y^17 - \
137583950067200*X^3*Y^17 - 2526799643964416*X^4*Y^17 + 
     21540674423271936*X^5*Y^17 - 33322030647104960*X^6*Y^17 - \
10667675173895136*X^7*Y^17 + 57063155317183520*X^8*Y^17 - 
     52351934517044688*X^9*Y^17 + 227795368711872932*X^10*Y^17 - \
605099500055493342*X^11*Y^17 + 799286668345986304*X^12*Y^17 - 
     652119478544523120*X^13*Y^17 - 298142869624725828*X^14*Y^17 + \
1339331053548350078*X^15*Y^17 - 1542171626579079968*X^16*Y^17 - 
     6578157261824*X*Y^18 + 175976942740480*X^2*Y^18 - \
395671260201984*X^3*Y^18 - 1594006502495744*X^4*Y^18 - 
     1719721431828800*X^5*Y^18 + 23533417831831744*X^6*Y^18 - \
28058442323276896*X^7*Y^18 - 18310956477427904*X^8*Y^18 + 
     91048903941321852*X^9*Y^18 - 228711093380583572*X^10*Y^18 + \
389443457142218016*X^11*Y^18 - 317913934858565728*X^12*Y^18 - 
     88527125146351184*X^13*Y^18 + 739203250039669464*X^14*Y^18 - \
1164233275574424512*X^15*Y^18 + 775769300380999040*X^16*Y^18 - 
     198283066270781020*X^17*Y^18 - 21955259443712*X*Y^19 + \
189791357359104*X^2*Y^19 - 154221888998912*X^3*Y^19 - 
     6220987944832*X^4*Y^19 - 3347530600467808*X^5*Y^19 + \
3927921970427424*X^6*Y^19 + 9670134948833344*X^7*Y^19 + 
     8803065722925552*X^8*Y^19 - 98574963662518026*X^9*Y^19 + \
187902577232181744*X^10*Y^19 - 188452569152610538*X^11*Y^19 - 
     27262927094305920*X^12*Y^19 + 400140413349389320*X^13*Y^19 - \
687548920182186128*X^14*Y^19 + 666537933746107076*X^15*Y^19 - 
     85742278610243904*X^16*Y^19 - 417057304192088094*X^17*Y^19 + \
401414817121060992*X^18*Y^19 - 2277311810560*X*Y^20 + 
     41045608775680*X^2*Y^20 - 187899260836992*X^3*Y^20 + \
886753159522752*X^4*Y^20 - 1635137374206688*X^5*Y^20 - 
     1842197313003632*X^6*Y^20 + 11641772986919712*X^7*Y^20 - \
25113790078891392*X^8*Y^20 + 48433493562304672*X^9*Y^20 - 
     67438396494176592*X^10*Y^20 + 5177638575316576*X^11*Y^20 + \
165286949995189632*X^12*Y^20 - 297430411195952256*X^13*Y^20 + 
     251366192231372864*X^14*Y^20 - 94279480591890032*X^15*Y^20 - \
146911481166082656*X^16*Y^20 + 315426647887157536*X^17*Y^20 - 
     171692638680630400*X^18*Y^20 + 25261079056478416*X^19*Y^20 + \
724711893504*X*Y^21 - 21219323863744*X^2*Y^21 + 
     63209703837024*X^3*Y^21 - 227930707432480*X^4*Y^21 + \
717633838489312*X^5*Y^21 - 329202661127448*X^6*Y^21 - 
     4836528456005228*X^7*Y^21 + 15598949969371920*X^8*Y^21 - \
16716219359625312*X^9*Y^21 - 5829623662769864*X^10*Y^21 + 
     47875726639324788*X^11*Y^21 - 121230942898318368*X^12*Y^21 + \
148897950520848256*X^13*Y^21 - 10803443283881656*X^14*Y^21 - 
     137609025111078380*X^15*Y^21 + 158577121192655792*X^16*Y^21 - \
119574855240833008*X^17*Y^21 + 7988052990702712*X^18*Y^21 + 
     65833620339087732*X^19*Y^21 - 38389701679696640*X^20*Y^21 + \
31328445888*X*Y^22 - 3118984004928*X^2*Y^22 + 
     16600559589344*X^3*Y^22 - 81078687242736*X^4*Y^22 + \
275943188187032*X^5*Y^22 - 680821079680084*X^6*Y^22 + 
     1349364838852776*X^7*Y^22 - 2636078716256616*X^8*Y^22 - \
63869350014196*X^9*Y^22 + 16135299502468136*X^10*Y^22 - 
     31763540814731344*X^11*Y^22 + 28394822844772576*X^12*Y^22 - \
14011233557500352*X^13*Y^22 - 32845566582480916*X^14*Y^22 + 
     80843031882432728*X^15*Y^22 - 47176919369897256*X^16*Y^22 + \
797907317381212*X^17*Y^22 + 16205467861641520*X^18*Y^22 - 
     30664881300663904*X^19*Y^22 + 12009877435429952*X^20*Y^22 - \
163505679877584*X^21*Y^22 - 21322983456*X*Y^23 + 
     481935549024*X^2*Y^23 - 3638053105920*X^3*Y^23 + 12266590357632*X^4*Y^23 \
- 65501069921380*X^5*Y^23 + 324591739461704*X^6*Y^23 - 
     376139771522138*X^7*Y^23 - 575528317655848*X^8*Y^23 + \
2038701382362782*X^9*Y^23 - 6355619431891808*X^10*Y^23 + 
     10169986704488268*X^11*Y^23 + 2021818607753728*X^12*Y^23 - \
18912378004740136*X^13*Y^23 + 21394606381480392*X^14*Y^23 - 
     17423396054791706*X^15*Y^23 - 1904353149342824*X^16*Y^23 + \
20886940802164174*X^17*Y^23 - 13053515751176064*X^18*Y^23 + 
     3561100089800976*X^19*Y^23 + 733946830347264*X^20*Y^23 - \
3865728765691496*X^21*Y^23 + 1294182313713008*X^22*Y^23 - 
     234360864*X*Y^24 + 14532565824*X^2*Y^24 - 719778969840*X^3*Y^24 - \
355033181504*X^4*Y^24 - 1552242615728*X^5*Y^24 + 
     13203357815416*X^6*Y^24 - 26202570580200*X^7*Y^24 + \
348276272360192*X^8*Y^24 - 889388688155552*X^9*Y^24 + 
     511524164942816*X^10*Y^24 + 312981724773360*X^11*Y^24 - \
2510066962961376*X^12*Y^24 + 6284970976014288*X^13*Y^24 - 
     3570994723799784*X^14*Y^24 - 2314165574982328*X^15*Y^24 + \
3716571762395008*X^16*Y^24 - 5410550478559072*X^17*Y^24 + 
     2520625274578320*X^18*Y^24 + 1426490094255200*X^19*Y^24 - \
731168130703360*X^20*Y^24 + 1061786765037408*X^21*Y^24 - 
     283826487480368*X^22*Y^24 + 7419726697488*X^23*Y^24 + 264809520*X*Y^25 - \
5290703892*X^2*Y^25 + 456055998*X^3*Y^25 + 
     164092157792*X^4*Y^25 + 419425099200*X^5*Y^25 - 12042251334564*X^6*Y^25 \
+ 32203685445334*X^7*Y^25 - 58356718570048*X^8*Y^25 + 
     86079294148976*X^9*Y^25 + 181092620214060*X^10*Y^25 - \
702704093862098*X^11*Y^25 + 665279152977088*X^12*Y^25 - 
     215902409154512*X^13*Y^25 - 611784764468108*X^14*Y^25 + \
1747000315359714*X^15*Y^25 - 1126487249787552*X^16*Y^25 - 
     216860830478112*X^17*Y^25 + 485193438420136*X^18*Y^25 - \
745148194487068*X^19*Y^25 + 350562830152128*X^20*Y^25 + 
     139056839101824*X^21*Y^25 - 23003080329912*X^22*Y^25 + \
84918740408532*X^23*Y^25 - 14355636975936*X^24*Y^25 - 2594700*X*Y^26 + 
     75341772*X^2*Y^26 + 14444854224*X^3*Y^26 + 76461682768*X^4*Y^26 - \
189225693880*X^5*Y^26 + 374165783960*X^6*Y^26 - 
     3013466008784*X^7*Y^26 - 2725899121344*X^8*Y^26 + \
20657281959596*X^9*Y^26 - 28968012036940*X^10*Y^26 + 
     59050642070864*X^11*Y^26 - 15163205425184*X^12*Y^26 - \
158590347477136*X^13*Y^26 + 167862596578160*X^14*Y^26 - 
     116169131424064*X^15*Y^26 + 41739256003088*X^16*Y^26 + \
175611751760120*X^17*Y^26 - 122975907411832*X^18*Y^26 + 
     43457392358496*X^19*Y^26 - 31452226515488*X^20*Y^26 - \
45699098630640*X^21*Y^26 + 7949554624176*X^22*Y^26 - 
     13061187448992*X^23*Y^26 + 2058210260928*X^24*Y^26 - \
747835574760*X^25*Y^26 - 1599750*X*Y^27 - 23267520*X^2*Y^27 + 
     2108975814*X^3*Y^27 - 3080224800*X^4*Y^27 + 20572912396*X^5*Y^27 + \
19018967648*X^6*Y^27 - 438769075332*X^7*Y^27 + 
     1044336503264*X^8*Y^27 - 2336385183698*X^9*Y^27 + \
1753653211584*X^10*Y^27 + 6865504406402*X^11*Y^27 - 12753476625568*X^12*Y^27 + 
     11452135783560*X^13*Y^27 - 3700352640992*X^14*Y^27 - \
24416375508080*X^15*Y^27 + 28385000545664*X^16*Y^27 - 
     8881534529220*X^17*Y^27 + 2778476428416*X^18*Y^27 + \
16890395904628*X^19*Y^27 - 11628908115648*X^20*Y^27 + 
     335525599512*X^21*Y^27 - 3173469147072*X^22*Y^27 - \
4164783770952*X^23*Y^27 - 171288048384*X^24*Y^27 - 846638352324*X^25*Y^27)*
    Z^45; \
\>", "Input",
 CellChangeTimes->{{3.913852601827495*^9, 3.9138526019290967`*^9}, 
   3.913852661270058*^9, 3.929585802722122*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"7aa577f9-44fa-4912-aa9b-fe5b07f4ec06"],

Cell["\<\
asymTerms44[X_, Y_, Z_] = (1598711381622784*X^4*Y^6 + \
20170009309347840*X^5*Y^6 + 3804928707395584*X^3*Y^7 - 
     22904359436156928*X^4*Y^7 - 4719131823702016*X^5*Y^7 + \
45369364404240384*X^6*Y^7 + 3427758638104576*X^2*Y^8 + 
     19951219648757760*X^3*Y^8 - 36893009610014720*X^4*Y^8 - \
148225451233378304*X^5*Y^8 - 41501010658639872*X^6*Y^8 - 
     186182476932366336*X^7*Y^8 - 14220636717056*X*Y^9 - \
4020293131567104*X^2*Y^9 + 54380666678149120*X^3*Y^9 + 
     74259448500060160*X^4*Y^9 - 205585111323181056*X^5*Y^9 - \
601322779314192384*X^6*Y^9 + 39978601206775808*X^7*Y^9 - 
     441986375206723584*X^8*Y^9 + 1264667078950912*Y^10 - \
1959501250953216*X*Y^10 - 31717829258510336*X^2*Y^10 - 
     18765150970445824*X^3*Y^10 + 308083293080600576*X^4*Y^10 - \
59431691914379264*X^5*Y^10 - 589220160149544960*X^6*Y^10 - 
     891700103948247040*X^7*Y^10 + 1011219659525242880*X^8*Y^10 - \
154490723551195136*X^9*Y^10 - 423952732127232*Y^11 + 
     20797868566642688*X*Y^11 - 49104063832260608*X^2*Y^11 - \
120670574798962688*X^3*Y^11 - 79065765770248192*X^4*Y^11 + 
     931406983272005632*X^5*Y^11 - 627015870368587776*X^6*Y^11 - \
147393616900349952*X^7*Y^11 - 121171755612639232*X^8*Y^11 + 
     155277429853679616*X^9*Y^11 + 2800111006524712960*X^10*Y^11 - \
1082617583632384*Y^12 - 4964640005029888*X*Y^12 + 
     110375960151801856*X^2*Y^12 - 231591895854891008*X^3*Y^12 - \
330664807276044288*X^4*Y^12 + 17726600056250368*X^5*Y^12 + 
     2108671448574369792*X^6*Y^12 - 1102223481529176064*X^7*Y^12 - \
496066007277890560*X^8*Y^12 + 3465719940018207744*X^9*Y^12 - 
     7004482659969961344*X^10*Y^12 + 9401065611967662720*X^11*Y^12 + \
460983496605696*Y^13 - 14815842863087616*X*Y^13 + 
     23710858780213248*X^2*Y^13 + 194864200915156992*X^3*Y^13 - \
355610446032035840*X^4*Y^13 - 809382752581115904*X^5*Y^13 + 
     1294772000893562880*X^6*Y^13 + 677662606860791808*X^7*Y^13 + \
1839648287872803840*X^8*Y^13 - 6209080891853892096*X^9*Y^13 + 
     9174583242105765120*X^10*Y^13 - 16082780749935697152*X^11*Y^13 + \
16676467218831447936*X^12*Y^13 + 1005682953371648*Y^14 + 
     3548616419278848*X*Y^14 - 71232998987227136*X^2*Y^14 + \
126902022111748096*X^3*Y^14 + 223556678592815104*X^4*Y^14 - 
     57852168021938176*X^5*Y^14 - 2126158394519110656*X^6*Y^14 + \
4098002139448532992*X^7*Y^14 - 3056969856333031808*X^8*Y^14 + 
     5076011263846142464*X^9*Y^14 - 12266519472295921536*X^10*Y^14 + \
14529284180884666944*X^11*Y^14 - 
     13495875720715159552*X^12*Y^14 + 4091168818657945776*X^13*Y^14 - \
275889047977984*Y^15 + 11567271489961984*X*Y^15 - 
     32901083435606016*X^2*Y^15 - 91858914861801472*X^3*Y^15 + \
242567743180976128*X^4*Y^15 + 184654506366693376*X^5*Y^15 + 
     241778713887936512*X^6*Y^15 - 2664831764775418880*X^7*Y^15 + \
4559229168358062464*X^8*Y^15 - 5359485186586495232*X^9*Y^15 + 
     5253455903053111232*X^10*Y^15 - 4782986155347885312*X^11*Y^15 + \
2157978445696767664*X^12*Y^15 + 8845558333574586576*X^13*Y^15 - 
     21989592326956106496*X^14*Y^15 - 345940653166592*Y^16 - \
1794139356053504*X*Y^16 + 34367453692193792*X^2*Y^16 - 
     99929827987553280*X^3*Y^16 - 61253731383500544*X^4*Y^16 + \
261538735063489536*X^5*Y^16 + 402021423359305792*X^6*Y^16 + 
     1772025967396416*X^7*Y^16 - 2890380439343460336*X^8*Y^16 + \
3509817153013725280*X^9*Y^16 - 1764981004034886100*X^10*Y^16 - 
     1681635541431877036*X^11*Y^16 + 8708285260691801817*X^12*Y^16 - \
18423212068383926336*X^13*Y^16 + 
     26127661534526477932*X^14*Y^16 - 22782299075016278564*X^15*Y^16 + \
98382511480832*Y^17 - 3194372949741568*X*Y^17 + 
     11476883549681664*X^2*Y^17 + 14754676666628096*X^3*Y^17 - \
74938331276681216*X^4*Y^17 - 141472934675625728*X^5*Y^17 + 
     561154573123716480*X^6*Y^17 - 255944019946011392*X^7*Y^17 - \
10657540680528128*X^8*Y^17 - 1123301923333699568*X^9*Y^17 + 
     694025527544433656*X^10*Y^17 + 3685295417545307240*X^11*Y^17 - \
10210238801995620896*X^12*Y^17 + 16526175666548570848*X^13*Y^17 - 
     17481344394367842368*X^14*Y^17 + 7985411270508259424*X^15*Y^17 + \
3801933359997746560*X^16*Y^17 + 129269655688192*Y^18 + 
     166130284726272*X*Y^18 - 7739646978620416*X^2*Y^18 + \
26868418432420864*X^3*Y^18 - 14407653229205184*X^4*Y^18 + 
     55657576257650432*X^5*Y^18 - 408997237169402144*X^6*Y^18 + \
759343147138676768*X^7*Y^18 - 547480823854036764*X^8*Y^18 + 
     163804520205916120*X^9*Y^18 + 575502498676323896*X^10*Y^18 - \
3925788681447529864*X^11*Y^18 + 8905457261156895180*X^12*Y^18 - 
     10570381342344799696*X^13*Y^18 + 6771613087074995024*X^14*Y^18 + \
4013619128237192256*X^15*Y^18 - 
     13047613461091904988*X^16*Y^18 + 11662463522096912472*X^17*Y^18 - \
7794121597952*Y^19 + 851785579694080*X*Y^19 - 
     4947705905757184*X^2*Y^19 + 2060227443160064*X^3*Y^19 + \
21040749516701632*X^4*Y^19 - 5061096323548672*X^5*Y^19 + 
     22142289568514592*X^6*Y^19 - 351318317403546784*X^7*Y^19 + \
629824493789614796*X^8*Y^19 - 6888847015756584*X^9*Y^19 - 
     1594209076249569688*X^10*Y^19 + 3781564192074394924*X^11*Y^19 - \
5164802856021668000*X^12*Y^19 + 3271092468074385040*X^13*Y^19 + 
     1580239602482253360*X^14*Y^19 - 7012562684043332968*X^15*Y^19 + \
9243517906768152308*X^16*Y^19 - 4729351553534274744*X^17*Y^19 - 
     274287834350528104*X^18*Y^19 - 2488810747136*Y^20 + \
22719501854720*X*Y^20 + 297665810330816*X^2*Y^20 - 
     2743161969098176*X^3*Y^20 - 1961529137309504*X^4*Y^20 + \
20628700762049696*X^5*Y^20 - 7507823944089784*X^6*Y^20 + 
     297887387932504*X^7*Y^20 - 38374765656648495*X^8*Y^20 - \
364192581602684448*X^9*Y^20 + 1515256163438400060*X^10*Y^20 - 
     2542725578729942072*X^11*Y^20 + 2032346737766697669*X^12*Y^20 + \
1025758856162780800*X^13*Y^20 - 4508405981776403224*X^14*Y^20 + 
     5273829561672266808*X^15*Y^20 - 3405312358783085239*X^16*Y^20 - \
485778268306230592*X^17*Y^20 + 2905305591652997052*X^18*Y^20 - 
     1914850459455192424*X^19*Y^20 + 404810173440*Y^21 - \
27641332427008*X*Y^21 + 610544802891008*X^2*Y^21 - 
     2183536206659584*X^3*Y^21 + 4667839808625120*X^4*Y^21 - \
17998325358687936*X^5*Y^21 + 39646468645537456*X^6*Y^21 + 
     5062128179427840*X^7*Y^21 - 192057123228859264*X^8*Y^21 + \
467164974366615712*X^9*Y^21 - 684043243639511840*X^10*Y^21 + 
     629638489680546960*X^11*Y^21 + 129796725193698336*X^12*Y^21 - \
1699648183318295968*X^13*Y^21 + 2632177416690124864*X^14*Y^21 - 
     1505324483608753712*X^15*Y^21 - 225850429490185152*X^16*Y^21 + \
1237720683104546176*X^17*Y^21 - 1522451096141574688*X^18*Y^21 + 
     611464348124783408*X^19*Y^21 + 101843476176508736*X^20*Y^21 - \
10563017280*Y^22 + 3737871619712*X*Y^22 + 
     23865352636320*X^2*Y^22 + 134767373072608*X^3*Y^22 - \
902816009485320*X^4*Y^22 + 3776196695129648*X^5*Y^22 - 
     6685048541225644*X^6*Y^22 - 9729038463266992*X^7*Y^22 + \
81827797716943764*X^8*Y^22 - 207387510176598032*X^9*Y^22 + 
     187723347166832008*X^10*Y^22 + 188636646158919120*X^11*Y^22 - \
661259781048275648*X^12*Y^22 + 931404375478255936*X^13*Y^22 - 
     747032183066013324*X^14*Y^22 - 230366232481477600*X^15*Y^22 + \
1025072651614709612*X^16*Y^22 - 762497088623724032*X^17*Y^22 + 
     263651614916105224*X^18*Y^22 + 104586016121668400*X^19*Y^22 - \
264916534536779736*X^20*Y^22 + 110326762323302176*X^21*Y^22 - 
     7102112832*Y^23 + 200993165568*X*Y^23 - 19085813965344*X^2*Y^23 + \
53246880452128*X^3*Y^23 - 36372431524920*X^4*Y^23 + 
     695951435572064*X^5*Y^23 - 4649221382804944*X^6*Y^23 + \
13715781639887836*X^7*Y^23 - 21538123479483156*X^8*Y^23 + 
     21210819188687424*X^9*Y^23 + 20172690917818240*X^10*Y^23 - \
171672114342123416*X^11*Y^23 + 297030035859472016*X^12*Y^23 - 
     158959299868861664*X^13*Y^23 - 81353053649439184*X^14*Y^23 + \
277488666722149580*X^15*Y^23 - 383637047085803092*X^16*Y^23 + 
     153989717783191056*X^17*Y^23 + 92940955341125872*X^18*Y^23 - \
97554108056820448*X^19*Y^23 + 86063067284529776*X^20*Y^23 - 
     25341079778865120*X^21*Y^23 - 6994927846162592*X^22*Y^23 + \
950228496*Y^24 - 76517297856*X*Y^24 - 1724544371052*X^2*Y^24 + 
     14612907628796*X^3*Y^24 + 52926120707673*X^4*Y^24 - \
336531237506560*X^5*Y^24 + 1165274195209204*X^6*Y^24 - 
     4081278641469828*X^7*Y^24 + 3799071432079965*X^8*Y^24 + \
12041000008878496*X^9*Y^24 - 32539136893453940*X^10*Y^24 + 
     46387305419625644*X^11*Y^24 - 41866994889053847*X^12*Y^24 - \
42232146410033792*X^13*Y^24 + 135690111660100172*X^14*Y^24 - 
     99954772115426156*X^15*Y^24 + 21000608057529551*X^16*Y^24 + \
40502469506038688*X^17*Y^24 - 79376091571795808*X^18*Y^24 + 
     36216956364778856*X^19*Y^24 + 5042560603278310*X^20*Y^24 - \
6492204684809472*X^21*Y^24 + 8614847568208408*X^22*Y^24 - 
     2348166482267064*X^23*Y^24 + 56432160*Y^25 + 7033147920*X*Y^25 + \
72822044568*X^2*Y^25 + 1853539457720*X^3*Y^25 - 
     10547860878752*X^4*Y^25 + 67383938677664*X^5*Y^25 - \
74989546886256*X^6*Y^25 - 241946092687552*X^7*Y^25 + 
     912053141152448*X^8*Y^25 - 3881952612606224*X^9*Y^25 + \
7769672127082856*X^10*Y^25 - 1202764579750232*X^11*Y^25 - 
     11947770787946112*X^12*Y^25 + 20208944868870176*X^13*Y^25 - \
26083926499914480*X^14*Y^25 + 7658488834009104*X^15*Y^25 + 
     21304866819087200*X^16*Y^25 - 19037593459448480*X^17*Y^25 + \
12259576981540784*X^18*Y^25 - 3868927298314816*X^19*Y^25 - 
     6408999750433920*X^20*Y^25 + 2665122191472192*X^21*Y^25 - \
1857186490965152*X^22*Y^25 + 414336978111360*X^23*Y^25 + 
     70900022920704*X^24*Y^25 - 11304900*Y^26 + 104745528*X*Y^26 + \
38416899672*X^2*Y^26 - 804346113976*X^3*Y^26 + 
     114720529564*X^4*Y^26 + 1399821527232*X^5*Y^26 - 15574648147672*X^6*Y^26 \
+ 164275608407424*X^7*Y^26 - 386987626217180*X^8*Y^26 + 
     306593808857848*X^9*Y^26 + 137763479405296*X^10*Y^26 - \
1861836941128328*X^11*Y^26 + 4304406489558828*X^12*Y^26 - 
     2469673921180368*X^13*Y^26 - 2282971821450216*X^14*Y^26 + \
4576502782474448*X^15*Y^26 - 5513518641325216*X^16*Y^26 + 
     2302773085933488*X^17*Y^26 + 2545225033175776*X^18*Y^26 - \
2088732165444208*X^19*Y^26 + 1266337918584376*X^20*Y^26 - 
     579189214344704*X^21*Y^26 - 540466786995312*X^22*Y^26 + \
80771946843264*X^23*Y^26 - 115751505022488*X^24*Y^26 + 
     19009095643152*X^25*Y^26 - 121500*Y^27 - 76957560*X*Y^27 - \
442367208*X^2*Y^27 - 95157731700*X^3*Y^27 + 72063465496*X^4*Y^27 - 
     1716845748144*X^5*Y^27 + 4933208155760*X^6*Y^27 - 5122623367128*X^7*Y^27 \
+ 15674794373644*X^8*Y^27 + 39639289134152*X^9*Y^27 - 
     204809406225976*X^10*Y^27 + 201116707264340*X^11*Y^27 - \
80619228974720*X^12*Y^27 - 196643478554768*X^13*Y^27 + 
     830190557572112*X^14*Y^27 - 669531583301920*X^15*Y^27 + \
11138445468216*X^16*Y^27 + 185554743491168*X^17*Y^27 - 
     541544580811024*X^18*Y^27 + 328630472314728*X^19*Y^27 + \
18831364646192*X^20*Y^27 + 15469164569952*X^21*Y^27 + 
     100293284508000*X^22*Y^27 - 20555097313968*X^23*Y^27 + \
17179456599288*X^24*Y^27 - 2779930042704*X^25*Y^27 + 
     678217398192*X^26*Y^27 + 50625*Y^28 + 6112800*X*Y^28 - \
605630916*X^2*Y^28 + 641574336*X^3*Y^28 - 27288687863*X^4*Y^28 + 
     37805265216*X^5*Y^28 - 115719857880*X^6*Y^28 - 460522703200*X^7*Y^28 + \
4330840900005*X^8*Y^28 - 7445843313952*X^9*Y^28 + 
     6414071085020*X^10*Y^28 + 4538004007744*X^11*Y^28 - \
45829927855035*X^12*Y^28 + 56588274010048*X^13*Y^28 - 
     2889296295416*X^14*Y^28 - 36817627866016*X^15*Y^28 + \
89708461188166*X^16*Y^28 - 74637307028352*X^17*Y^28 - 
     15720888882952*X^18*Y^28 + 19484628675456*X^19*Y^28 - \
35962448196650*X^20*Y^28 + 24467151406848*X^21*Y^28 + 
     8922697515216*X^22*Y^28 + 4041558106560*X^23*Y^28 + \
7367583420162*X^24*Y^28 + 149585510592*X^25*Y^28 + 939866529528*X^26*Y^28)*
    Z^44; \
\>", "Input",
 CellChangeTimes->{{3.913852600645601*^9, 3.9138526007413034`*^9}, 
   3.913852673288364*^9, 3.9295858071000137`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"3d2589ca-e879-4fff-b7fd-a5064f67c5d5"],

Cell["\<\
asymTerms43[X_, Y_, Z_] = (-19918872907874304*X^4*Y^5 + \
23389120583696384*X^3*Y^6 + 44100730637778944*X^4*Y^6 - 
     401849313224818688*X^5*Y^6 - 30075817727885312*X^2*Y^7 + \
53910739810779136*X^3*Y^7 + 501828438382870528*X^4*Y^7 - 
     269238040944181248*X^5*Y^7 - 929592331832393728*X^6*Y^7 - \
440839738228736*X*Y^8 - 104240770218721280*X^2*Y^8 - 
     549774131252428800*X^3*Y^8 + 727103010192228352*X^4*Y^8 + \
2059072985719963648*X^5*Y^8 + 118572201908502528*X^6*Y^8 + 
     2508749082966147072*X^7*Y^8 - 5058668315803648*Y^9 + \
102200622098415616*X*Y^9 - 28308593035968512*X^2*Y^9 - 
     1191665117717069824*X^3*Y^9 - 1963853569460600832*X^4*Y^9 + \
5262609461113520128*X^5*Y^9 + 6017729772105170944*X^6*Y^9 - 
     1414450761610027008*X^7*Y^9 + 15749695180712452096*X^8*Y^9 - \
44669767096729600*Y^10 + 30191716615061504*X*Y^10 + 
     747616011275993088*X^2*Y^10 - 319639773479043072*X^3*Y^10 - \
4742480946686197760*X^4*Y^10 + 242496269976829952*X^5*Y^10 + 
     7648529259135893504*X^6*Y^10 + 18070195845142929408*X^7*Y^10 - \
21000733669878702080*X^8*Y^10 + 28232633575473143808*X^9*Y^10 + 
     23527798501015552*Y^11 - 543895295969198080*X*Y^11 + \
941695587375775744*X^2*Y^11 + 2506406822824640512*X^3*Y^11 + 
     396707476576026624*X^4*Y^11 - 15763786613422874624*X^5*Y^11 + \
16129802962809806848*X^6*Y^11 - 3875242878048280576*X^7*Y^11 + 
     26666092711426093056*X^8*Y^11 - 58208411495593330688*X^9*Y^11 + \
46880507347095086080*X^10*Y^11 + 35269142892249088*Y^12 + 
     69811848306688000*X*Y^12 - 2211378639634300928*X^2*Y^12 + \
4853913997704773632*X^3*Y^12 + 2032290754569207808*X^4*Y^12 + 
     4931022663936548864*X^5*Y^12 - 34726884364108996608*X^6*Y^12 + \
36799262544779268096*X^7*Y^12 - 31882216041051136000*X^8*Y^12 + 
     28279007388211063296*X^9*Y^12 - 24361108039101848576*X^10*Y^12 - \
19294166634912770688*X^11*Y^12 - 25404403575095296*Y^13 + 
     370825406232133632*X*Y^13 - 361406995376734208*X^2*Y^13 - \
4707563242585317376*X^3*Y^13 + 10513110475843805184*X^4*Y^13 + 
     1954288940717662208*X^5*Y^13 + 4003535712014254080*X^6*Y^13 - \
50525840994167662592*X^7*Y^13 + 41112662249474930176*X^8*Y^13 - 
     7454182812316855296*X^9*Y^13 - 40869834355282479872*X^10*Y^13 + \
135367716218099888832*X^11*Y^13 - 
     215463348600364522752*X^12*Y^13 - 34291140683497472*Y^14 - \
22952617607168000*X*Y^14 + 1265983701900460032*X^2*Y^14 - 
     2458591720970100736*X^3*Y^14 - 3757423274982744064*X^4*Y^14 + \
9455964320500580352*X^5*Y^14 + 7648681515218305024*X^6*Y^14 - 
     19237987005501429760*X^7*Y^14 - 2015608255056505856*X^8*Y^14 - \
29924215161372625920*X^9*Y^14 + 123748195405018967552*X^10*Y^14 - 
     189068705586938391488*X^11*Y^14 + 260622915328813134656*X^12*Y^14 - \
308984101627444635072*X^13*Y^14 + 15274455679877120*Y^15 - 
     282906290385444864*X*Y^15 + 580302490384424960*X^2*Y^15 + \
1922075967208497152*X^3*Y^15 - 4791490606500368384*X^4*Y^15 - 
     2152286372645779456*X^5*Y^15 + 1976476188050479104*X^6*Y^15 + \
26100991626766233600*X^7*Y^15 - 60576678991899910016*X^8*Y^15 + 
     81116575386240359872*X^9*Y^15 - 119951517513981395392*X^10*Y^15 + \
202463331780555473856*X^11*Y^15 - 
     257507795607972270800*X^12*Y^15 + 230760735827873553928*X^13*Y^15 - \
79520478121867957440*X^14*Y^15 + 10777729933721600*Y^16 + 
     12717611231121408*X*Y^16 - 692889222082420736*X^2*Y^16 + \
2233359921489126400*X^3*Y^16 - 412469392856009728*X^4*Y^16 - 
     3481570575025825536*X^5*Y^16 - 1313053767693000192*X^6*Y^16 - \
5172001289308268352*X^7*Y^16 + 40469650683485573824*X^8*Y^16 - 
     71147384556208417296*X^9*Y^16 + 98478597725224111296*X^10*Y^16 - \
132847318240034544540*X^11*Y^16 + 
     129994318976904842724*X^12*Y^16 - 57820589235322162816*X^13*Y^16 - \
93510046793292819328*X^14*Y^16 + 
     238101067076499766096*X^15*Y^16 - 5634858035949568*Y^17 + \
77200474958041088*X*Y^17 - 143122066594306048*X^2*Y^17 - 
     827375016628266496*X^3*Y^17 + 3247436473226850048*X^4*Y^17 - \
2033840046754703360*X^5*Y^17 - 3503715664938593024*X^6*Y^17 + 
     2018297753207945504*X^7*Y^17 - 6600013372806008720*X^8*Y^17 + \
39149526183401209040*X^9*Y^17 - 68782243395144804424*X^10*Y^17 + 
     65668814257818314034*X^11*Y^17 - 16097329008829885672*X^12*Y^17 - \
79034958214322211390*X^13*Y^17 + 
     198470471534478011632*X^14*Y^17 - 268292625815165873992*X^15*Y^17 + \
198377936541323039344*X^16*Y^17 - 4452279986012160*Y^18 + 
     3430998278928384*X*Y^18 + 146926248537681920*X^2*Y^18 - \
555860590068062720*X^3*Y^18 + 323261914436001280*X^4*Y^18 + 
     853231186779125376*X^5*Y^18 + 975970301508006912*X^6*Y^18 - \
6939479573057006624*X^7*Y^18 + 11412214811810937248*X^8*Y^18 - 
     18417922914131139656*X^9*Y^18 + 30781633292304692272*X^10*Y^18 - \
20798590141224508704*X^11*Y^18 - 
     34711569863590006328*X^12*Y^18 + 113324878585406720896*X^13*Y^18 - \
171138178482825132576*X^14*Y^18 + 
     159500763033284886496*X^15*Y^18 - 51199640603877313056*X^16*Y^18 - \
55493263571059902440*X^17*Y^18 + 663494524779520*Y^19 - 
     21563840193829376*X*Y^19 + 75072829956231680*X^2*Y^19 + \
71834555212112896*X^3*Y^19 - 681605613033630656*X^4*Y^19 + 
     934803225411838624*X^5*Y^19 - 1186552742149103648*X^6*Y^19 + \
5250710761934801184*X^7*Y^19 - 13057014366799447812*X^8*Y^19 + 
     17236410603568098118*X^9*Y^19 - 12560207969926581536*X^10*Y^19 - \
6321664667836100920*X^11*Y^19 + 
     51677091210560195740*X^12*Y^19 - 99845380113242137586*X^13*Y^19 + \
96464806720626875296*X^14*Y^19 - 
     37710564902021240576*X^15*Y^19 - 48807586669189677924*X^16*Y^19 + \
95019303410388836534*X^17*Y^19 - 
     61651438938354986656*X^18*Y^19 - 49980947874816*Y^20 + \
991762284411136*X*Y^20 - 26772875022102016*X^2*Y^20 + 
     133643949396876736*X^3*Y^20 - 128997227899678208*X^4*Y^20 - \
382442507350005952*X^5*Y^20 + 992501747840600992*X^6*Y^20 - 
     2082248341862152904*X^7*Y^20 + 5596992948164589380*X^8*Y^20 - \
8112029481478873784*X^9*Y^20 + 761236814097275320*X^10*Y^20 + 
     19329805821451622212*X^11*Y^20 - 44062053018184892456*X^12*Y^20 + \
50934887187887446288*X^13*Y^20 - 
     19547263395629702704*X^14*Y^20 - 27126452441030995024*X^15*Y^20 + \
53408833130818709292*X^16*Y^20 - 
     49865913129285817768*X^17*Y^20 + 16385157845429052936*X^18*Y^20 + \
9760475507532343564*X^19*Y^20 + 5761339252480*Y^21 + 
     951692007813120*X*Y^21 - 9130154233549952*X^2*Y^21 + \
11365455244354400*X^3*Y^21 + 45231611612218432*X^4*Y^21 + 
     17291550585225152*X^5*Y^21 - 552236265929634112*X^6*Y^21 + \
1143483465933892516*X^7*Y^21 - 1162555115106602416*X^8*Y^21 - 
     386914315775240430*X^9*Y^21 + 6978657927238890800*X^10*Y^21 - \
17899308816915366454*X^11*Y^21 + 22957509770634951632*X^12*Y^21 - 
     11711040425434591964*X^13*Y^21 - 15761748129514167408*X^14*Y^21 + \
35830377105209375496*X^15*Y^21 - 
     27861742731828399168*X^16*Y^21 + 7884236466695862558*X^17*Y^21 + \
8314417859994371104*X^18*Y^21 - 
     13330043455691038682*X^19*Y^21 + 5945635799819587504*X^20*Y^21 + \
1874718539264*Y^22 - 62465150019328*X*Y^22 - 
     758824198656000*X^2*Y^22 - 4931326933562336*X^3*Y^22 + \
31302388269838176*X^4*Y^22 - 89085957033025152*X^5*Y^22 + 
     269973200364288544*X^6*Y^22 - 519336033145594496*X^7*Y^22 + \
48999012122309968*X^8*Y^22 + 2250623206858827488*X^9*Y^22 - 
     5872466161652751328*X^10*Y^22 + 7241122557125716992*X^11*Y^22 - \
3132669810549020112*X^12*Y^22 - 5065591088827005456*X^13*Y^22 + 
     13353839853020899488*X^14*Y^22 - 14721218648113597664*X^15*Y^22 + \
4595775256343203264*X^16*Y^22 + 
     5565843709441312608*X^17*Y^22 - 6813697139905944576*X^18*Y^22 + \
4668123347779750976*X^19*Y^22 - 1062576180861798288*X^20*Y^22 - 
     892470105028029856*X^21*Y^22 - 626887494336*Y^23 + 28970283232*X*Y^23 + \
389769485339680*X^2*Y^23 - 318294732665120*X^3*Y^23 - 
     7672109388674072*X^4*Y^23 + 31757421513268140*X^5*Y^23 - \
67910401836065536*X^6*Y^23 + 18352539974756912*X^7*Y^23 + 
     338697146316273512*X^8*Y^23 - 1070885114336009604*X^9*Y^23 + \
1787179685086549056*X^10*Y^23 - 974198713500848128*X^11*Y^23 - 
     2565877321924568232*X^12*Y^23 + 5656727521838499668*X^13*Y^23 - \
4779549273640015264*X^14*Y^23 + 1346201894432507440*X^15*Y^23 + 
     2838720017342964136*X^16*Y^23 - 4746275123181516916*X^17*Y^23 + \
2290117006094490752*X^18*Y^23 + 196753588669272416*X^19*Y^23 - 
     721703341714439040*X^20*Y^23 + 671693545251141664*X^21*Y^23 - \
195598164589088448*X^22*Y^23 + 31550203584*Y^24 - 
     1093958908560*X*Y^24 + 125123067926624*X^2*Y^24 - \
479400799972500*X^3*Y^24 + 1101326154215268*X^4*Y^24 - 
     1627912545893456*X^5*Y^24 - 7680570596066896*X^6*Y^24 + \
65012418055937912*X^7*Y^24 - 192725173413298152*X^8*Y^24 + 
     235825430135895376*X^9*Y^24 + 8119012705811808*X^10*Y^24 - \
523583723215794428*X^11*Y^24 + 1302505115010393148*X^12*Y^24 - 
     1611017559801987984*X^13*Y^24 + 304596488811066128*X^14*Y^24 + \
1266909656231821680*X^15*Y^24 - 1481968638163625984*X^16*Y^24 + 
     1058061182281575536*X^17*Y^24 - 150095758199807984*X^18*Y^24 - \
539917557671576328*X^19*Y^24 + 329074005704121512*X^20*Y^24 - 
     144775528732255168*X^21*Y^24 + 22495196199638848*X^22*Y^24 + \
25564839384768304*X^23*Y^24 + 6935513328*Y^25 + 
     184420894416*X*Y^25 - 4484253947592*X^2*Y^25 + 22475008201486*X^3*Y^25 + \
1790366956840*X^4*Y^25 - 1730872877583262*X^5*Y^25 + 
     7474974877136896*X^6*Y^25 - 15885087527957132*X^7*Y^25 + \
28685159115405584*X^8*Y^25 - 6082759139353996*X^9*Y^25 - 
     138389784745147432*X^10*Y^25 + 284302762290180834*X^11*Y^25 - \
207530968516840008*X^12*Y^25 - 28271139075171666*X^13*Y^25 + 
     369020542468072560*X^14*Y^25 - 581950989260964104*X^15*Y^25 + \
257576962983916432*X^16*Y^25 + 150903958314069648*X^17*Y^25 - 
     215491068176180144*X^18*Y^25 + 180583642484898700*X^19*Y^25 - \
55369358769983952*X^20*Y^25 - 44258814402545604*X^21*Y^25 + 
     20080102021350528*X^22*Y^25 - 11524753074364984*X^23*Y^25 + \
2752202839106208*X^24*Y^25 - 971260416*Y^26 + 57483017016*X*Y^26 - 
     1488968408272*X^2*Y^26 + 22178479556960*X^3*Y^26 - \
84521690986600*X^4*Y^26 + 251080886371216*X^5*Y^26 - 
     960912233101280*X^6*Y^26 + 771233629076736*X^7*Y^26 + \
4878624721606496*X^8*Y^26 - 14413915007164440*X^9*Y^26 + 
     27275995662668528*X^10*Y^26 - 33381619929796448*X^11*Y^26 - \
20286198295944344*X^12*Y^26 + 100973275012672624*X^13*Y^26 - 
     97133266984538048*X^14*Y^26 + 47037948193074880*X^15*Y^26 + \
21767639153285488*X^16*Y^26 - 90131123845480624*X^17*Y^26 + 
     55526406350135936*X^18*Y^26 - 8788339950779872*X^19*Y^26 - \
2435647755914400*X^20*Y^26 + 16282078154339808*X^21*Y^26 - 
     5577064519051712*X^22*Y^26 + 2043787180444800*X^23*Y^26 - \
307415312018112*X^24*Y^26 - 184060243072368*X^25*Y^26 + 6408180*Y^27 - 
     8408006550*X*Y^27 + 88291933920*X^2*Y^27 + 201683589128*X^3*Y^27 + \
6717699898388*X^4*Y^27 + 5985656105666*X^5*Y^27 - 
     80860974922624*X^6*Y^27 + 301393796247456*X^7*Y^27 - \
1406637030010732*X^8*Y^27 + 2699823663366266*X^9*Y^27 - 
     60815396009984*X^10*Y^27 - 6171161804908888*X^11*Y^27 + \
11954088555292900*X^12*Y^27 - 14221208883649206*X^13*Y^27 + 
     1263341287739392*X^14*Y^27 + 18506440636636000*X^15*Y^27 - \
17895320571887128*X^16*Y^27 + 8116748662032532*X^17*Y^27 + 
     47333874479264*X^18*Y^27 - 8817474528480176*X^19*Y^27 + \
5144967552591960*X^20*Y^27 - 555455144311076*X^21*Y^27 + 
     528003957101184*X^22*Y^27 + 1127481804176832*X^23*Y^27 - \
150471619260408*X^24*Y^27 + 93995158057380*X^25*Y^27 - 
     18398726716032*X^26*Y^27 + 5861700*Y^28 - 122988168*X*Y^28 + \
7312590504*X^2*Y^28 - 72940977380*X^3*Y^28 + 
     819611604712*X^4*Y^28 - 966790473008*X^5*Y^28 + 17829958740208*X^6*Y^28 \
- 53114335748392*X^7*Y^28 + 20030991341884*X^8*Y^28 + 
     49947670004808*X^9*Y^28 - 384090566730680*X^10*Y^28 + \
1130291696965316*X^11*Y^28 - 665658284928784*X^12*Y^28 - 
     973389456356944*X^13*Y^28 + 1815127292320976*X^14*Y^28 - \
2426913968670128*X^15*Y^28 + 1238730947165576*X^16*Y^28 + 
     1126080554580432*X^17*Y^28 - 1127348343175552*X^18*Y^28 + \
965190001193832*X^19*Y^28 - 500273577405840*X^20*Y^28 - 
     252893484718944*X^21*Y^28 + 62155877492256*X^22*Y^28 - \
152045600145552*X^23*Y^28 + 32089252778136*X^24*Y^28 - 
     16494917745744*X^25*Y^28 + 2630279720880*X^26*Y^28 - \
452221216056*X^27*Y^28 - 324000*Y^29 + 54906930*X*Y^29 + 
     1271051712*X^2*Y^29 - 7394147874*X^3*Y^29 + 5654897120*X^4*Y^29 + \
238016829556*X^5*Y^29 - 139863845280*X^6*Y^29 - 
     427675023324*X^7*Y^29 + 5229532862048*X^8*Y^29 - 28310442142730*X^9*Y^29 \
+ 33418136533184*X^10*Y^29 + 23215038947786*X^11*Y^29 - 
     87383456864288*X^12*Y^29 + 162068003123600*X^13*Y^29 - \
111937443710688*X^14*Y^29 - 142817158075112*X^15*Y^29 + 
     211444525683552*X^16*Y^29 - 169679959423236*X^17*Y^29 + \
96751346661888*X^18*Y^29 + 109728805832340*X^19*Y^29 - 
     77371682268480*X^20*Y^29 + 37605749240712*X^21*Y^29 - \
35596233010368*X^22*Y^29 - 27126972456408*X^23*Y^29 - 
     3765079328256*X^24*Y^29 - 9260144896500*X^25*Y^29 - \
96343312896*X^26*Y^29 - 771739621164*X^27*Y^29)*Z^43; \
\>", "Input",
 CellChangeTimes->{{3.913852599291751*^9, 3.913852599407011*^9}, 
   3.913852687200235*^9, 3.929585811153124*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"e2a4e4b2-b42a-41d8-af0d-759fd245bd08"],

Cell["\<\
asymTerms42[X_, Y_, Z_] = (-291412775119355904*X^3*Y^5 + \
341552184678154240*X^4*Y^5 - 184877820739059712*X^2*Y^6 - 
     1575952257579483136*X^3*Y^6 - 1043047699961610240*X^4*Y^6 + \
5862645360203137024*X^5*Y^6 + 3868013187039232*X*Y^7 + 
     1040375500830146560*X^2*Y^7 - 2557273119878283264*X^3*Y^7 - \
6712334223560146944*X^4*Y^7 - 5893291667497156608*X^5*Y^7 + 
     18473349680520757248*X^6*Y^7 - 156818717789913088*Y^8 - \
310506169271582720*X*Y^8 + 3821717145809584128*X^2*Y^8 + 
     10257514645786984448*X^3*Y^8 - 21350453125014421504*X^4*Y^8 - \
8509401060265230336*X^5*Y^8 - 20117232434795102208*X^6*Y^8 - 
     8240583286768107520*X^7*Y^8 + 258267124147945472*Y^9 - \
3329221220993335296*X*Y^9 + 2353250518228271104*X^2*Y^9 + 
     18038422051055206400*X^3*Y^9 + 38878607293386391552*X^4*Y^9 - \
89821015165108944896*X^5*Y^9 + 2685547476026834944*X^6*Y^9 - 
     66282716351297650688*X^7*Y^9 - 152684154816280977408*X^8*Y^9 + \
841462786012741632*Y^10 + 1238315457455325184*X*Y^10 - 
     21752815862944694272*X^2*Y^10 + 22481768523796709376*X^3*Y^10 + \
54023138440497086464*X^4*Y^10 + 47630777771870601216*X^5*Y^10 - 
     219067166549701844992*X^6*Y^10 - 36094081774271897600*X^7*Y^10 + \
85422292393104994304*X^8*Y^10 - 
     512727135920154021888*X^9*Y^10 - 454911854917976064*Y^11 + \
8709177721248808960*X*Y^11 - 8385702919238713344*X^2*Y^11 - 
     53980126709090091008*X^3*Y^11 + 47566772449677148160*X^4*Y^11 + \
134302444540736077824*X^5*Y^11 - 
     124801229299643654144*X^6*Y^11 - 37669225713189986304*X^7*Y^11 - \
351115361258220929024*X^8*Y^11 + 
     900147049168023941120*X^9*Y^11 - 1262004715471996423168*X^10*Y^11 - \
551769835469864960*Y^12 - 1542106687460016128*X*Y^12 + 
     34733681278137548800*X^2*Y^12 - 57373319692427919360*X^3*Y^12 - \
66648300277578457088*X^4*Y^12 - 5282179412416749568*X^5*Y^12 + 
     406851170554385018880*X^6*Y^12 - 587282710754987974656*X^7*Y^12 + \
626946459493747741184*X^8*Y^12 - 
     949467810900791652864*X^9*Y^12 + 1649603677248873474944*X^10*Y^12 - \
1827236236436824764416*X^11*Y^12 + 455996699598585856*Y^13 - 
     5504503305435021312*X*Y^13 + 2956079737301385216*X^2*Y^13 + \
75438252808338309120*X^3*Y^13 - 162860755557413314560*X^4*Y^13 + 
     32435907775350185984*X^5*Y^13 - 177184687383577686016*X^6*Y^13 + \
818893416983092617216*X^7*Y^13 - 
     1074548305741588160000*X^8*Y^13 + 1187000250421729850880*X^9*Y^13 - \
1275590062250632290432*X^10*Y^13 + 
     991804613987627768064*X^11*Y^13 - 259014199685888166912*X^12*Y^13 + \
538839672273911808*Y^14 + 286825017562611712*X*Y^14 - 
     16375731049166479360*X^2*Y^14 + 20860848732196790272*X^3*Y^14 + \
99063470100043321344*X^4*Y^14 - 248080684435305238528*X^5*Y^14 + 
     150067515662090170368*X^6*Y^14 - 288427208973384542208*X^7*Y^14 + \
1002596139713570570624*X^8*Y^14 - 
     1126230631358951510912*X^9*Y^14 + 596930516329447519936*X^10*Y^14 + \
94161542640274282560*X^11*Y^14 - 
     1424698442221198010576*X^12*Y^14 + 3195031326480475199600*X^13*Y^14 - \
223264352803127296*Y^15 + 4198606900491026432*X*Y^15 - 
     7029297219432062976*X^2*Y^15 - 26887213467161567232*X^3*Y^15 + \
55267907451908218880*X^4*Y^15 + 67504005857496358912*X^5*Y^15 - 
     215299370730735933440*X^6*Y^15 + 143749144442610208768*X^7*Y^15 - \
58446431361222405888*X^8*Y^15 + 
     139620873189993685760*X^9*Y^15 + 165376136768034399808*X^10*Y^15 - \
1307520982518373910336*X^11*Y^15 + 
     2666746679776877971872*X^12*Y^15 - 3650443009413904871456*X^13*Y^15 + \
3913010378629393509952*X^14*Y^15 - 
     140945649454354432*Y^16 + 48606027036594176*X*Y^16 + \
8458552134709025792*X^2*Y^16 - 23582642945877241856*X^3*Y^16 - 
     6393528117796187392*X^4*Y^16 + 39190781511954709248*X^5*Y^16 + \
62416840475565067072*X^6*Y^16 - 85133085094933870464*X^7*Y^16 - 
     172275495117179478576*X^8*Y^16 + 498922823523979713200*X^9*Y^16 - \
935414009753126481092*X^10*Y^16 + 
     1782161275713736971936*X^11*Y^16 - 2765547113734837274228*X^12*Y^16 + \
3183796083346356670560*X^13*Y^16 - 
     2728565930482871499816*X^14*Y^16 + 1024020205250613541856*X^15*Y^16 + \
94415696090583040*Y^17 - 1207961939650088960*X*Y^17 + 
     1981329887340430336*X^2*Y^17 + 13678348002976911360*X^3*Y^17 - \
51636327715023239936*X^4*Y^17 + 50098528930088610048*X^5*Y^17 - 
     3379303107997817664*X^6*Y^17 + 26075281062518162560*X^7*Y^17 + \
18582837288865988528*X^8*Y^17 - 377007409732186920432*X^9*Y^17 + 
     902562859366743879940*X^10*Y^17 - 1423413003705663719336*X^11*Y^17 + \
1850363342519457028008*X^12*Y^17 - 
     1780330550093013803772*X^13*Y^17 + 844602272527017718080*X^14*Y^17 + \
873526786038288843792*X^15*Y^17 - 
     2198008087071586675136*X^16*Y^17 + 71844954685932544*Y^18 - \
124151774601569280*X*Y^18 - 1421373099235101184*X^2*Y^18 + 
     4091354386046546432*X^3*Y^18 + 7430434203873574464*X^4*Y^18 - \
43950156126488606400*X^5*Y^18 + 62079772084920283424*X^6*Y^18 - 
     27861533715730999072*X^7*Y^18 - 28114016593237956620*X^8*Y^18 + \
186803429928835456508*X^9*Y^18 - 
     541709750624919547005*X^10*Y^18 + 918095138572715995632*X^11*Y^18 - \
1009262021581832163568*X^12*Y^18 + 
     452079683538215679708*X^13*Y^18 + 690438039439686652559*X^14*Y^18 - \
1817940210775806664064*X^15*Y^18 + 
     2092043385285086930644*X^16*Y^18 - 1148849993300371865540*X^17*Y^18 - \
13141967952801792*Y^19 + 376319515563388928*X*Y^19 - 
     1068144590824774144*X^2*Y^19 - 1032818132413929472*X^3*Y^19 + \
7861062355661709056*X^4*Y^19 - 7004120458005127808*X^5*Y^19 - 
     9231142351604020512*X^6*Y^19 + 2163429797601661600*X^7*Y^19 + \
68713747940192823568*X^8*Y^19 - 186233031138615772088*X^9*Y^19 + 
     344591913952811572624*X^10*Y^19 - 492879943039686212800*X^11*Y^19 + \
337055999924941705576*X^12*Y^19 + 
     335599505716969760544*X^13*Y^19 - 1106301736765881767744*X^14*Y^19 + \
1357354175337228527584*X^15*Y^19 - 
     949027271767122156816*X^16*Y^19 + 87956691319410657928*X^17*Y^19 + \
504313731425975900688*X^18*Y^19 - 1270310826242816*Y^20 - 
     22880922222013696*X*Y^20 + 512976263449738688*X^2*Y^20 - \
1995738600314777856*X^3*Y^20 + 1761713651210852416*X^4*Y^20 + 
     5123193675244671936*X^5*Y^20 - 15250858198309595432*X^6*Y^20 + \
27639020640924217200*X^7*Y^20 - 68772840627498713836*X^8*Y^20 + 
     164697429328217406648*X^9*Y^20 - 256751328113778246848*X^10*Y^20 + \
200089663607154092008*X^11*Y^20 + 
     99116707493698308876*X^12*Y^20 - 569555354301575559040*X^13*Y^20 + \
839510426455005916600*X^14*Y^20 - 
     562911320557626973040*X^15*Y^20 + 6796947535675051572*X^16*Y^20 + \
415175016113166102552*X^17*Y^20 - 
     478278182422371528272*X^18*Y^20 + 203058683861284213128*X^19*Y^20 - \
659568863671040*Y^21 - 22492966268889344*X*Y^21 + 
     105041645934073024*X^2*Y^21 + 251344578113934976*X^3*Y^21 - \
2099247387643918912*X^4*Y^21 + 3225152436046737728*X^5*Y^21 + 
     2855559485651652632*X^6*Y^21 - 18109073397180564944*X^7*Y^21 + \
45565189973143313616*X^8*Y^21 - 86138854029654390204*X^9*Y^21 + 
     88525418476711695876*X^10*Y^21 + 23408302978048932480*X^11*Y^21 - \
222629500123912162624*X^12*Y^21 + 
     372159125305925517912*X^13*Y^21 - 315936810798729193136*X^14*Y^21 + \
16858291635238211952*X^15*Y^21 + 
     264980872559100518256*X^16*Y^21 - 290997646217540668180*X^17*Y^21 + \
163926759188472849580*X^18*Y^21 - 
     9872905254010019232*X^19*Y^21 - 62327836149534358544*X^20*Y^21 + \
184992467151040*Y^22 - 2049259740299968*X*Y^22 + 
     18776394605424864*X^2*Y^22 - 736577577960160*X^3*Y^22 + \
26381911034391688*X^4*Y^22 - 610423257493496056*X^5*Y^22 - 
     345072127899776445*X^6*Y^22 + 8698702373909060320*X^7*Y^22 - \
21679558282644873176*X^8*Y^22 + 21162187611152328824*X^9*Y^22 + 
     15172365826807800335*X^10*Y^22 - 91941208863563486624*X^11*Y^22 + \
155721084792371485680*X^12*Y^22 - 
     127783737535524527816*X^13*Y^22 + 4852183918139325173*X^14*Y^22 + \
140618775338780483360*X^15*Y^22 - 
     187480899673301518944*X^16*Y^22 + 88492022582641512968*X^17*Y^22 + \
19222434874089857675*X^18*Y^22 - 
     49703370462878020672*X^19*Y^22 + 37935352781072813456*X^20*Y^22 - \
9813222460427629552*X^21*Y^22 - 7030579033728*Y^23 + 
     462835878627200*X*Y^23 - 10399855414222048*X^2*Y^23 + \
44335724382182752*X^3*Y^23 + 20610348155329296*X^4*Y^23 - 
     500636359564314992*X^5*Y^23 + 1776983803495584928*X^6*Y^23 - \
3967976860078662368*X^7*Y^23 + 4319852603687167776*X^8*Y^23 + 
     3792508361969067920*X^9*Y^23 - 24468207722417898464*X^10*Y^23 + \
48500386509240551296*X^11*Y^23 - 
     45628574046531287904*X^12*Y^23 - 2575382809159577248*X^13*Y^23 + \
57529449724873053824*X^14*Y^23 - 
     72630234693497903808*X^15*Y^23 + 46162938676484864752*X^16*Y^23 + \
3854464828334665552*X^17*Y^23 - 
     33770619583473822112*X^18*Y^23 + 22767035678802341376*X^19*Y^23 - \
7289783280391448144*X^20*Y^23 - 645758078774120960*X^21*Y^23 + 
     2896042383873535168*X^22*Y^23 - 2325693473328*Y^24 - \
11980451342928*X*Y^24 - 2166447209419484*X^2*Y^24 + 
     6949860744150512*X^3*Y^24 - 37939657577242492*X^4*Y^24 + \
201573906164957680*X^5*Y^24 - 546279278398281848*X^6*Y^24 + 
     661758011083546720*X^7*Y^24 + 879398317278639984*X^8*Y^24 - \
5228937486138346432*X^9*Y^24 + 9568289873204830540*X^10*Y^24 - 
     8623522565296252704*X^11*Y^24 - 1900307915702961396*X^12*Y^24 + \
20992671506495137568*X^13*Y^24 - 
     29743719952292322680*X^14*Y^24 + 13399140095506745232*X^15*Y^24 + \
7813393527920658144*X^16*Y^24 - 
     15679722995398748368*X^17*Y^24 + 12913465584701820696*X^18*Y^24 - \
3111337783763034992*X^19*Y^24 - 
     3200666948201921216*X^20*Y^24 + 2228623981318562352*X^21*Y^24 - \
954030710876102504*X^22*Y^24 + 165025711968503232*X^23*Y^24 + 
     439692332208*Y^25 - 8333610612208*X*Y^25 + 351345321281836*X^2*Y^25 - \
3237060465902680*X^3*Y^25 + 11771991785175128*X^4*Y^25 - 
     20389665830683100*X^5*Y^25 - 11947907882741496*X^6*Y^25 + \
184113195446580944*X^7*Y^25 - 693017769381199872*X^8*Y^25 + 
     1556422800168913800*X^9*Y^25 - 1369867003461434972*X^10*Y^25 - \
1626621511631606760*X^11*Y^25 + 5426494905729649016*X^12*Y^25 - 
     6633818511552448692*X^13*Y^25 + 4144109876009644528*X^14*Y^25 + \
2261216957656180432*X^15*Y^25 - 6883966490743533232*X^16*Y^25 + 
     4559735906831892096*X^17*Y^25 - 975085084160540024*X^18*Y^25 - \
810213633307955440*X^19*Y^25 + 1541078175712340640*X^20*Y^25 - 
     638118076626392232*X^21*Y^25 + 100802296399136304*X^22*Y^25 + \
24974109514446208*X^23*Y^25 - 47874449332132160*X^24*Y^25 - 
     22449543924*Y^26 + 628070339284*X*Y^26 - 291631835029*X^2*Y^26 - \
159326658736944*X^3*Y^26 + 606666862217760*X^4*Y^26 - 
     2736679505877292*X^5*Y^26 + 24613869186856679*X^6*Y^26 - \
87281037471263968*X^7*Y^26 + 132969590960212076*X^8*Y^26 - 
     67842873937534268*X^9*Y^26 - 248858610953239973*X^10*Y^26 + \
999773713946343408*X^11*Y^26 - 1405203211514722808*X^12*Y^26 + 
     280827263307507396*X^13*Y^26 + 1294814861298824379*X^14*Y^26 - \
1760498523951489760*X^15*Y^26 + 1309924842059543176*X^16*Y^26 - 
     86143177674164392*X^17*Y^26 - 870847609074296322*X^18*Y^26 + \
588587854540626944*X^19*Y^26 - 186763236819567144*X^20*Y^26 + 
     16417963672202936*X^21*Y^26 + 113561270957140042*X^22*Y^26 - \
35478106439935808*X^23*Y^26 + 6339513711431640*X^24*Y^26 - 
     1778777512681752*X^25*Y^26 - 4000090176*Y^27 - 81775908360*X*Y^27 - \
2214359770832*X^2*Y^27 + 14163994984768*X^3*Y^27 - 
     258471929913496*X^4*Y^27 + 1095796193976512*X^5*Y^27 - \
2574416342847200*X^6*Y^27 + 6712303949953280*X^7*Y^27 - 
     1649276547913408*X^8*Y^27 - 52507838850430584*X^9*Y^27 + \
127085894178485808*X^10*Y^27 - 115182432340631648*X^11*Y^27 - 
     3617443938117048*X^12*Y^27 + 238323026804853392*X^13*Y^27 - \
426920568624704256*X^14*Y^27 + 229663939663551680*X^15*Y^27 + 
     86047729776347408*X^16*Y^27 - 184422079969913296*X^17*Y^27 + \
204255096776642368*X^18*Y^27 - 85314858033659136*X^19*Y^27 - 
     30813802716536688*X^20*Y^27 + 22910907645116592*X^21*Y^27 - \
25759919807235840*X^22*Y^27 + 7063181850231936*X^23*Y^27 - 
     1106287275967104*X^24*Y^27 - 45623651251248*X^25*Y^27 + \
248935697828064*X^26*Y^27 + 489588444*Y^28 - 2335745592*X*Y^28 + 
     225915399840*X^2*Y^28 + 2197685666984*X^3*Y^28 + 3889196351356*X^4*Y^28 \
- 96249666184192*X^5*Y^28 - 2308219268296*X^6*Y^28 + 
     1106609115808352*X^7*Y^28 - 3599040511637660*X^8*Y^28 + \
8290253657698904*X^9*Y^28 - 8872051086639344*X^10*Y^28 - 
     13511474599011112*X^11*Y^28 + 46000861532104108*X^12*Y^28 - \
42683540964141616*X^13*Y^28 + 9276384941540824*X^14*Y^28 + 
     30337282713954864*X^15*Y^28 - 60828025623428352*X^16*Y^28 + \
36127203561400672*X^17*Y^28 + 5886673319891624*X^18*Y^28 - 
     12460362197643184*X^19*Y^28 + 15674243148530840*X^20*Y^28 - \
7783893788646816*X^21*Y^28 - 2542290000648288*X^22*Y^28 - 
     51097740223296*X^23*Y^28 - 1462305698541144*X^24*Y^28 + \
180817258216464*X^25*Y^28 - 22878960134544*X^26*Y^28 + 
     12996582515568*X^27*Y^28 - 190080*Y^29 + 2696807268*X*Y^29 - \
50859968676*X^2*Y^29 + 952802902656*X^3*Y^29 - 
     925794119920*X^4*Y^29 - 6638304919944*X^5*Y^29 + 11070374546120*X^6*Y^29 \
- 137484669538992*X^7*Y^29 + 404309455540000*X^8*Y^29 + 
     119304787538716*X^9*Y^29 - 1488866880975452*X^10*Y^29 + \
2388208286101616*X^11*Y^29 - 2660118510346048*X^12*Y^29 - 
     630161612071968*X^13*Y^29 + 6455941383748448*X^14*Y^29 - \
6258672962005856*X^15*Y^29 + 2964073426820272*X^16*Y^29 + 
     153698728688600*X^17*Y^29 - 3933107764341240*X^18*Y^29 + \
2674043565595824*X^19*Y^29 - 783341112711552*X^20*Y^29 + 
     323768580829488*X^21*Y^29 + 597880062176208*X^22*Y^29 - \
169245488153376*X^23*Y^29 + 162541682283456*X^24*Y^29 - 
     33370704709128*X^25*Y^29 + 11570621111496*X^26*Y^29 - \
1773167744448*X^27*Y^29 + 221087952576*X^28*Y^29 - 1452600*Y^30 - 
     269940960*X*Y^30 + 3626968011*X^2*Y^30 - 3394902528*X^3*Y^30 + \
122740214096*X^4*Y^30 - 90613250208*X^5*Y^30 - 
     2821753752565*X^6*Y^30 + 891136770560*X^7*Y^30 + 19840606497824*X^8*Y^30 \
- 48465650708448*X^9*Y^30 + 93125622041439*X^10*Y^30 - 
     29838896272576*X^11*Y^30 - 270156998927512*X^12*Y^30 + \
385202692635616*X^13*Y^30 - 209243963100329*X^14*Y^30 - 
     69078933441216*X^15*Y^30 + 577504988452296*X^16*Y^30 - \
515012211543008*X^17*Y^30 + 74774087741682*X^18*Y^30 + 
     10804290171072*X^19*Y^30 - 241562844650736*X^20*Y^30 + \
149759341990848*X^21*Y^30 + 9842005221210*X^22*Y^30 + 
     36821253391488*X^23*Y^30 + 44457234467472*X^24*Y^30 + \
2573624067840*X^25*Y^30 + 8393084067798*X^26*Y^30 + 
     45424551168*X^27*Y^30 + 467917790688*X^28*Y^30)*Z^42; \
\>", "Input",
 CellChangeTimes->{{3.913852598009985*^9, 3.913852598160653*^9}, 
   3.913852700352432*^9, 3.929585815863035*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"72302b5f-daca-4366-8002-fdab94683f49"],

Cell["\<\
asymTerms41[X_, Y_, Z_] = (797244473867239424*X^3*Y^4 + \
2303453804806275072*X^2*Y^5 + 8140385342994776064*X^3*Y^5 - 
     11128052297324560384*X^4*Y^5 + 23776904590917632*X*Y^6 + \
4709370243506503680*X^2*Y^6 + 34578509837256097792*X^3*Y^6 + 
     76946445778796150784*X^4*Y^6 - 88270778848011616256*X^5*Y^6 + \
1375957781898592256*Y^7 - 8701257554447040512*X*Y^7 - 
     17410637905663098880*X^2*Y^7 + 56108864913708941312*X^3*Y^7 + \
93660209440978108416*X^4*Y^7 + 292320470715072118784*X^5*Y^7 - 
     427447871246259191808*X^6*Y^7 + 4600092211625852928*Y^8 + \
16011565977724518400*X*Y^8 - 90717836351161499648*X^2*Y^8 - 
     97253794064382820352*X^3*Y^8 + 314714979944482734080*X^4*Y^8 - \
259774645505631584256*X^5*Y^8 + 1146225484255414517760*X^6*Y^8 - 
     875016118294313926656*X^7*Y^8 - 7207445292273106944*Y^9 + \
70999986569012576256*X*Y^9 - 15676346364894904320*X^2*Y^9 - 
     362990591197268017152*X^3*Y^9 - 468853158198948265984*X^4*Y^9 + \
1446958118801654808576*X^5*Y^9 - 
     1636282531357193027584*X^6*Y^9 + 3217155804610739478528*X^7*Y^9 - \
928265075797422645248*X^8*Y^9 - 9738314571763941376*Y^10 - 
     46441007523580084224*X*Y^10 + 413070310055879639040*X^2*Y^10 - \
496672940510093770752*X^3*Y^10 - 422545993066563698688*X^4*Y^10 - 
     1184517000728379637760*X^5*Y^10 + 3828865573094101286912*X^6*Y^10 - \
3641575438246523641856*X^7*Y^10 + 
     4792371202831233327104*X^8*Y^10 + 717846680942065993728*X^9*Y^10 + \
5006784793777012736*Y^11 - 91352864580500062208*X*Y^11 - 
     71782629116559491072*X^2*Y^11 + 1198522530639078883328*X^3*Y^11 - \
1565447569472006127616*X^4*Y^11 - 
     284775565986958303232*X^5*Y^11 - 943657391900705169408*X^6*Y^11 + \
5137705986151260233728*X^7*Y^11 - 
     3211170352759701278720*X^8*Y^11 - 1678295679139790132224*X^9*Y^11 + \
11140451974798969126912*X^10*Y^11 + 
     5260072104450326528*Y^12 + 26392314124060196864*X*Y^12 - \
399358357152801161216*X^2*Y^12 + 338349787950676246528*X^3*Y^12 + 
     1687367110589771513856*X^4*Y^12 - 2003997479210372112384*X^5*Y^12 - \
1256366617132516630528*X^6*Y^12 + 
     2801697445951004704768*X^7*Y^12 - 2490254279972291635200*X^8*Y^12 + \
6894111321465814635520*X^9*Y^12 - 
     19210928445954177839616*X^10*Y^12 + 31127194529551689307648*X^11*Y^12 - \
3501882712605720576*Y^13 + 42745537948549513216*X*Y^13 + 
     53762024217179209728*X^2*Y^13 - 991545618406269313024*X^3*Y^13 + \
1448055949056220225536*X^4*Y^13 + 
     1077747338675159588864*X^5*Y^13 - 197610465526193999872*X^6*Y^13 - \
6701280522229426120704*X^7*Y^13 + 
     11795548070583851774976*X^8*Y^13 - 16286871465240133859328*X^9*Y^13 + \
23622112018250018429312*X^10*Y^13 - 
     33737405025354893933376*X^11*Y^13 + 39215074512194941241408*X^12*Y^13 - \
5640724769637859328*Y^14 - 6285206501801476096*X*Y^14 + 
     165719876214842327040*X^2*Y^14 - 94228400074465058816*X^3*Y^14 - \
1444141043327982428160*X^4*Y^14 + 
     3160106171123529961472*X^5*Y^14 - 2142320686611283222528*X^6*Y^14 + \
4314982563894652076032*X^7*Y^14 - 
     13785105162826001539584*X^8*Y^14 + 21222544057657641420416*X^9*Y^14 - \
25537970241938931141632*X^10*Y^14 + 
     29382936445104220095168*X^11*Y^14 - 25175985943384744154496*X^12*Y^14 + \
10094005883640502898260*X^13*Y^14 - 
     105856704115539968*Y^15 - 28507920273235173376*X*Y^15 + \
9185998997284413440*X^2*Y^15 + 350999201843481550848*X^3*Y^15 - 
     320285271975467008000*X^4*Y^15 - 1717458065678739044352*X^5*Y^15 + \
4321203356138230267904*X^6*Y^15 - 
     5131941364791423926272*X^7*Y^15 + 8327067960153322667776*X^8*Y^15 - \
16882956815666485653568*X^9*Y^15 + 
     22124579834110387763648*X^10*Y^15 - 17624705590276552532800*X^11*Y^15 + \
5237787053827142435488*X^12*Y^15 + 
     11460435728449337931714*X^13*Y^15 - 30303954804658074545248*X^14*Y^15 + \
1650950922265051136*Y^16 - 6053851881925214208*X*Y^16 - 
     60266055175582035968*X^2*Y^16 + 108649848544882030592*X^3*Y^16 + \
339400446345235653632*X^4*Y^16 - 
     483335083490082662912*X^5*Y^16 - 1421825480654935553792*X^6*Y^16 + \
3968088461207871979904*X^7*Y^16 - 
     5420768488344751586112*X^8*Y^16 + 7087744684634527996768*X^9*Y^16 - \
7519808364574712239568*X^10*Y^16 + 
     2244842590343974129104*X^11*Y^16 + 9804334046825148155168*X^12*Y^16 - \
24490408407064359904544*X^13*Y^16 + 
     36910115411843265205152*X^14*Y^16 - 39486169129885324323680*X^15*Y^16 - \
325372837681537024*Y^17 + 8991779994433523712*X*Y^17 - 
     18902002634503576576*X^2*Y^17 - 104064704825811126784*X^3*Y^17 + \
304955263665387738624*X^4*Y^17 - 
     63209589564262462464*X^5*Y^17 + 41012022415351918016*X^6*Y^17 - \
1632106616243165259488*X^7*Y^17 + 
     3015537844103167469696*X^8*Y^17 - 1632877881447661377712*X^9*Y^17 - \
1829474136969873755424*X^10*Y^17 + 
     6903558953369807784712*X^11*Y^17 - 16091980461490405421616*X^12*Y^17 + \
27487553889480379145312*X^13*Y^17 - 
     32103494100553846208816*X^14*Y^17 + 24328840274171842696120*X^15*Y^17 - \
5689363868035930833152*X^16*Y^17 - 
     940025197340717056*Y^18 + 3204129833548352512*X*Y^18 + \
7270068481302718464*X^2*Y^18 - 17208644931938101248*X^3*Y^18 - 
     149359410778999944960*X^4*Y^18 + 588352039803792332352*X^5*Y^18 - \
936016510069546087424*X^6*Y^18 + 
     1064891019532640067616*X^7*Y^18 - 1231624180220435228688*X^8*Y^18 + \
595477713298481968376*X^9*Y^18 + 
     2125852498503338042348*X^10*Y^18 - 7446182129347722269368*X^11*Y^18 + \
14896872324271483630264*X^12*Y^18 - 
     20125066435987099200884*X^13*Y^18 + 16772819613856458267432*X^14*Y^18 - \
5071512244680480067664*X^15*Y^18 - 
     8943577014444762235104*X^16*Y^18 + 15990087954860953284000*X^17*Y^18 + \
112690549942552576*Y^19 - 3785741869209083392*X*Y^19 + 
     11446419572286162944*X^2*Y^19 - 6346828546469213184*X^3*Y^19 + \
18861685701094278144*X^4*Y^19 - 200927168134136010080*X^5*Y^19 + 
     599215877706217007520*X^6*Y^19 - 915544694072166247264*X^7*Y^19 + \
912039116109524905920*X^8*Y^19 - 
     432031474650461858148*X^9*Y^19 - 1672463954829866406248*X^10*Y^19 + \
6173826976507134405510*X^11*Y^19 - 
     10577247261438991794232*X^12*Y^19 + 10227525426735686944862*X^13*Y^19 - \
2814650063262830436544*X^14*Y^19 - 
     7220379010840776122772*X^15*Y^19 + 13091555223331734112192*X^16*Y^19 - \
11382742408722607198168*X^17*Y^19 + 
     3746687219118423960600*X^18*Y^19 + 154240737982233600*Y^20 - \
309584060060333568*X*Y^20 - 5415296725808277760*X^2*Y^20 + 
     21865377088148617728*X^3*Y^20 - 29432627168503959808*X^4*Y^20 + \
12681034009996376672*X^5*Y^20 - 33751490120391849856*X^6*Y^20 + 
     185092135665995269296*X^7*Y^20 - 282301009501172443840*X^8*Y^20 - \
382661005203779035536*X^9*Y^20 + 
     2295879771398561521864*X^10*Y^20 - 4529212610291906218232*X^11*Y^20 + \
5087126636100289811200*X^12*Y^20 - 
     2191706649764562018112*X^13*Y^20 - 3807236659861473143104*X^14*Y^20 + \
8475599931811364377936*X^15*Y^20 - 
     7658924618244826246528*X^16*Y^20 + 3135551585973643956688*X^17*Y^20 + \
1311106609597796556936*X^18*Y^20 - 
     2855638678572630986424*X^19*Y^20 - 4227593405462016*Y^21 + \
488298031775101952*X*Y^21 - 1514895759047413824*X^2*Y^21 - 
     3146726032332249248*X^3*Y^21 + 20818932914137185440*X^4*Y^21 - \
39085998083029302656*X^5*Y^21 + 37192504461839322820*X^6*Y^21 + 
     15224586021249153666*X^7*Y^21 - 263572138420264598912*X^8*Y^21 + \
944348095958483054608*X^9*Y^21 - 
     1978228956455799257836*X^10*Y^21 + 2454915170495413984106*X^11*Y^21 - \
1194959935579487756064*X^12*Y^21 - 
     1686479377511258869744*X^13*Y^21 + 4517603820909384374492*X^14*Y^21 - \
4803741813402892284274*X^15*Y^21 + 
     1762021673327901496256*X^16*Y^21 + 1450651214869551618240*X^17*Y^21 - \
2296670267907218592524*X^18*Y^21 + 
     1480707350765927804058*X^19*Y^21 - 261254231752405077792*X^20*Y^21 - \
2541116272871680*Y^22 + 37960467192089664*X*Y^22 + 
     98755525492188160*X^2*Y^22 - 443718008869750688*X^3*Y^22 - \
4430585999312554240*X^4*Y^22 + 27608201350083037428*X^5*Y^22 - 
     53232457863334861780*X^6*Y^22 - 11074884984007589424*X^7*Y^22 + \
253305984217152704784*X^8*Y^22 - 
     617528129369077974744*X^9*Y^22 + 860688479049232703816*X^10*Y^22 - \
531525237567812009248*X^11*Y^22 - 
     629317155515209383840*X^12*Y^22 + 1921326660501816666660*X^13*Y^22 - \
2158802874719289851684*X^14*Y^22 + 
     1019240866099775092880*X^15*Y^22 + 696601291880680873744*X^16*Y^22 - \
1534217690334190284912*X^17*Y^22 + 
     983264155453241637616*X^18*Y^22 - 199436687479336634864*X^19*Y^22 - \
162556484569522136608*X^20*Y^22 + 
     197891978957567215440*X^21*Y^22 + 286640276619392*Y^23 - \
23583412313471776*X*Y^23 + 231588018645784032*X^2*Y^23 - 
     1226220377903326368*X^3*Y^23 + 3279591440433458512*X^4*Y^23 - \
4739192085635105910*X^5*Y^23 + 256490541294890608*X^6*Y^23 + 
     31658867684108807062*X^7*Y^23 - 116130065424448585888*X^8*Y^23 + \
197302283812676812540*X^9*Y^23 - 
     118287501051990437232*X^10*Y^23 - 244220495338634107764*X^11*Y^23 + \
761205301407555141216*X^12*Y^23 - 
     913829191672348318934*X^13*Y^23 + 350313055651950630592*X^14*Y^23 + \
435033780454098849190*X^15*Y^23 - 
     778234018684795064400*X^16*Y^23 + 570815101390563522328*X^17*Y^23 - \
81365012999051141872*X^18*Y^23 - 
     202843703658709293840*X^19*Y^23 + 154049016816525645584*X^20*Y^23 - \
55921381596817537672*X^21*Y^23 + 
     1462104382999165648*X^22*Y^23 - 67599662383936*Y^24 + \
4641552484286912*X*Y^24 - 8717238889820304*X^2*Y^24 + 
     114547863048262048*X^3*Y^24 - 402656395206768256*X^4*Y^24 - \
920398942051259584*X^5*Y^24 + 7932476796814453424*X^6*Y^24 - 
     22410767855146191584*X^7*Y^24 + 35823094343510402496*X^8*Y^24 - \
15510396963003426400*X^9*Y^24 - 75147153525186449440*X^10*Y^24 + 
     206751513834927107568*X^11*Y^24 - 267276462083146921504*X^12*Y^24 + \
132242314693582707456*X^13*Y^24 + 
     165313226449884418208*X^14*Y^24 - 341455336364059418256*X^15*Y^24 + \
230307861832370006560*X^16*Y^24 - 
     30768390449237217600*X^17*Y^24 - 86150205527402457776*X^18*Y^24 + \
102429697589413945648*X^19*Y^24 - 
     41322728243450161248*X^20*Y^24 - 578700490160145856*X^21*Y^24 + \
7060109263249868320*X^22*Y^24 - 5133731403028806560*X^23*Y^24 + 
     11760533239328*Y^25 - 326762431982256*X*Y^25 - 3850928556126456*X^2*Y^25 \
+ 49618107822640244*X^3*Y^25 - 
     215316411661689168*X^4*Y^25 + 804907871814423280*X^5*Y^25 - \
2356187737485904584*X^6*Y^25 + 4269617279757686388*X^7*Y^25 - 
     2349491332811648608*X^8*Y^25 - 13582260142433108752*X^9*Y^25 + \
45454067693158099032*X^10*Y^25 - 57282832311626722100*X^11*Y^25 + 
     10656345511087672880*X^12*Y^25 + 64612972675871401376*X^13*Y^25 - \
107827853476586441944*X^14*Y^25 + 
     81963359802194477884*X^15*Y^25 + 1971071457401032128*X^16*Y^25 - \
58403084020320587680*X^17*Y^25 + 
     45062633907605246272*X^18*Y^25 - 15832841252705490160*X^19*Y^25 - \
2563855882201196192*X^20*Y^25 + 
     9434424302133416464*X^21*Y^25 - 3841772405623805568*X^22*Y^25 + \
397698391296769344*X^23*Y^25 + 67604335013851136*X^24*Y^25 + 
     188607902384*Y^26 - 46444190119664*X*Y^26 - 87054379771764*X^2*Y^26 - \
3603222342792776*X^3*Y^26 + 35113538596495464*X^4*Y^26 - 
     128445489309458588*X^5*Y^26 + 203464983553322632*X^6*Y^26 + \
316680287339669968*X^7*Y^26 - 2413700308292589792*X^8*Y^26 + 
     5932930948791336408*X^9*Y^26 - 7793184848504237516*X^10*Y^26 + \
764461646066817880*X^11*Y^26 + 17730524071597425528*X^12*Y^26 - 
     29397793963428134692*X^13*Y^26 + 17164609183833829184*X^14*Y^26 + \
3937797847919283856*X^15*Y^26 - 
     17108171968191512496*X^16*Y^26 + 18417551489787581392*X^17*Y^26 - \
6603127115487890824*X^18*Y^26 - 
     2978605288379283552*X^19*Y^26 + 3451616289332210032*X^20*Y^26 - \
2477634972862124440*X^21*Y^26 + 656672505148306112*X^22*Y^26 + 
     104290821817154368*X^23*Y^26 - 98440929062613536*X^24*Y^26 + \
54342440857879344*X^25*Y^26 - 254516206608*Y^27 + 
     11892266564560*X*Y^27 - 78169961087448*X^2*Y^27 + \
544011474071382*X^3*Y^27 + 257806997641992*X^4*Y^27 - 
     6703160095698398*X^5*Y^27 + 34486482517711520*X^6*Y^27 - \
227157419731036820*X^7*Y^27 + 718726945594364400*X^8*Y^27 - 
     750919339058952788*X^9*Y^27 - 833687128494416904*X^10*Y^27 + \
3226699849855825690*X^11*Y^27 - 4361280648052761576*X^12*Y^27 + 
     2587982882175161030*X^13*Y^27 + 2535261531198567504*X^14*Y^27 - \
6273796289058636304*X^15*Y^27 + 4224903334512093680*X^16*Y^27 - 
     551723393722416056*X^17*Y^27 - 1389812604627411552*X^18*Y^27 + \
2037796354981341068*X^19*Y^27 - 881564358718762384*X^20*Y^27 - 
     118854914509233036*X^21*Y^27 + 102064018541073024*X^22*Y^27 - \
156053926293144520*X^23*Y^27 + 38866272157662432*X^24*Y^27 + 
     6069165848154840*X^25*Y^27 + 67701971679120*X^26*Y^27 + 26189139936*Y^28 \
- 871704030320*X*Y^28 + 8022495814104*X^2*Y^28 - 
     73994373531128*X^3*Y^28 + 161697923536832*X^4*Y^28 + \
2354749723093632*X^5*Y^28 - 14459132966580512*X^6*Y^28 + 
     30184415234279968*X^7*Y^28 - 14989163329845952*X^8*Y^28 - \
102203488134664272*X^9*Y^28 + 387955891314634504*X^10*Y^28 - 
     543184229495729400*X^11*Y^28 + 44735254443771648*X^12*Y^28 + \
724197128132464736*X^13*Y^28 - 1022759038461325904*X^14*Y^28 + 
     825376637870723184*X^15*Y^28 - 67174560509887840*X^16*Y^28 - \
622134079789221344*X^17*Y^28 + 495230794479314832*X^18*Y^28 - 
     224697421971497232*X^19*Y^28 + 36829942890166112*X^20*Y^28 + \
103390975686886752*X^21*Y^28 - 46534231895136816*X^22*Y^28 + 
     25729920732350784*X^23*Y^28 - 5146547211669504*X^24*Y^28 - \
318917371536288*X^25*Y^28 + 359600172724944*X^26*Y^28 - 
     217326031048080*X^27*Y^28 + 527185440*Y^29 + 2170292736*X*Y^29 + \
838771423356*X^2*Y^29 - 20241902358682*X^3*Y^29 + 
     39924412899712*X^4*Y^29 - 200897404898912*X^5*Y^29 + \
1051533756670236*X^6*Y^29 + 670240556088630*X^7*Y^29 - 
     13226823446702400*X^8*Y^29 + 28610110004648720*X^9*Y^29 - \
19203035196710932*X^10*Y^29 - 25064918920807826*X^11*Y^29 + 
     97427946535033408*X^12*Y^29 - 141350132831493872*X^13*Y^29 + \
52682523590324556*X^14*Y^29 + 90140615902275358*X^15*Y^29 - 
     124012251836154368*X^16*Y^29 + 94142692096822928*X^17*Y^29 - \
26888674615676360*X^18*Y^29 - 46450439867253460*X^19*Y^29 + 
     32388730197583200*X^20*Y^29 - 12707175406484544*X^21*Y^29 + \
7160811909847272*X^22*Y^29 + 6508570837805316*X^23*Y^29 - 
     523137979912896*X^24*Y^29 + 1190703061447488*X^25*Y^29 - \
148849566081192*X^26*Y^29 - 42715388722212*X^27*Y^29 - 
     6680803691520*X^28*Y^29 - 260147520*Y^30 + 3398812032*X*Y^30 - \
129455401320*X^2*Y^30 - 195950999952*X^3*Y^30 - 
     11848144661728*X^4*Y^30 + 24731501222612*X^5*Y^30 + \
122516659513028*X^6*Y^30 - 392666943467520*X^7*Y^30 + 
     608162163699184*X^8*Y^30 - 524612899516088*X^9*Y^30 - \
2623149125787280*X^10*Y^30 + 7897935458105376*X^11*Y^30 - 
     6034125188544304*X^12*Y^30 - 2036045627055284*X^13*Y^30 + \
10369687375633324*X^14*Y^30 - 16991892261985328*X^15*Y^30 + 
     9846148498517824*X^16*Y^30 + 2623583530016496*X^17*Y^30 - \
5478670108573056*X^18*Y^30 + 6533021854765152*X^19*Y^30 - 
     3344659653440304*X^20*Y^30 - 394535408645352*X^21*Y^30 + \
243845667892920*X^22*Y^30 - 805608744145920*X^23*Y^30 + 
     220899852000288*X^24*Y^30 - 124211958643440*X^25*Y^30 + \
24076448696160*X^26*Y^30 - 5925373051968*X^27*Y^30 + 
     859445328960*X^28*Y^30 - 78869107404*X^29*Y^30 + 13975200*Y^31 - \
154143360*X*Y^31 - 11592834720*X^2*Y^31 - 
     85763141988*X^3*Y^31 - 57162055136*X^4*Y^31 + 848709766266*X^5*Y^31 - \
504953713024*X^6*Y^31 + 6789149255338*X^7*Y^31 + 
     18060126528800*X^8*Y^31 - 145286925760692*X^9*Y^31 + \
188650302185120*X^10*Y^31 - 10140166813200*X^11*Y^31 - 
     329627420582240*X^12*Y^31 + 898976381258942*X^13*Y^31 - \
699423538286464*X^14*Y^31 - 412053766807050*X^15*Y^31 + 
     832145499151520*X^16*Y^31 - 1019932084355384*X^17*Y^31 + \
630821702290272*X^18*Y^31 + 358611822226776*X^19*Y^31 - 
     264794715340224*X^20*Y^31 + 258135336593196*X^21*Y^31 - \
184792843574784*X^22*Y^31 - 92443895693892*X^23*Y^31 - 
     27472776908544*X^24*Y^31 - 47647284286248*X^25*Y^31 - \
1284747526656*X^26*Y^31 - 5527472857488*X^27*Y^31 - 
     15412529664*X^28*Y^31 - 208152962622*X^29*Y^31)*Z^41; \
\>", "Input",
 CellChangeTimes->{{3.913852596741498*^9, 3.9138525968879633`*^9}, 
   3.9138527118126097`*^9, 3.929585820580963*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"dbf04813-f919-4a66-9302-eab78e82b844"],

Cell["\<\
asymTerms40[X_, Y_, Z_] = (-6301768396866322432*X^2*Y^4 + \
39342349830968049664*X^3*Y^4 - 296244304089710592*X*Y^5 - 
     61952026295316512768*X^2*Y^5 - 281462837483810062336*X^3*Y^5 + \
224404911854645673984*X^4*Y^5 + 8458093424023699456*Y^6 + 
     45519557338662436864*X*Y^6 - 93949375118632288256*X^2*Y^6 - \
670388313295641640960*X^3*Y^6 - 2024829511606085091328*X^4*Y^6 + 
     1487938606807724326912*X^5*Y^6 - 54252409080560746496*Y^7 + \
249816904266558734336*X*Y^7 + 70540646554712145920*X^2*Y^7 - 
     338109332894425022464*X^3*Y^7 - 1512122914954234560512*X^4*Y^7 - \
7235133515011164995584*X^5*Y^7 + 
     5129686766686905565184*X^6*Y^7 - 68282678104985436160*Y^8 - \
492643197401968934912*X*Y^8 + 2094823129215764004864*X^2*Y^8 - 
     326479960250656751616*X^3*Y^8 - 1763365926190016495616*X^4*Y^8 + \
2952809582206646616064*X^5*Y^8 - 
     19603264416603027062784*X^6*Y^8 + 14963952724109880705024*X^7*Y^8 + \
113445225691183316992*Y^9 - 1008742450876136816640*X*Y^9 - 
     501762708983520428032*X^2*Y^9 + 6375230197965069484032*X^3*Y^9 + \
387812940645235032064*X^4*Y^9 - 
     10720139773544364703744*X^5*Y^9 + 27228721223501717110784*X^6*Y^9 - \
60590374221574668484608*X^7*Y^9 + 
     47420985043310794825728*X^8*Y^9 + 68023669971062358016*Y^10 + \
864584871959295164416*X*Y^10 - 5737270915592868069376*X^2*Y^10 + 
     5356341178089825107968*X^3*Y^10 + 7958566650899225198592*X^4*Y^10 + \
10118002754754763128832*X^5*Y^10 - 
     46296646529745773502464*X^6*Y^10 + 82704866109259215265792*X^7*Y^10 - \
134040581979922961070080*X^8*Y^10 + 
     97834957436713163382784*X^9*Y^10 - 37554837802763157504*Y^11 + \
668660543625528606720*X*Y^11 + 2507852367777880080384*X^2*Y^11 - 
     17045211881781724708864*X^3*Y^11 + 24241158217487479947264*X^4*Y^11 - \
8933315782585404751872*X^5*Y^11 + 
     31354808258958295752704*X^6*Y^11 - 97093299672848632913920*X^7*Y^11 + \
139485503022037333821440*X^8*Y^11 - 
     152044059342965647265792*X^9*Y^11 + 84817643492328551317504*X^10*Y^11 - \
24897691107813031936*Y^12 - 
     375979531594190684160*X*Y^12 + 3485413932619796070400*X^2*Y^12 + \
2094246474414127529984*X^3*Y^12 - 
     31588225353024359063552*X^4*Y^12 + 47155966083717342322688*X^5*Y^12 - \
28970046712267829104640*X^6*Y^12 + 
     40125475737038208544768*X^7*Y^12 - 100081401642579142170112*X^8*Y^12 + \
121135427065165033749504*X^9*Y^12 - 
     40956337201408514398336*X^10*Y^12 - 130072219613307694398592*X^11*Y^12 + \
9355966847955894272*Y^13 - 
     141766116874649010176*X*Y^13 - 1338108489321442803712*X^2*Y^13 + \
9344764418694436356096*X^3*Y^13 - 
     5327893825042562490368*X^4*Y^13 - 33685790013991768154112*X^5*Y^13 + \
50783816960521571049472*X^6*Y^13 - 
     22156188269293116440576*X^7*Y^13 + 3397798660106233646080*X^8*Y^13 + \
14909408974973928394240*X^9*Y^13 - 
     88326383600642356168960*X^10*Y^13 + 268043616028540929582592*X^11*Y^13 - \
472596777082380993152448*X^12*Y^13 + 
     38767708589676838912*Y^14 + 151703591312105668608*X*Y^14 - \
1516071454136143847424*X^2*Y^14 + 75994546267757305856*X^3*Y^14 + 
     13489191060150899036160*X^4*Y^14 - 17449475676080430440448*X^5*Y^14 - \
18335116392355561132032*X^6*Y^14 + 
     24797627956888687992832*X^7*Y^14 + 47364767056002536316288*X^8*Y^14 - \
136845487470642583458304*X^9*Y^14 + 
     236796894613852505184448*X^10*Y^14 - 374782292862319244475456*X^11*Y^14 \
+ 497862412054002227222124*X^12*Y^14 - 
     524571486893460720627912*X^13*Y^14 + 32467784493062799360*Y^15 - \
47455376432205987840*X*Y^15 + 1086267757915219189760*X^2*Y^15 - 
     4854418986800928038912*X^3*Y^15 + 3591193560456034504704*X^4*Y^15 + \
14032737307869802299392*X^5*Y^15 - 
     30812136252111773704192*X^6*Y^15 + 28761484890426713436160*X^7*Y^15 - \
59038817965401340995968*X^8*Y^15 + 
     166348640889743725816832*X^9*Y^15 - 292153108624098946564928*X^10*Y^15 + \
374193658576460928721344*X^11*Y^15 - 
     404493563573441654928988*X^12*Y^15 + 358352167024029984559976*X^13*Y^15 \
- 200427835938834486360680*X^14*Y^15 - 
     20366345509210230784*Y^16 + 128196386248796987392*X*Y^16 + \
85074394218619937792*X^2*Y^16 + 986125067492926870528*X^3*Y^16 - 
     6827680525273929661696*X^4*Y^16 + 6778193709472045521408*X^5*Y^16 + \
15864803142895422614336*X^6*Y^16 - 
     48769026414629381928000*X^7*Y^16 + 80437900102676627686608*X^8*Y^16 - \
139398816677676671934592*X^9*Y^16 + 
     225655944867983846571552*X^10*Y^16 - 280012318586745757626160*X^11*Y^16 \
+ 260657356391651887216899*X^12*Y^16 - 
     145123863057966483703328*X^13*Y^16 - 52973022938001860035716*X^14*Y^16 + \
257822485235640051375776*X^15*Y^16 - 
     6935418745370836992*Y^17 + 1036906482336387072*X*Y^17 + \
1376721769515290624*X^2*Y^17 + 514989112994358188032*X^3*Y^17 + 
     555140918624365691392*X^4*Y^17 - 6557378086623998664448*X^5*Y^17 + \
5481935862526741538816*X^6*Y^17 + 
     19926394821081469281280*X^7*Y^17 - 57971234006886471227040*X^8*Y^17 + \
89298703890977922474304*X^9*Y^17 - 
     117369999985823887227408*X^10*Y^17 + 134356605547852383355280*X^11*Y^17 \
- 92431604485659302583840*X^12*Y^17 - 
     41736092754844001292256*X^13*Y^17 + 205885713831842666414960*X^14*Y^17 - \
304818547967482968399248*X^15*Y^17 + 
     287766649275353741926112*X^16*Y^17 + 9107587280838151168*Y^18 - \
52894866579044954112*X*Y^18 + 7467660555886755840*X^2*Y^18 + 
     194922306105970110464*X^3*Y^18 + 493435177845817519680*X^4*Y^18 - \
1658470912871549821568*X^5*Y^18 + 
     1323761177262213154208*X^6*Y^18 - 6378152419453291465568*X^7*Y^18 + \
24153173326378343274584*X^8*Y^18 - 
     44803488659930677038672*X^9*Y^18 + 54510807518913941948708*X^10*Y^18 - \
37458865767484295046272*X^11*Y^18 - 
     26927156513362603715780*X^12*Y^18 + 135034963134820269035904*X^13*Y^18 - \
227903957756598777293136*X^14*Y^18 + 
     234840686244565394943792*X^15*Y^18 - 143649609841334517435088*X^16*Y^18 \
- 714518936794876578496*X^17*Y^18 - 
     820231353499149312*Y^19 + 15335935962809313280*X*Y^19 - \
29397085733244719104*X^2*Y^19 + 5452567862746746880*X^3*Y^19 - 
     514292176201765057728*X^4*Y^19 + 2912839371997178198784*X^5*Y^19 - \
6727611322603273064672*X^6*Y^19 + 
     10123200413597283319072*X^7*Y^19 - 15997846499037321930744*X^8*Y^19 + \
26407140114465622235136*X^9*Y^19 - 
     26959012010901798851216*X^10*Y^19 - 2855112410889028830660*X^11*Y^19 + \
63136238811494628636588*X^12*Y^19 - 
     128940223489685402613440*X^13*Y^19 + 154614672860433715313152*X^14*Y^19 \
- 102707215455855996465176*X^15*Y^19 + 
     2167627919133773667824*X^16*Y^19 + 77107602547089704476128*X^17*Y^19 - \
86933244823576533888848*X^18*Y^19 - 
     3098181750725407488*Y^20 + 14239776243376324096*X*Y^20 + \
15360169938049725888*X^2*Y^20 - 157789258985318564160*X^3*Y^20 + 
     436566992236225668224*X^4*Y^20 - 1244457928858132931168*X^5*Y^20 + \
3479121483767352450860*X^6*Y^20 - 
     7820612202329771615980*X^7*Y^20 + 13780557558014410492809*X^8*Y^20 - \
17066589699008847674528*X^9*Y^20 + 
     8413316557391158273740*X^10*Y^20 + 19384385757275013364404*X^11*Y^20 - \
58882977325724139057811*X^12*Y^20 + 
     84729263726861375888256*X^13*Y^20 - 65636938520997245046660*X^14*Y^20 - \
1572743739505536498356*X^15*Y^20 + 
     63424989969659101507407*X^16*Y^20 - 70730890048075781803520*X^17*Y^20 + \
36818278490600858817092*X^18*Y^20 + 
     683792275742903882356*X^19*Y^20 + 478607684185466368*Y^21 - \
8929460718013567232*X*Y^21 + 24804226582068925568*X^2*Y^21 + 
     3012535567512559872*X^3*Y^21 - 81359880504994010784*X^4*Y^21 + \
265529865914598847728*X^5*Y^21 - 
     1176801547913956375960*X^6*Y^21 + 3303850239959321343240*X^7*Y^21 - \
5275742359591217362976*X^8*Y^21 + 
     3809777647576670466208*X^9*Y^21 + 5376962067299897871664*X^10*Y^21 - \
23162530690363593571424*X^11*Y^21 + 
     38548471620059687264224*X^12*Y^21 - 33358089515971920190096*X^13*Y^21 + \
2298150003277619759416*X^14*Y^21 + 
     35517547955645784832440*X^15*Y^21 - 47762326656749869657472*X^16*Y^21 + \
25988403055959124220352*X^17*Y^21 + 
     585653263139201010512*X^18*Y^21 - 11167634639326761913696*X^19*Y^21 + \
9013067340908876250720*X^20*Y^21 - 
     69733366453759808*Y^22 + 737655318262498816*X*Y^22 - \
11207249674966374816*X^2*Y^22 + 38079979864855484128*X^3*Y^22 - 
     13954493713611432996*X^4*Y^22 - 207647935967231056728*X^5*Y^22 + \
707250784787378797264*X^6*Y^22 - 
     1211401448836043194408*X^7*Y^22 + 643873573358962066788*X^8*Y^22 + \
2631892257319237482112*X^9*Y^22 - 
     9305436495135868990616*X^10*Y^22 + 16556065191121088663808*X^11*Y^22 - \
15840456157015602613532*X^12*Y^22 + 
     892144543501810065592*X^13*Y^22 + 18528803805595770135968*X^14*Y^22 - \
25490455834673022637816*X^15*Y^22 + 
     15473731849533849593788*X^16*Y^22 + 1473548670044429680896*X^17*Y^22 - \
10060740290676025682888*X^18*Y^22 + 
     7134026595209241866752*X^19*Y^22 - 2050060969082695129736*X^20*Y^22 - \
546920516323541867216*X^21*Y^22 + 20223151110933056*Y^23 + 
     257866630839005184*X*Y^23 - 1680316655819149984*X^2*Y^23 + \
7149726444344317664*X^3*Y^23 - 37086188225308805628*X^4*Y^23 + 
     132855021568071298664*X^5*Y^23 - 297999646356963159368*X^6*Y^23 + \
331859008394657722988*X^7*Y^23 + 
     393662892441394091256*X^8*Y^23 - 2494262946450813136624*X^9*Y^23 + \
5188156785675958913648*X^10*Y^23 - 
     5614713223200983521464*X^11*Y^23 + 826955819738904718132*X^12*Y^23 + \
7446568412541686799912*X^13*Y^23 - 
     11540507142517908880808*X^14*Y^23 + 6966706251377925902972*X^15*Y^23 + \
886926009428049736832*X^16*Y^23 - 
     5266286934449916209632*X^17*Y^23 + 4769561120717913656448*X^18*Y^23 - \
1575917305287964584896*X^19*Y^23 - 
     495744193140553102064*X^20*Y^23 + 661455010683106658144*X^21*Y^23 - \
335692252973398438512*X^22*Y^23 - 1877154094320944*Y^24 - 
     68193902802142688*X*Y^24 + 607095639082302440*X^2*Y^24 - \
4064283938197118248*X^3*Y^24 + 18684358765835762297*X^4*Y^24 - 
     46071239912580716960*X^5*Y^24 + 49961891496871208452*X^6*Y^24 + \
59379296174489868040*X^7*Y^24 - 443670184100819513155*X^8*Y^24 + 
     1100146417699240067136*X^9*Y^24 - 1254944297144020851128*X^10*Y^24 - \
167318947924549876792*X^11*Y^24 + 
     2727065347280782229631*X^12*Y^24 - 4218864849576307095040*X^13*Y^24 + \
2757636934573437146988*X^14*Y^24 + 
     779428392888067813896*X^15*Y^24 - 2971447171640742070601*X^16*Y^24 + \
2306885030286101175328*X^17*Y^24 - 
     669493150479159706120*X^18*Y^24 - 401507030950553014688*X^19*Y^24 + \
618941036754442922452*X^20*Y^24 - 
     254942245603206842656*X^21*Y^24 + 9256913976385715632*X^22*Y^24 + \
26361187224737133904*X^23*Y^24 - 184724029156672*Y^25 + 
     12970250948149184*X*Y^25 - 103358565779429008*X^2*Y^25 + \
248494651348831648*X^3*Y^25 - 744175167049001376*X^4*Y^25 + 
     977717453863292064*X^5*Y^25 + 13144587647898654880*X^6*Y^25 - \
76108096924391177904*X^7*Y^25 + 193930642805411750720*X^8*Y^25 - 
     230435595790870185440*X^9*Y^25 - 102007053175742923264*X^10*Y^25 + \
805752100406081222224*X^11*Y^25 - 
     1205604812525433069408*X^12*Y^25 + 711507089430615580352*X^13*Y^25 + \
313159752309972716896*X^14*Y^25 - 
     1062735125826831230672*X^15*Y^25 + 999598598708133446880*X^16*Y^25 - \
279846610716642603392*X^17*Y^25 - 
     261031221443567391216*X^18*Y^25 + 295303572038011843056*X^19*Y^25 - \
161723738818895966912*X^20*Y^25 + 
     27967894702777797856*X^21*Y^25 + 24129784777863902288*X^22*Y^25 - \
14838635019854352176*X^23*Y^25 + 
     5101050449931342592*X^24*Y^25 + 42437151533136*Y^26 - \
309537652430416*X*Y^26 + 20209764973076644*X^2*Y^26 - 
     25521852019015024*X^3*Y^26 - 312547171195847476*X^4*Y^26 + \
2065240101269532944*X^5*Y^26 - 9176780223195380328*X^6*Y^26 + 
     23848079909771321776*X^7*Y^26 - 24446810846321779032*X^8*Y^26 - \
31950163158640828032*X^9*Y^26 + 
     149543930866088388988*X^10*Y^26 - 236154801034779528672*X^11*Y^26 + \
131606519595288876092*X^12*Y^26 + 
     170161085219383315808*X^13*Y^26 - 374314898127832766280*X^14*Y^26 + \
278666826072141377104*X^15*Y^26 - 
     47527042353070533904*X^16*Y^26 - 125676624988038478864*X^17*Y^26 + \
158265436362429911112*X^18*Y^26 - 
     64823469853506630224*X^19*Y^26 - 8473810910382584776*X^20*Y^26 + \
17005948870512919312*X^21*Y^26 - 
     13675696674730317864*X^22*Y^26 + 3683040661643355280*X^23*Y^26 + \
994525614186425480*X^24*Y^26 - 342722676297713984*X^25*Y^26 - 
     2892190385344*Y^27 - 173541081500560*X*Y^27 + 1498553041469408*X^2*Y^27 \
- 3873286413976100*X^3*Y^27 + 
     56627237465727620*X^4*Y^27 - 453411940360177696*X^5*Y^27 + \
1511872540736933312*X^6*Y^27 - 1375114179843783032*X^7*Y^27 - 
     6461761303335420344*X^8*Y^27 + 23993936498638327440*X^9*Y^27 - \
31577422105126446656*X^10*Y^27 + 5562390413157045332*X^11*Y^27 + 
     44262998263263247500*X^12*Y^27 - 83118320897329628144*X^13*Y^27 + \
71035151450148806832*X^14*Y^27 - 
     2437492867316117952*X^15*Y^27 - 51671296530775821296*X^16*Y^27 + \
47303700170474536080*X^17*Y^27 - 
     22359905327944607312*X^18*Y^27 - 625555142845722568*X^19*Y^27 + \
11180369487815634136*X^20*Y^27 - 6086570413952948784*X^21*Y^27 + 
     2126389806006043952*X^22*Y^27 - 164903410027998832*X^23*Y^27 - \
325698927695553488*X^24*Y^27 + 131425772043747072*X^25*Y^27 - 
     37779706674328512*X^26*Y^27 + 88764541744*Y^28 + 27920697469408*X*Y^28 - \
156642544846916*X^2*Y^28 + 2285027627474780*X^3*Y^28 - 
     21279588490669595*X^4*Y^28 + 51154807049651232*X^5*Y^28 + \
100601525401733692*X^6*Y^28 - 791948412724022692*X^7*Y^28 + 
     2051832018182619557*X^8*Y^28 - 2721911434916907808*X^9*Y^28 - \
517379797419985796*X^10*Y^28 + 9051562044962125036*X^11*Y^28 - 
     14377342809316976087*X^12*Y^28 + 7468165982724723008*X^13*Y^28 + \
5258819021420770884*X^14*Y^28 - 
     13512194433359757044*X^15*Y^28 + 13191079087999742401*X^16*Y^28 - \
3772605580616844672*X^17*Y^28 - 
     4240034624624744456*X^18*Y^28 + 4043650023532425608*X^19*Y^28 - \
2288272925589132798*X^20*Y^28 + 618851983574828128*X^21*Y^28 + 
     631791612108302640*X^22*Y^28 - 213938271478147512*X^23*Y^28 + \
114215958633841158*X^24*Y^28 - 26000704328707200*X^25*Y^28 - 
     15389475130237752*X^26*Y^28 + 1017099028464120*X^27*Y^28 + \
15410782656*Y^29 - 1160221450720*X*Y^29 + 21566182101984*X^2*Y^29 - 
     228455106523456*X^3*Y^29 + 664299240685216*X^4*Y^29 + \
3951020167189264*X^5*Y^29 - 39437522775840200*X^6*Y^29 + 
     123579888508055176*X^7*Y^29 - 95914010190182720*X^8*Y^29 - \
332499798767633760*X^9*Y^29 + 993994899891098880*X^10*Y^29 - 
     1266311052464960944*X^11*Y^29 + 543475273634085280*X^12*Y^29 + \
1423371527787353712*X^13*Y^29 - 2914797224025418040*X^14*Y^29 + 
     1978113387155464600*X^15*Y^29 - 181068212164432384*X^16*Y^29 - \
925086540227193056*X^17*Y^29 + 1329171398009303312*X^18*Y^29 - 
     649551495440260176*X^19*Y^29 + 3601012692550368*X^20*Y^29 + \
98789565681410784*X^21*Y^29 - 151944108382990416*X^22*Y^29 + 
     50634609593607264*X^23*Y^29 - 15194935056652224*X^24*Y^29 + \
1386516044384064*X^25*Y^29 + 1107480530602944*X^26*Y^29 - 
     406388019939840*X^27*Y^29 + 130047311946240*X^28*Y^29 - 4088487504*Y^30 \
+ 80065179792*X*Y^30 - 5402496508560*X^2*Y^30 + 
     18871167199872*X^3*Y^30 + 279997036400236*X^4*Y^30 - \
1310386288522264*X^5*Y^30 + 1585014799873992*X^6*Y^30 + 
     3000688423263608*X^7*Y^30 - 22429250580425004*X^8*Y^30 + \
65402590285002368*X^9*Y^30 - 75661061711941888*X^10*Y^30 - 
     51950395337814000*X^11*Y^30 + 242423967166590812*X^12*Y^30 - \
280799207369616424*X^13*Y^30 + 143654647973169608*X^14*Y^30 + 
     106079804904817800*X^15*Y^30 - 310657763322468076*X^16*Y^30 + \
216560350996819024*X^17*Y^30 - 29215273398926184*X^18*Y^30 - 
     35187754485768880*X^19*Y^30 + 82086792433293152*X^20*Y^30 - \
43363265997917424*X^21*Y^30 - 3685433231033664*X^22*Y^30 - 
     3376948328125584*X^23*Y^30 - 7889930342838072*X^24*Y^30 + \
739321912892448*X^25*Y^30 - 540765504270864*X^26*Y^30 + 
     85970382998400*X^27*Y^30 + 60719099651820*X^28*Y^30 + \
2485319746392*X^29*Y^30 + 358563600*Y^31 - 25618064400*X*Y^31 + 
     567737146032*X^2*Y^31 + 2811337658856*X^3*Y^31 - 435931509996*X^4*Y^31 + \
13126850796024*X^5*Y^31 - 5796832376840*X^6*Y^31 - 
     846173141311004*X^7*Y^31 + 2206158857363096*X^8*Y^31 - \
269703802309968*X^9*Y^31 - 5551890919034832*X^10*Y^31 + 
     12795711931480096*X^11*Y^31 - 16172757983547604*X^12*Y^31 - \
131633394432648*X^13*Y^31 + 25551352575411160*X^14*Y^31 - 
     29566983619450484*X^15*Y^31 + 19862341159818656*X^16*Y^31 - \
2693084892718672*X^17*Y^31 - 14345665825647184*X^18*Y^31 + 
     11537091874472400*X^19*Y^31 - 5530382190095688*X^20*Y^31 + \
1858654757184960*X^21*Y^31 + 1792339890124656*X^22*Y^31 - 
     757203077897640*X^23*Y^31 + 714860421325776*X^24*Y^31 - \
181903998074112*X^25*Y^31 + 68346876852288*X^26*Y^31 - 
     12276620172000*X^27*Y^31 + 2208515005188*X^28*Y^31 - \
299968004376*X^29*Y^31 + 20420322264*X^30*Y^31 - 11225700*Y^32 + 
     2411588160*X*Y^32 + 25904001240*X^2*Y^32 + 187178133024*X^3*Y^32 + \
400807484417*X^4*Y^32 - 448806037088*X^5*Y^32 - 
     9989497729564*X^6*Y^32 + 1711706877312*X^7*Y^32 + \
54244238734073*X^8*Y^32 - 170938300699072*X^9*Y^32 + 
     417898653703976*X^10*Y^32 - 187469849738144*X^11*Y^32 - \
869083438357299*X^12*Y^32 + 1360422126084896*X^13*Y^32 - 
     1140606254663964*X^14*Y^32 + 80952105477120*X^15*Y^32 + \
1985859318538573*X^16*Y^32 - 1833862865107776*X^17*Y^32 + 
     649666614768728*X^18*Y^32 - 212035146762720*X^19*Y^32 - \
837852553467650*X^20*Y^32 + 495188701410432*X^21*Y^32 - 
     66672337327416*X^22*Y^32 + 156569726103552*X^23*Y^32 + \
146670585687990*X^24*Y^32 + 14819277248640*X^25*Y^32 + 
     35411810167008*X^26*Y^32 + 461718226944*X^27*Y^32 + \
2644677460215*X^28*Y^32 + 3653934624*X^29*Y^32 + 67008207420*X^30*Y^32)*
    Z^40; \
\>", "Input",
 CellChangeTimes->{{3.9138525952566323`*^9, 3.9138525955972347`*^9}, 
   3.9138527267836533`*^9, 3.929585826481413*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"aaff3826-4adc-4503-aadb-6444b1c21c8a"],

Cell["\<\
asymTerms39[X_, Y_, Z_] = (-92194765496209375232*X^2*Y^3 + \
810462527778455552*X*Y^4 + 347295770861715324928*X^2*Y^4 - 
     1015903165238571171840*X^3*Y^4 - 105382178354821595136*Y^5 - \
11800667750953648128*X*Y^5 + 1950101255610448216064*X^2*Y^5 + 
     6205661289695756156928*X^3*Y^5 - 4058361716674864873472*X^4*Y^5 - \
192532140428393185280*Y^6 - 1196731387627073175552*X*Y^6 - 
     1147643498772209598464*X^2*Y^6 + 12958987510169793986560*X^3*Y^6 + \
33508422970319740862464*X^4*Y^6 + 
     1940450703387270840320*X^5*Y^6 + 1094229643017892921344*Y^7 - \
4588032162065943625728*X*Y^7 + 1918460880793192366080*X^2*Y^7 - 
     11936235798545298358272*X^3*Y^7 + 45756079799372509609984*X^4*Y^7 + \
78889509425703064305664*X^5*Y^7 + 
     40059240483000286445568*X^6*Y^7 + 691209835405851492352*Y^8 + \
8586822700033635254272*X*Y^8 - 33699634625287016153088*X^2*Y^8 + 
     37298120362549224144896*X^3*Y^8 - 59289428789979134296064*X^4*Y^8 + \
63358437074595382231040*X^5*Y^8 + 
     138814273582999821746176*X^6*Y^8 + 77584043228189443244032*X^7*Y^8 - \
1145951912587984633856*Y^9 + 
     10349015472398828306432*X*Y^9 + 18881511320003222175744*X^2*Y^9 - \
108796730889135801106432*X^3*Y^9 + 
     106940529178395114799104*X^4*Y^9 - 89354709917149315203072*X^5*Y^9 - \
97474629431607889920000*X^6*Y^9 + 
     471080951631151334334464*X^7*Y^9 - 285607672987341584089088*X^8*Y^9 - \
286383138257950998528*Y^10 - 
     9414531004957025370112*X*Y^10 + 55961867668610769485824*X^2*Y^10 - \
25539348920669742170112*X^3*Y^10 - 
     152076235418080393166848*X^4*Y^10 + 94531886675528923742208*X^5*Y^10 + \
150415191306246842286080*X^6*Y^10 - 
     727188204110523677417472*X^7*Y^10 + 1535297057342685901316096*X^8*Y^10 - \
1593042407699379915300864*X^9*Y^10 + 
     375516939891371147264*Y^11 - 4323822597899456479232*X*Y^11 - \
30928987332838582779904*X^2*Y^11 + 
     171152841558544981426176*X^3*Y^11 - 211979263291564507938816*X^4*Y^11 + \
4294142643958679511040*X^5*Y^11 - 
     187576490965350567780352*X^6*Y^11 + 940780800788839059300352*X^7*Y^11 - \
2008400841826180049573888*X^8*Y^11 + 
     3080212160398702718864384*X^9*Y^11 - 3250738658449343263415296*X^10*Y^11 \
- 102164330423110074368*Y^12 + 
     4822422743577005195264*X*Y^12 - 25542517019763178340352*X^2*Y^12 - \
53321724673188782686208*X^3*Y^12 + 
     346825826761938495897600*X^4*Y^12 - 547709860645086274576384*X^5*Y^12 + \
513528730754238752776192*X^6*Y^12 - 
     862866714969038392659968*X^7*Y^12 + 1988724525326244526610432*X^8*Y^12 - \
3269017420136394053229056*X^9*Y^12 + 
     3692931677267531976221696*X^10*Y^12 - \
2956471069900548203403648*X^11*Y^12 - 179420438080498499584*Y^13 + 
     980708070749575708672*X*Y^13 + 11451975197818273857536*X^2*Y^13 - \
60376974672790655852544*X^3*Y^13 - 
     59091140224847724863488*X^4*Y^13 + 536380126172260041547776*X^5*Y^13 - \
926150981836062069301248*X^6*Y^13 + 
     1090888387008907676456960*X^7*Y^13 - 1563135879925559947486720*X^8*Y^13 \
+ 2378753929717491341572096*X^9*Y^13 - 
     2781581942141914387575808*X^10*Y^13 + \
1909294441850565689072576*X^11*Y^13 + 249967752159173528713584*X^12*Y^13 + 
     84139340145085513728*Y^14 - 3990869596186388955136*X*Y^14 + \
17985988833512006156288*X^2*Y^14 - 
     10807761110681199419392*X^3*Y^14 - 58280766622176902193152*X^4*Y^14 - \
60436253487747695517696*X^5*Y^14 + 
     634762968293854772846592*X^6*Y^14 - 1169205791333259950426112*X^7*Y^14 + \
1269895823651346951728128*X^8*Y^14 - 
     1203330959019577170870528*X^9*Y^14 + 873898960783320070880768*X^10*Y^14 \
+ 217314611093918102169184*X^11*Y^14 - 
     2275624527882555595491584*X^12*Y^14 + \
4487981610981798068755288*X^13*Y^14 - 243614504596945616896*Y^15 + 
     2045836061942347866112*X*Y^15 - 17512651003977537789952*X^2*Y^15 + \
56526110056806633021440*X^3*Y^15 - 
     64192660109814175461376*X^4*Y^15 + 8352205564229730994176*X^5*Y^15 - \
124428118497565785765888*X^6*Y^15 + 
     562882996155121607073792*X^7*Y^15 - 792414248930131781271680*X^8*Y^15 + \
323969937682748024172992*X^9*Y^15 + 
     693169664592415029897152*X^10*Y^15 - 2039041083140345398005200*X^11*Y^15 \
+ 3677062009890342424387436*X^12*Y^15 - 
     5137338517237155059631162*X^13*Y^15 + \
5428671057953269948675808*X^14*Y^15 + 43412356373082128384*Y^16 - 
     66485241566329270272*X*Y^16 - 665963780640347136000*X^2*Y^16 - \
19144991934396594576384*X^3*Y^16 + 
     86508657553169633117184*X^4*Y^16 - 126282389503306401863936*X^5*Y^16 + \
54639184230680328962560*X^6*Y^16 + 
     12081969121580612432704*X^7*Y^16 - 31684348324593360724928*X^8*Y^16 + \
372313055829277949876736*X^9*Y^16 - 
     1324010381280872787418304*X^10*Y^16 + \
2619770968574905290177544*X^11*Y^16 - 3798965049568087053680372*X^12*Y^16 + 
     4293312549502136578072696*X^13*Y^16 - \
3544028229875108328836920*X^14*Y^16 + 1763787670527230451749740*X^15*Y^16 + 
     94603498868522029056*Y^17 - 633352233421281660928*X*Y^17 + \
2765725972943872884736*X^2*Y^17 - 6431666515646904453632*X^3*Y^17 - 
     18192253089113881175808*X^4*Y^17 + 95733883366235544658944*X^5*Y^17 - \
121238644812630630229120*X^6*Y^17 - 
     32351511344313066716128*X^7*Y^17 + 314805399443191783461504*X^8*Y^17 - \
691893754072079062740000*X^9*Y^17 + 
     1337898187990313047696640*X^10*Y^17 - \
2235879978275950490165844*X^11*Y^17 + 2858336653384656518583616*X^12*Y^17 - 
     2604166843148467754257578*X^13*Y^17 + \
1374857019613491622556736*X^14*Y^17 + 322503612947809805145646*X^15*Y^17 - 
     1838880846982134198996240*X^16*Y^17 + 9895632436557447168*Y^18 + \
103110784547931201536*X*Y^18 + 414277656030377242624*X^2*Y^18 - 
     2652774059671998567936*X^3*Y^18 + 4525674249558132880896*X^4*Y^18 - \
24040899975955607644416*X^5*Y^18 + 
     77124427898864232781056*X^6*Y^18 - 70218329691167670654816*X^7*Y^18 - \
125066225210289974450528*X^8*Y^18 + 
     500702254575599245397856*X^9*Y^18 - 972889145294855697207264*X^10*Y^18 + \
1388041002941687373177696*X^11*Y^18 - 
     1463981652605520161776320*X^12*Y^18 + 941852976365777511533744*X^13*Y^18 \
+ 203110915336582540343904*X^14*Y^18 - 
     1470412018099162524685824*X^15*Y^18 + \
2068476460907363600674320*X^16*Y^18 - 1603470153128541444830480*X^17*Y^18 - 
     3162436590354592768*Y^19 + 202450474002237055488*X*Y^19 - \
1337470470558777897472*X^2*Y^19 + 4598456476699686761472*X^3*Y^19 - 
     7864966942629356059968*X^4*Y^19 + 4909859842167517318304*X^5*Y^19 - \
6153210160066879905024*X^6*Y^19 + 
     13131263814413116683248*X^7*Y^19 + 58921375913631286965456*X^8*Y^19 - \
282840240338863950177656*X^9*Y^19 + 
     556396969614524668639072*X^10*Y^19 - 686136001127366332478976*X^11*Y^19 \
+ 511374431447522410531504*X^12*Y^19 + 
     77244053997795621238536*X^13*Y^19 - 979443812772944775221728*X^14*Y^19 + \
1592421151989816912590352*X^15*Y^19 - 
     1316877515602401377902736*X^16*Y^19 + 422893231702650689140664*X^17*Y^19 \
+ 344071125505608480894848*X^18*Y^19 + 
     22138844988042910720*Y^20 - 154057330996307550464*X*Y^20 + \
435705235075451804160*X^2*Y^20 - 906943113617284807872*X^3*Y^20 + 
     1727722481568467395072*X^4*Y^20 + 609339235016376031760*X^5*Y^20 - \
16231030863257032611232*X^6*Y^20 + 
     52758878107821290587468*X^7*Y^20 - 113982818379619177671132*X^8*Y^20 + \
206472718481409428975024*X^9*Y^20 - 
     305453265963832114958672*X^10*Y^20 + 299103868968348735253944*X^11*Y^20 \
- 36252095408481747001128*X^12*Y^20 - 
     482173920068180055862640*X^13*Y^20 + 946351438017513289598176*X^14*Y^20 \
- 906630924440980369717636*X^15*Y^20 + 
     314209832963805477666228*X^16*Y^20 + 279504439878929517415440*X^17*Y^20 \
- 441016732589060595310960*X^18*Y^20 + 
     271508847356240299942064*X^19*Y^20 - 5643056765115162368*Y^21 + \
81724804055005502464*X*Y^21 - 241891893236257094912*X^2*Y^21 + 
     275259665552526035808*X^3*Y^21 - 555823563915050213104*X^4*Y^21 - \
134126258280833601904*X^5*Y^21 + 
     11285203539556923385768*X^6*Y^21 - 43677637470012268151762*X^7*Y^21 + \
92657328700562536903736*X^8*Y^21 - 
     143767846433512605903966*X^9*Y^21 + 165489902272491126936576*X^10*Y^21 - \
72872332404611697325548*X^11*Y^21 - 
     193466248542414960205200*X^12*Y^21 + 482015020956424383396308*X^13*Y^21 \
- 508329818670338582087272*X^14*Y^21 + 
     195784368411668010634606*X^15*Y^21 + 204974064429784083583944*X^16*Y^21 \
- 357293194149677258380398*X^17*Y^21 + 
     218241939541317489028448*X^18*Y^21 - 33155258228373709391960*X^19*Y^21 - \
48979947045041170568448*X^20*Y^21 + 
     747923769446886912*Y^22 - 18874835959121933696*X*Y^22 + \
190473713792638034688*X^2*Y^22 - 658101056825383510592*X^3*Y^22 + 
     959654743201222547232*X^4*Y^22 - 79950497289234759128*X^5*Y^22 - \
4046711514582756254512*X^6*Y^22 + 
     16629708997309746040800*X^7*Y^22 - 40137894138516925690008*X^8*Y^22 + \
59403775574291604503408*X^9*Y^22 - 
     36385271019068089571616*X^10*Y^22 - 64661604514925075095296*X^11*Y^22 + \
205053079821809015692320*X^12*Y^22 - 
     243966063310714678689800*X^13*Y^22 + 98298827591315229978544*X^14*Y^22 + \
110713939502313348130336*X^15*Y^22 - 
     206280946042714927060104*X^16*Y^22 + 148668961359841880914544*X^17*Y^22 \
- 27083488471053622221888*X^18*Y^22 - 
     41021164800059791052224*X^19*Y^22 + 36572213777753484092800*X^20*Y^22 - \
14086524148404892791984*X^21*Y^22 - 
     565998018644489536*Y^23 + 1995885052404842976*X*Y^23 - \
25347642686104054176*X^2*Y^23 + 158515314846169862064*X^3*Y^23 - 
     283221080637305649668*X^4*Y^23 - 303236161954436991306*X^5*Y^23 + \
2448961772348588744544*X^6*Y^23 - 
     7123620660871932149752*X^7*Y^23 + 13090725388385141043836*X^8*Y^23 - \
7878534007008165288130*X^9*Y^23 - 
     26668444845545944971040*X^10*Y^23 + 79973688819554145647120*X^11*Y^23 - \
100381197587222139709404*X^12*Y^23 + 
     44714605245480854671418*X^13*Y^23 + 56261453980539780593312*X^14*Y^23 - \
110258976843594226833320*X^15*Y^23 + 
     76492469115573867924996*X^16*Y^23 - 10261393488053129054078*X^17*Y^23 - \
29388463640836762993600*X^18*Y^23 + 
     30055992796550225997760*X^19*Y^23 - 10824005387411193835456*X^20*Y^23 - \
1264116828648525133632*X^21*Y^23 + 
     2653113977636369494240*X^22*Y^23 + 125218654034287680*Y^24 - \
823267161320406784*X*Y^24 - 2112136192794744736*X^2*Y^24 + 
     19927968271165655008*X^3*Y^24 - 98457774461674759708*X^4*Y^24 + \
468788443813210330776*X^5*Y^24 - 
     1537653023935288636472*X^6*Y^24 + 3061934153840118427276*X^7*Y^24 - \
2148429599246254213448*X^8*Y^24 - 
     6881783239144116542896*X^9*Y^24 + 23478510140184968157968*X^10*Y^24 - \
31492351796492473078200*X^11*Y^24 + 
     14054088946580571346964*X^12*Y^24 + 20740902510690732513304*X^13*Y^24 - \
43862213896872431403736*X^14*Y^24 + 
     34770405202522507800684*X^15*Y^24 - 4037857887779541216208*X^16*Y^24 - \
17052148326865322835232*X^17*Y^24 + 
     16280097528326725679680*X^18*Y^24 - 6989620148960344892208*X^19*Y^24 - \
173205234303884574848*X^20*Y^24 + 
     2250111563798362468624*X^21*Y^24 - 1168311876846580860768*X^22*Y^24 + \
262981295892427279088*X^23*Y^24 - 10874396597807488*Y^25 + 
     66239608334435680*X*Y^25 + 1176480660510642272*X^2*Y^25 - \
8068382158844022944*X^3*Y^25 + 40237338176985731664*X^4*Y^25 - 
     186484302904314935614*X^5*Y^25 + 493700013713227132496*X^6*Y^25 - \
415236374907746637450*X^7*Y^25 - 
     1283513796805478276464*X^8*Y^25 + 4792776503795102125284*X^9*Y^25 - \
6862510946909861960624*X^10*Y^25 + 
     2264952564153331116108*X^11*Y^25 + 8456567136769151176448*X^12*Y^25 - \
15504752201361970508462*X^13*Y^25 + 
     11318575689165648553984*X^14*Y^25 - 287345916700332663922*X^15*Y^25 - \
8112475834350749468496*X^16*Y^25 + 
     8412539456690657588592*X^17*Y^25 - 3015844956820390463536*X^18*Y^25 - \
986198661198986263960*X^19*Y^25 + 
     1517089705331806086096*X^20*Y^25 - 906198083210786183192*X^21*Y^25 + \
186923728483240351216*X^22*Y^25 + 
     107905964668046358200*X^23*Y^25 - 53214964064243989680*X^24*Y^25 - \
162470661611136*Y^26 - 24700275038451328*X*Y^26 - 
     180425727437390432*X^2*Y^26 + 2305387127529529696*X^3*Y^26 - \
11120128750735315120*X^4*Y^26 + 29449246643711912096*X^5*Y^26 - 
     3001184246272678176*X^6*Y^26 - 252474608807478404512*X^7*Y^26 + \
801510945682249351632*X^8*Y^26 - 
     1064048861028501106608*X^9*Y^26 + 79283393479489880608*X^10*Y^26 + \
2223821928776622610560*X^11*Y^26 - 
     4118455044213045920512*X^12*Y^26 + 3168606509812428832992*X^13*Y^26 + \
415132268943858971840*X^14*Y^26 - 
     3120236841390963195008*X^15*Y^26 + 2912790547100193525232*X^16*Y^26 - \
1169128796758383367344*X^17*Y^26 - 
     395327652179205735136*X^18*Y^26 + 883739259690704633408*X^19*Y^26 - \
473741105683797342992*X^20*Y^26 + 
     101271019082065834640*X^21*Y^26 + 32540017610803548096*X^22*Y^26 - \
45585661159800694720*X^23*Y^26 + 
     15649285658847321328*X^24*Y^26 - 2212095912204022464*X^25*Y^26 + \
186386592630080*Y^27 + 1781493812710880*X*Y^27 + 
     27258558487411552*X^2*Y^27 - 493349958306188352*X^3*Y^27 + \
1376284101732694376*X^4*Y^27 + 3326138809672356540*X^5*Y^27 - 
     31008575268045019328*X^6*Y^27 + 93025724688430921584*X^7*Y^27 - \
124413749886693924456*X^8*Y^27 - 50997689234620206748*X^9*Y^27 + 
     472083203519897077696*X^10*Y^27 - 751440408175932942528*X^11*Y^27 + \
454376955228811973976*X^12*Y^27 + 
     306429252892155143860*X^13*Y^27 - 956049014724152539808*X^14*Y^27 + \
908880433863079829200*X^15*Y^27 - 
     224267721350184769480*X^16*Y^27 - 315594428598998014588*X^17*Y^27 + \
355133141498612451712*X^18*Y^27 - 
     197181245482575454016*X^19*Y^27 + 25388281344660737472*X^20*Y^27 + \
56229648818773405104*X^21*Y^27 - 
     28850294517023374528*X^22*Y^27 + 9270339374485744544*X^23*Y^27 - \
1409428308492782496*X^24*Y^27 - 1988832739227310320*X^25*Y^27 + 
     412675219159739328*X^26*Y^27 - 28389747654592*Y^28 + \
532266161156928*X*Y^28 - 8153780216471776*X^2*Y^28 + 
     10202699755808192*X^3*Y^28 + 289237629316225688*X^4*Y^28 - \
1997367794235946864*X^5*Y^28 + 5562232366398982176*X^6*Y^28 - 
     4714808720853018596*X^7*Y^28 - 15305859938819837492*X^8*Y^28 + \
61256595305382429440*X^9*Y^28 - 98333027094869741888*X^10*Y^28 + 
     45318648109570971224*X^11*Y^28 + 111796707821804434688*X^12*Y^28 - \
224710449458135179104*X^13*Y^28 + 
     174461572150141694352*X^14*Y^28 - 31252566371792875740*X^15*Y^28 - \
95692275385965579100*X^16*Y^28 + 
     128169775141725274992*X^17*Y^28 - 60342117139812292720*X^18*Y^28 - \
1340171195985446224*X^19*Y^28 + 
     17692234213265960688*X^20*Y^28 - 16614109997363072016*X^21*Y^28 + \
5577559868181917552*X^22*Y^28 - 460812834540165064*X^23*Y^28 - 
     435303873195742984*X^24*Y^28 + 363697907078267040*X^25*Y^28 - \
96859232554434528*X^26*Y^28 + 13972016455362864*X^27*Y^28 + 
     1757562845760*Y^29 - 96651900034272*X*Y^29 - 484821145396720*X^2*Y^29 + \
9672391185639744*X^3*Y^29 - 55536991030514256*X^4*Y^29 + 
     170785498029675924*X^5*Y^29 - 961210648915416*X^6*Y^29 - \
1924834897668509354*X^7*Y^29 + 6194414948667748920*X^8*Y^29 - 
     7521239924852638890*X^9*Y^29 - 1731350343645921152*X^10*Y^29 + \
19459789548183718836*X^11*Y^29 - 32368172426198223488*X^12*Y^29 + 
     23752208630878902048*X^13*Y^29 + 8164184301575102840*X^14*Y^29 - \
32773155645981409214*X^15*Y^29 + 
     27251099527227516296*X^16*Y^29 - 9760802200239239846*X^17*Y^29 - \
4186450983983817392*X^18*Y^29 + 
     10515917696608796920*X^19*Y^29 - 5373287088859789616*X^20*Y^29 + \
528670926327788664*X^21*Y^29 + 121856338794600112*X^22*Y^29 - 
     865248973881818228*X^23*Y^29 + 216496172165849808*X^24*Y^29 - \
20594068752279804*X^25*Y^29 + 8767678792146912*X^26*Y^29 + 
     14589367348925448*X^27*Y^29 - 1028121775931088*X^28*Y^29 + \
54629196864*Y^30 - 3013905666976*X*Y^30 + 181906781569504*X^2*Y^30 - 
     996923860384160*X^3*Y^30 + 1631580413426208*X^4*Y^30 + \
14099309463003192*X^5*Y^30 - 94401360822576688*X^6*Y^30 + 
     249462942420694240*X^7*Y^30 - 260380715490049144*X^8*Y^30 - \
488788538038194400*X^9*Y^30 + 2268387798672034752*X^10*Y^30 - 
     3203858899525798304*X^11*Y^30 + 974371795597431728*X^12*Y^30 + \
2857071977970268232*X^13*Y^30 - 5250210431492257744*X^14*Y^30 + 
     4758953833521495712*X^15*Y^30 - 1047794954404195304*X^16*Y^30 - \
2218626507208779408*X^17*Y^30 + 2277131266761948352*X^18*Y^30 - 
     1352745930272302080*X^19*Y^30 + 319962898222684368*X^20*Y^30 + \
328026816423311376*X^21*Y^30 - 205617262072318272*X^22*Y^30 + 
     130597590801901344*X^23*Y^30 - 31605672510661056*X^24*Y^30 + \
3409822055781504*X^25*Y^30 + 1082887148490624*X^26*Y^30 - 
     985260315210336*X^27*Y^30 + 259880087164608*X^28*Y^30 - \
54503925496776*X^29*Y^30 - 26356988496*Y^31 + 1070130102552*X*Y^31 - 
     8355809866752*X^2*Y^31 + 40752817422384*X^3*Y^31 - \
23817897323292*X^4*Y^31 - 1801775968607182*X^5*Y^31 + 
     7005852189417408*X^6*Y^31 + 964540034850312*X^7*Y^31 - \
55574112983827468*X^8*Y^31 + 133042424639085074*X^9*Y^31 - 
     123992997660430976*X^10*Y^31 - 61523881554940464*X^11*Y^31 + \
406181675869450868*X^12*Y^31 - 618375566285712550*X^13*Y^31 + 
     302134240009762816*X^14*Y^31 + 241576904659471784*X^15*Y^31 - \
460027416201485884*X^16*Y^31 + 426272548249136090*X^17*Y^31 - 
     160020588651125888*X^18*Y^31 - 133059513591309920*X^19*Y^31 + \
109573680894496872*X^20*Y^31 - 64872805487349452*X^21*Y^31 + 
     34394485922782176*X^22*Y^31 + 20142072280088784*X^23*Y^31 - \
290433927167208*X^24*Y^31 + 5678556387267132*X^25*Y^31 - 
     557223550445952*X^26*Y^31 + 32305330293552*X^27*Y^31 - \
35088553098036*X^28*Y^31 - 41868420093306*X^29*Y^31 - 
     664253625888*X^30*Y^31 + 2863095120*Y^32 - 5374409712*X*Y^32 - \
203204576496*X^2*Y^32 - 6057446276544*X^3*Y^32 - 
     24597683546004*X^4*Y^32 + 72552583176824*X^5*Y^32 + \
269356324104248*X^6*Y^32 - 1225691873889092*X^7*Y^32 + 
     2986433262262000*X^8*Y^32 - 2779164259951152*X^9*Y^32 - \
9034664927496560*X^10*Y^32 + 26616046686883448*X^11*Y^32 - 
     24374328195365180*X^12*Y^32 + 597014792220632*X^13*Y^32 + \
33726423093404728*X^14*Y^32 - 58092053805114812*X^15*Y^32 + 
     37163235368270296*X^16*Y^32 - 198296423018992*X^17*Y^32 - \
16036055861767216*X^18*Y^32 + 21639899742062544*X^19*Y^32 - 
     11579704056461608*X^20*Y^32 + 1011981769372176*X^21*Y^32 + \
677093757281184*X^22*Y^32 - 2256508846346040*X^23*Y^32 + 
     817154101701504*X^24*Y^32 - 438757742450880*X^25*Y^32 + \
101472671766528*X^26*Y^32 - 27124692850440*X^27*Y^32 + 
     4447660383612*X^28*Y^32 - 596632221576*X^29*Y^32 + 74810802312*X^30*Y^32 \
- 3828360996*X^31*Y^32 - 122810400*Y^33 - 
     5634797040*X*Y^33 - 67724962848*X^2*Y^33 - 343576745376*X^3*Y^33 - \
344123476256*X^4*Y^33 + 1815129791198*X^5*Y^33 + 
     353716957184*X^6*Y^33 + 21413090550030*X^7*Y^33 + \
55931001555808*X^8*Y^33 - 395138144702896*X^9*Y^33 + 
     525827642586912*X^10*Y^33 - 202622168256044*X^11*Y^33 - \
790610482871520*X^12*Y^33 + 2591864482647378*X^13*Y^33 - 
     2071769499854592*X^14*Y^33 - 662447142863414*X^15*Y^33 + \
1956289024733024*X^16*Y^33 - 3070769184958852*X^17*Y^33 + 
     1941272601552096*X^18*Y^33 + 679560283670488*X^19*Y^33 - \
532056540421536*X^20*Y^33 + 808023539590356*X^21*Y^33 - 
     519807441456000*X^22*Y^33 - 187120218445308*X^23*Y^33 - \
93455155555200*X^24*Y^33 - 133873634237904*X^25*Y^33 - 
     5725586476800*X^26*Y^33 - 18642331199916*X^27*Y^33 - \
116354022048*X^28*Y^33 - 910936379826*X^29*Y^33 - 577787904*X^30*Y^33 - 
     15234835914*X^31*Y^33)*Z^39; \
\>", "Input",
 CellChangeTimes->{{3.913852593091734*^9, 3.913852593759384*^9}, {
   3.913852781586987*^9, 3.913852795529013*^9}, 3.9295858316890354`*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"7146aa84-45c4-4d92-b02b-5ef40e9f7b9e"],

Cell["\<\
asymTerms38[X_, Y_, Z_] = (11857053129587556352*X*Y^3 + \
1726411168460983762944*X^2*Y^3 + 288303624654281506816*Y^4 - 
     3907713714250510761984*X*Y^4 - 11210391009056809549824*X^2*Y^4 + \
21931878012625113579520*X^3*Y^4 + 2952983731909951488000*Y^5 + 
     8904780119038861770752*X*Y^5 - 42216016920840601862144*X^2*Y^5 - \
119046742910813863936000*X^3*Y^5 + 
     46039650654140899524608*X^4*Y^5 + 2374279389002206281728*Y^6 + \
14219501290050822340608*X*Y^6 + 82579878439190770221056*X^2*Y^6 - 
     241301455438401698267136*X^3*Y^6 - 496991180019800563515392*X^4*Y^6 - \
237136316676820197179392*X^5*Y^6 - 
     13360620149711495495680*Y^7 + 63654307372726155739136*X*Y^7 - \
93629940091905709703168*X^2*Y^7 + 
     466138251738488258953216*X^3*Y^7 - 844762290915704857165824*X^4*Y^7 - \
713810094409425869078528*X^5*Y^7 - 
     2013826454324157460774912*X^6*Y^7 - 6351535033471890096128*Y^8 - \
103048650096869538529280*X*Y^8 + 
     430010032707971938254848*X^2*Y^8 - 797266755705242542145536*X^3*Y^8 + \
1723437348902976724336640*X^4*Y^8 - 
     2181354753571896797888512*X^5*Y^8 + 523751582771378777964544*X^6*Y^8 - \
5956127155175842342240256*X^7*Y^8 + 
     7563479296369562222592*Y^9 - 81519248870363209138176*X*Y^9 - \
285796965161432162500608*X^2*Y^9 + 
     1402102986598997159837696*X^3*Y^9 - 2561561899877950963122176*X^4*Y^9 + \
4183128285906682951827456*X^5*Y^9 - 
     3418999958636606289133568*X^6*Y^9 + 1612210123764815139405824*X^7*Y^9 - \
7813230890723425977942016*X^8*Y^9 + 
     1376016524512820723712*Y^10 + 63442759022686288216064*X*Y^10 - \
406389785378561232863232*X^2*Y^10 - 
     211304714801699573596160*X^3*Y^10 + 2631532916358796097568768*X^4*Y^10 - \
4351700843100944761634816*X^5*Y^10 + 
     5136391161665166306041856*X^6*Y^10 - 1390074915210346361528320*X^7*Y^10 \
- 4094798506220760258369536*X^8*Y^10 + 
     3072420083544257526614016*X^9*Y^10 - 6207469884509151297536*Y^11 + \
34866550615474814582784*X*Y^11 + 
     211536550538056618082304*X^2*Y^11 - 1176024203103470136590336*X^3*Y^11 + \
936832042688384005013504*X^4*Y^11 + 
     2097279993908420061200384*X^5*Y^11 - 3656851329639895127302144*X^6*Y^11 \
+ 502932051926598545498112*X^7*Y^11 + 
     9595770052643910682652672*X^8*Y^11 - 22480230426345028636450816*X^9*Y^11 \
+ 30807030200150630268654592*X^10*Y^11 + 
     2519387031865532022784*Y^12 - 53559754406553308954624*X*Y^12 + \
190925978048279783292928*X^2*Y^12 + 
     452410630659601803673600*X^3*Y^12 - 2529454602271155256352768*X^4*Y^12 + \
3300936575972123161534464*X^5*Y^12 - 
     1363083375005599773970432*X^6*Y^12 + 2941029130165321256878080*X^7*Y^12 \
- 13869165751537418987030016*X^8*Y^12 + 
     32136868329588174252978688*X^9*Y^12 - \
48278127611776905458922112*X^10*Y^12 + 55657229698015326306824448*X^11*Y^12 + 
     5823818364545775501312*Y^13 - 28031578100352973996032*X*Y^13 - \
45200948667018226712576*X^2*Y^13 + 
     331298606040970029989888*X^3*Y^13 + 655251942058105952411648*X^4*Y^13 - \
4032029986772752600915968*X^5*Y^13 + 
     7334730088161841521127424*X^6*Y^13 - 10471933884708151581384704*X^7*Y^13 \
+ 17942646640332898321333760*X^8*Y^13 - 
     32505607381274509493727744*X^9*Y^13 + \
49284991309644165931024000*X^10*Y^13 - 57675992482639499122317952*X^11*Y^13 + 
     52783729961158349481498160*X^12*Y^13 - 6208650238791361347584*Y^14 + \
65333609280399376072704*X*Y^14 - 
     207998705217887584034816*X^2*Y^14 + 153073022586594855772160*X^3*Y^14 + \
236229049263091229315072*X^4*Y^14 + 
     1339048272895190381334528*X^5*Y^14 - 7070982272728415783346176*X^6*Y^14 \
+ 13976814710067093587216384*X^7*Y^14 - 
     20148052352452767551116928*X^8*Y^14 + \
28735180942189518132595072*X^9*Y^14 - 39584627765452214617087216*X^10*Y^14 + 
     44831140425392949625599488*X^11*Y^14 - \
36429139691076808843564204*X^12*Y^14 + 14383752138039549138966124*X^13*Y^14 - 
     1787315677339627356160*Y^15 - 7292691225704092958720*X*Y^15 + \
125819079737922487869440*X^2*Y^15 - 
     403320022362815856943104*X^3*Y^15 + 588157941471350133194752*X^4*Y^15 - \
949857461621590567428096*X^5*Y^15 + 
     3558798854719148200556544*X^6*Y^15 - 9717852822069260513038336*X^7*Y^15 \
+ 17057594169938516156414464*X^8*Y^15 - 
     23179121386469931214705408*X^9*Y^15 + \
26336088604130398705431072*X^10*Y^15 - 23200136857636376460884640*X^11*Y^15 + 
     10611619459948697387702256*X^12*Y^15 + \
11574392017940052260799976*X^13*Y^15 - 33849478237848096244595056*X^14*Y^15 + 
     3037646491747957559296*Y^16 - 30533603236470257299456*X*Y^16 + \
81269583444313206670336*X^2*Y^16 + 
     77493566883221431437312*X^3*Y^16 - 686240489697032050464000*X^4*Y^16 + \
1388191891961303777914112*X^5*Y^16 - 
     2177557388316291042245312*X^6*Y^16 + 4859154448461547335477248*X^7*Y^16 \
- 10197726443627717665032128*X^8*Y^16 + 
     14429878984559437148724096*X^9*Y^16 - \
12907143688936594888594648*X^10*Y^16 + 4109324398015038717548624*X^11*Y^16 + 
     10903426412249797503454604*X^12*Y^16 - \
28185733071327597189884584*X^13*Y^16 + 39659318267416145991059528*X^14*Y^16 - 
     39649705177835780089721528*X^15*Y^16 - 740149199696476778496*Y^17 + \
8429943459392851202048*X*Y^17 - 
     48750940807349317323776*X^2*Y^17 + 110039595506438957146112*X^3*Y^17 + \
60902382345430609853184*X^4*Y^17 - 
     686094437144927591243520*X^5*Y^17 + 1554670736986239398717504*X^6*Y^17 - \
2701674567105178678767232*X^7*Y^17 + 
     4252117410467145071500672*X^8*Y^17 - 4847523272411112824261952*X^9*Y^17 \
+ 1645528389542457894481288*X^10*Y^17 + 
     7072107072541612443817648*X^11*Y^17 - \
18920063821220555782904144*X^12*Y^17 + 28710204784197526391057836*X^13*Y^17 - 
     31810382735753996894041364*X^14*Y^17 + \
25526987382476674389308096*X^15*Y^17 - 11088613256649000628037152*X^16*Y^17 - 
     1494813603317596787712*Y^18 + 9081443759209713335296*X*Y^18 - \
25338620593559716461056*X^2*Y^18 + 
     20762024156379468189184*X^3*Y^18 + 21470585088678741587520*X^4*Y^18 + \
175063741240726989925568*X^5*Y^18 - 
     951516111061184453134704*X^6*Y^18 + 1863020769046079832625728*X^7*Y^18 - \
1870923868351038144911152*X^8*Y^18 + 
     178940585641135464252208*X^9*Y^18 + 3719044196411136111197625*X^10*Y^18 \
- 9793800019346741637881472*X^11*Y^18 + 
     16506100619880105483634768*X^12*Y^18 - \
20989472566485499012344640*X^13*Y^18 + 19356088360165907334161301*X^14*Y^18 - 
     9124981161829856197576192*X^15*Y^18 - \
4888802042986207773689336*X^16*Y^18 + 13497248100481327309728336*X^17*Y^18 + 
     351777499699922810880*Y^19 - 5461419068332810878976*X*Y^19 + \
25352140365992342358528*X^2*Y^19 - 
     73617362552903726329856*X^3*Y^19 + 164206495318046208690304*X^4*Y^19 - \
328724546154287406219264*X^5*Y^19 + 
     694282777544775934485344*X^6*Y^19 - 1207956989247695902016512*X^7*Y^19 + \
1111976908039564063693376*X^8*Y^19 + 
     450711095890234217758784*X^9*Y^19 - 3421522209532432248288352*X^10*Y^19 \
+ 7233753088988486963512864*X^11*Y^19 - 
     10899234331272577072323008*X^12*Y^19 + \
11817278391820608369327728*X^13*Y^19 - 6739294763526234714308128*X^14*Y^19 - 
     3379614124886811809119776*X^15*Y^19 + \
11104085479306852767697808*X^16*Y^19 - 10658011925842238451396080*X^17*Y^19 + 
     4741861161703196199455616*X^18*Y^19 + 35684339335600284928*Y^20 + \
165629958886154276096*X*Y^20 - 
     5434911822476633540160*X^2*Y^20 + 31595746816009513567616*X^3*Y^20 - \
112762687877515007371280*X^4*Y^20 + 
     273462013475131632309968*X^5*Y^20 - 438310511510878013083484*X^6*Y^20 + \
472748243346680695138688*X^7*Y^20 - 
     269399564605566967118932*X^8*Y^20 - 461252301562793217839904*X^9*Y^20 + \
2164107109021970791760416*X^10*Y^20 - 
     4684941517302783855077280*X^11*Y^20 + \
6250944403944454489838272*X^12*Y^20 - 4125815673347523124256416*X^13*Y^20 - 
     1904530745371175214317276*X^14*Y^20 + \
7702122033343257531998512*X^15*Y^20 - 8340638866285318030320324*X^16*Y^20 + 
     3856815864015326850134800*X^17*Y^20 + 766172278695749671633576*X^18*Y^20 \
- 2291725984867957783888464*X^19*Y^20 - 
     8886494249948165376*Y^21 + 168263501724525784832*X*Y^21 - \
138643427058969213632*X^2*Y^21 - 5005789400174162913536*X^3*Y^21 + 
     28792336867284304940240*X^4*Y^21 - 76918249656459565082384*X^5*Y^21 + \
103354175775973373297388*X^6*Y^21 - 
     21145550006801859977208*X^7*Y^21 - 228018399840466220409608*X^8*Y^21 + \
776290794489216013105636*X^9*Y^21 - 
     1838377849125460093161592*X^10*Y^21 + \
2923649904296392024252688*X^11*Y^21 - 2359481639310232281051712*X^12*Y^21 - 
     735992732023635238076536*X^13*Y^21 + 4268119580327691694045308*X^14*Y^21 \
- 5094617202766787112775736*X^15*Y^21 + 
     2696243912789099767840344*X^16*Y^21 + 517704000820811274318996*X^17*Y^21 \
- 1903726890132727028208672*X^18*Y^21 + 
     1303436302767409688539296*X^19*Y^21 - 339607040943323055495232*X^20*Y^21 \
+ 21333758660387120832*Y^22 + 
     18672055465179023808*X*Y^22 - 1075519539607064887216*X^2*Y^22 + \
4643640924553127196960*X^3*Y^22 - 
     9375124776420216732844*X^4*Y^22 + 12144531287417504514524*X^5*Y^22 - \
8634247486868743342181*X^6*Y^22 - 
     43493522632973969236528*X^7*Y^22 + 269329327139679120747944*X^8*Y^22 - \
771352155842457672649092*X^9*Y^22 + 
     1317647087771775196726807*X^10*Y^22 - \
1196395286043783813434048*X^11*Y^22 - 154654529534009422842308*X^12*Y^22 + 
     2045692910949366167024932*X^13*Y^22 - \
2721626852672183104400099*X^14*Y^22 + 1459274494372594728971664*X^15*Y^22 + 
     416443336011665447762872*X^16*Y^22 - 1331365098842311895504348*X^17*Y^22 \
+ 1023118501582758445977097*X^18*Y^22 - 
     260627870270223987007424*X^19*Y^22 - 153079822217279873010416*X^20*Y^22 \
+ 158209391839594972822384*X^21*Y^22 + 
     647940288979083776*Y^23 - 26789445449945700736*X*Y^23 + \
433133784996808506624*X^2*Y^23 - 2546047852425390176320*X^3*Y^23 + 
     7170614662660899550048*X^4*Y^23 - 11497644458359312119704*X^5*Y^23 + \
8660825240827400550800*X^6*Y^23 + 
     31028559519047693115200*X^7*Y^23 - 175689118413095359672008*X^8*Y^23 + \
403481617830059946245216*X^9*Y^23 - 
     433268418718116776064928*X^10*Y^23 - 33294317606983742435520*X^11*Y^23 + \
795070402641281503953216*X^12*Y^23 - 
     1171713116078086771100392*X^13*Y^23 + 706766983778377464431024*X^14*Y^23 \
+ 225290993478411695283200*X^15*Y^23 - 
     760725870296577563566712*X^16*Y^23 + 594301937101054437971168*X^17*Y^23 \
- 171920815389260663084352*X^18*Y^23 - 
     95130904684228664225344*X^19*Y^23 + 131685802247018611199520*X^20*Y^23 - \
56914856595786633961808*X^21*Y^23 + 
     5195265904550306856832*X^22*Y^23 - 757009808031467840*Y^24 + \
16882702593400811776*X*Y^24 - 55870256695102677280*X^2*Y^24 + 
     354078431630096107104*X^3*Y^24 - 2076002640825930908804*X^4*Y^24 + \
4728109405929260268568*X^5*Y^24 + 
     1443054442560004410440*X^6*Y^24 - 33395260378981615717704*X^7*Y^24 + \
86747809440233224034516*X^8*Y^24 - 
     95865349037618959581024*X^9*Y^24 - 39516490640092979495264*X^10*Y^24 + \
296538354093598208845504*X^11*Y^24 - 
     438563738735065010786972*X^12*Y^24 + 261987536525367120709736*X^13*Y^24 \
+ 112734918725892083990808*X^14*Y^24 - 
     362838654912465794903832*X^15*Y^24 + 307438989073698829104380*X^16*Y^24 \
- 74139768497133263822144*X^17*Y^24 - 
     80982140364525006098104*X^18*Y^24 + 88605734617728402025952*X^19*Y^24 - \
41832283755936201665608*X^20*Y^24 + 
     3082924159580188675264*X^21*Y^24 + 8879636739485977206536*X^22*Y^24 - \
4344393003159552724272*X^23*Y^24 + 
     120504445204713216*Y^25 - 5453550871200403136*X*Y^25 + \
30416635376636103936*X^2*Y^25 - 96528984715224078752*X^3*Y^25 + 
     185626312209829284288*X^4*Y^25 + 734194274560772176484*X^5*Y^25 - \
6214155112135345630708*X^6*Y^25 + 
     17153169670170990123680*X^7*Y^25 - 19314393323885519355680*X^8*Y^25 - \
12893617248786990185000*X^9*Y^25 + 
     80515126093354140508200*X^10*Y^25 - 127117866590999830246208*X^11*Y^25 + \
78889812418441406654464*X^12*Y^25 + 
     48905425217335944130740*X^13*Y^25 - 139328963970455035010548*X^14*Y^25 + \
117407473202788890630464*X^15*Y^25 - 
     30138478343335832556016*X^16*Y^25 - 38899626277199980152864*X^17*Y^25 + \
50347104135336885059968*X^18*Y^25 - 
     23457255623810065724752*X^19*Y^25 + 1168077083131729194240*X^20*Y^25 + \
4915419742061326129232*X^21*Y^25 - 
     3604217504490927172176*X^22*Y^25 + 996201184389964567808*X^23*Y^25 + \
42996584021129028880*X^24*Y^25 - 2874643155907520*Y^26 + 
     1356754328052994880*X*Y^26 - 9355542883876041504*X^2*Y^26 + \
7522495968469831520*X^3*Y^26 + 142722530404936366464*X^4*Y^26 - 
     815727587351429796552*X^5*Y^26 + 2238931525025288526951*X^6*Y^26 - \
2611269632891898372320*X^7*Y^26 - 
     2993212742634246825904*X^8*Y^26 + 16016268246478554620408*X^9*Y^26 - \
24951595960471309218359*X^10*Y^26 + 
     12936431642284636315936*X^11*Y^26 + 19422337550049994970824*X^12*Y^26 - \
45863812934733489628776*X^13*Y^26 + 
     38823159619255843026101*X^14*Y^26 - 5216928883797561902688*X^15*Y^26 - \
20275826123968063889200*X^16*Y^26 + 
     21594889649551287589912*X^17*Y^26 - 10285786785992602090167*X^18*Y^26 - \
578261181569908847872*X^19*Y^26 + 
     4302712021970074695608*X^20*Y^26 - 2288410245894028218048*X^21*Y^26 + \
522796513394127171316*X^22*Y^26 + 
     58931909541176567296*X^23*Y^26 - 186558509694915070608*X^24*Y^26 + \
50947530476014773488*X^25*Y^26 - 2733999745711104*Y^27 - 
     79286381009343232*X*Y^27 + 59900877767890688*X^2*Y^27 + \
7813071674888787488*X^3*Y^27 - 54593023118865801632*X^4*Y^27 + 
     154763648293489746000*X^5*Y^27 - 111477516690723313600*X^6*Y^27 - \
658293206745319814784*X^7*Y^27 + 
     2518568414531095382240*X^8*Y^27 - 3849357940451168236704*X^9*Y^27 + \
1112149518779161376096*X^10*Y^27 + 
     5969354656018087208128*X^11*Y^27 - 11245063078125816704720*X^12*Y^27 + \
8953314782692312483664*X^13*Y^27 - 
     631862157086156226592*X^14*Y^27 - 6966737179242662243296*X^15*Y^27 + \
7973024826790042870816*X^16*Y^27 - 
     3378547353553212675456*X^17*Y^27 - 707767873464613847488*X^18*Y^27 + \
1788266025529934730368*X^19*Y^27 - 
     1251698250560149671056*X^20*Y^27 + 342108505945928183984*X^21*Y^27 + \
72198771110278825568*X^22*Y^27 - 
     88193047583489402368*X^23*Y^27 + 42161154799553517776*X^24*Y^27 - \
8083515046102528640*X^25*Y^27 - 827346280818847552*X^26*Y^27 + 
     549607389093888*Y^28 - 18044923101414720*X*Y^28 + \
218050129738966736*X^2*Y^28 - 1538910017195317056*X^3*Y^28 + 
     5012229371696558272*X^4*Y^28 + 4738712867730900320*X^5*Y^28 - \
86336456974837453596*X^6*Y^28 + 271027117737959843552*X^7*Y^28 - 
     363884605924344014948*X^8*Y^28 - 48284752190344727392*X^9*Y^28 + \
1092494898669501651536*X^10*Y^28 - 
     1984770562272979325936*X^11*Y^28 + 1408628982759312106544*X^12*Y^28 + \
625579375508348378272*X^13*Y^28 - 
     2200009588160202159492*X^14*Y^28 + 2025426774615155211840*X^15*Y^28 - \
756032456191765942972*X^16*Y^28 - 
     486089958333645362656*X^17*Y^28 + 878587944589334082344*X^18*Y^28 - \
447140474384958857200*X^19*Y^28 + 
     50518505151006951168*X^20*Y^28 + 60615718674951010448*X^21*Y^28 - \
79869078024672126184*X^22*Y^28 + 
     25085144929329609840*X^23*Y^28 + 758912344373118416*X^24*Y^28 - \
861528592284681136*X^25*Y^28 + 1690800999073330536*X^26*Y^28 - 
     269119999956602208*X^27*Y^28 - 24787438559936*Y^29 + \
3009684876214400*X*Y^29 - 19468174673307344*X^2*Y^29 + 
     44122608345425712*X^3*Y^29 + 543212364017744128*X^4*Y^29 - \
4784794928168493464*X^5*Y^29 + 15863517162195015964*X^6*Y^29 - 
     18399505678041176280*X^7*Y^29 - 34930132219594281848*X^8*Y^29 + \
155590424270344662780*X^9*Y^29 - 
     226727195282537433480*X^10*Y^29 + 102470527122538797584*X^11*Y^29 + \
197564736960516111040*X^12*Y^29 - 
     465197380540131666032*X^13*Y^29 + 432310210760681922372*X^14*Y^29 - \
91452433633247293496*X^15*Y^29 - 
     199283996722034384216*X^16*Y^29 + 237024169921750994388*X^17*Y^29 - \
139217782393992932976*X^18*Y^29 + 
     17539000029004877168*X^19*Y^29 + 40728303332718121456*X^20*Y^29 - \
28805895338074424208*X^21*Y^29 + 
     12882286195060875464*X^22*Y^29 - 2049091890396192144*X^23*Y^29 - \
979508482052896000*X^24*Y^29 + 611438967902433864*X^25*Y^29 - 
     227725964519634000*X^26*Y^29 + 39260350624626720*X^27*Y^29 + \
4158137791728*X^28*Y^29 - 5694954058416*Y^30 - 
     112439997681360*X*Y^30 + 641987476575140*X^2*Y^30 + \
15055263180656736*X^3*Y^30 - 149412534582147988*X^4*Y^30 + 
     432453942431251764*X^5*Y^30 + 107915266817977823*X^6*Y^30 - \
3992362627120113648*X^7*Y^30 + 12232140469030705424*X^8*Y^30 - 
     17008687122736850028*X^9*Y^30 + 456633202400491655*X^10*Y^30 + \
40461669472007751584*X^11*Y^30 - 67771396211825258020*X^12*Y^30 + 
     44506634677331516004*X^13*Y^30 + 9986293077144738235*X^14*Y^30 - \
53960103626736565680*X^15*Y^30 + 
     59067526995579801552*X^16*Y^30 - 22443317989873886556*X^17*Y^30 - \
10720248360213375133*X^18*Y^30 + 
     14669233189099814432*X^19*Y^30 - 10724117593777045816*X^20*Y^30 + \
3550893794746975608*X^21*Y^30 + 
     1826744926577588446*X^22*Y^30 - 657107393519568256*X^23*Y^30 + \
596563035371110296*X^24*Y^30 - 127511642414611656*X^25*Y^30 - 
     40739396499772998*X^26*Y^30 + 842801099579712*X^27*Y^30 - \
7779355629533964*X^28*Y^30 + 559562284129356*X^29*Y^30 + 
     937298420928*Y^31 + 9958986297056*X*Y^31 + 35683583663808*X^2*Y^31 - \
2476447016834016*X^3*Y^31 + 9089103830815760*X^4*Y^31 + 
     12927127363871176*X^5*Y^31 - 188134475359198864*X^6*Y^31 + \
563309530144358688*X^7*Y^31 - 495107042245512968*X^8*Y^31 - 
     1109615384188045520*X^9*Y^31 + 3910279848874749664*X^10*Y^31 - \
5524896807813531616*X^11*Y^31 + 2819853044585103328*X^12*Y^31 + 
     4644511900940506648*X^13*Y^31 - 10197723531546948400*X^14*Y^31 + \
7964765337281591840*X^15*Y^31 - 2048996638127243992*X^16*Y^31 - 
     2704872455921696288*X^17*Y^31 + 4414143143936909952*X^18*Y^31 - \
2438949153124118464*X^19*Y^31 + 413835687930253488*X^20*Y^31 + 
     256498693105995696*X^21*Y^31 - 464584838464620608*X^22*Y^31 + \
188490875090833728*X^23*Y^31 - 66670041076376784*X^24*Y^31 + 
     9156210148337040*X^25*Y^31 + 2133095399743392*X^26*Y^31 - \
1378056364568928*X^27*Y^31 + 512977573407312*X^28*Y^31 - 
     108046225199448*X^29*Y^31 + 16102472051088*X^30*Y^31 - 15140745360*Y^32 \
- 1684085994384*X*Y^32 - 17181422795784*X^2*Y^32 + 
     100270001517104*X^3*Y^32 + 315078072119404*X^4*Y^32 - \
3355770822998344*X^5*Y^32 + 8539246602049576*X^6*Y^32 + 
     2798607386416296*X^7*Y^32 - 76082958490340844*X^8*Y^32 + \
221771464081750608*X^9*Y^32 - 255534228751557536*X^10*Y^32 - 
     113796638643662656*X^11*Y^32 + 701983730048735644*X^12*Y^32 - \
912395609779087096*X^13*Y^32 + 560079261531263448*X^14*Y^32 + 
     220043227309611640*X^15*Y^32 - 869399647864988396*X^16*Y^32 + \
665440002524208224*X^17*Y^32 - 179572352804148128*X^18*Y^32 - 
     51518634427638640*X^19*Y^32 + 230602410048496672*X^20*Y^32 - \
127172802884341952*X^21*Y^32 + 5175636066215064*X^22*Y^32 - 
     15211148821444464*X^23*Y^32 - 22575668212171224*X^24*Y^32 + \
1585254361106592*X^25*Y^32 - 2371292686087128*X^26*Y^32 + 
     269975319489648*X^27*Y^32 + 128165776564716*X^28*Y^32 + \
10093368198168*X^29*Y^32 + 18234247018968*X^30*Y^32 + 
     126852514344*X^31*Y^32 - 6029133120*Y^33 - 7819454304*X*Y^33 + \
1018422411120*X^2*Y^33 + 5663432722656*X^3*Y^33 - 
     5439422127312*X^4*Y^33 + 54858201157356*X^5*Y^33 + \
68051364147740*X^6*Y^33 - 2115804881031408*X^7*Y^33 + 
     5328412585636832*X^8*Y^33 - 2141329946340000*X^9*Y^33 - \
12386884527265464*X^10*Y^33 + 35195001831911824*X^11*Y^33 - 
     44023709624533472*X^12*Y^33 + 3820555635329540*X^13*Y^33 + \
57355949740279396*X^14*Y^33 - 77859201035643584*X^15*Y^33 + 
     57688981529914032*X^16*Y^33 - 10702433308311064*X^17*Y^33 - \
29641470978076480*X^18*Y^33 + 28901518146684864*X^19*Y^33 - 
     16302139016796080*X^20*Y^33 + 4958826269596776*X^21*Y^33 + \
2923352002747560*X^22*Y^33 - 2053786933608048*X^23*Y^33 + 
     1674868428414432*X^24*Y^33 - 528688332893664*X^25*Y^33 + \
189917673224184*X^26*Y^33 - 39256773621552*X^27*Y^33 + 
     7747719005520*X^28*Y^33 - 1137983435172*X^29*Y^33 + \
116531615196*X^30*Y^33 - 13026751776*X^31*Y^33 + 519502896*X^32*Y^33 + 
     378171000*Y^34 + 10822560480*X*Y^34 + 102683773626*X^2*Y^34 + \
506074172352*X^3*Y^34 + 1016565346776*X^4*Y^34 - 
     1474882154848*X^5*Y^34 - 18054100731741*X^6*Y^34 - \
4335637121728*X^7*Y^34 + 105213033581544*X^8*Y^34 - 
     366144123744800*X^9*Y^34 + 935538803043727*X^10*Y^34 - \
425059662032256*X^11*Y^34 - 1688011392977888*X^12*Y^34 + 
     2801608911889504*X^13*Y^34 - 2820292812915057*X^14*Y^34 + \
490739665625344*X^15*Y^34 + 4035447927961520*X^16*Y^34 - 
     3787373734807200*X^17*Y^34 + 1801734747802623*X^18*Y^34 - \
728321295865280*X^19*Y^34 - 1701267509914200*X^20*Y^34 + 
     977164933686048*X^21*Y^34 - 254861813989398*X^22*Y^34 + \
357942432223296*X^23*Y^34 + 290259530588304*X^24*Y^34 + 
     39385792066176*X^25*Y^34 + 80765964152037*X^26*Y^34 + \
1549615302720*X^27*Y^34 + 6965211199968*X^28*Y^34 + 
     19697999904*X^29*Y^34 + 221281900029*X^30*Y^34 + 56733696*X^31*Y^34 + \
2350570104*X^32*Y^34)*Z^38; \
\>", "Input",
 CellChangeTimes->{{3.91385275735942*^9, 3.9138527573740535`*^9}, 
   3.9138528161270623`*^9, 3.9295858379506664`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"3bdfbab4-4de0-45f3-95bd-3acfbf099202"],

Cell["\<\
asymTerms37[X_, Y_, Z_] = (-93723324703085428736*X*Y^2 + \
4217877172370555273216*Y^3 + 22468517978454058074112*X*Y^3 - 
     66786627591876953243648*X^2*Y^3 - 18343660422282291970048*Y^4 + \
88203667304918712057856*X*Y^4 + 
     411239712768448413040640*X^2*Y^4 - 600380742316580608671744*X^3*Y^4 - \
32418556318613485125632*Y^5 - 
     278558154922004569915392*X*Y^5 + 469031146364995981279232*X^2*Y^5 + \
3134075921470034924273664*X^3*Y^5 - 
     2732502762749812327579648*X^4*Y^5 - 36042573797488634888192*Y^6 - \
8468420571241853747200*X*Y^6 - 
     1681020072283332214259712*X^2*Y^6 + 1404883922862289226563584*X^3*Y^6 + \
11709134999315304099610624*X^4*Y^6 - 
     4127708509549971723780096*X^5*Y^6 + 112231444894340393992192*Y^7 - \
755999326833858928705536*X*Y^7 + 
     1716476648593440966180864*X^2*Y^7 - 6793380018316581074370560*X^3*Y^7 + \
5131373894116821442756608*X^4*Y^7 + 
     20728577612341374975475712*X^5*Y^7 + 12524082782450612593754112*X^6*Y^7 \
+ 60951483644761216122880*Y^8 + 
     875191407937800506441728*X*Y^8 - 4376532081114345016131584*X^2*Y^8 + \
11117182989029415568015360*X^3*Y^8 - 
     23906084360661366637592576*X^4*Y^8 + 20079723990604485131763712*X^5*Y^8 \
+ 1223508776535354789658624*X^6*Y^8 + 
     81309121845021184647036928*X^7*Y^8 - 33721696063259966177280*Y^9 + \
568641375808969835020288*X*Y^9 + 
     2949568604287494542589952*X^2*Y^9 - 15289761075781594429652992*X^3*Y^9 + \
36104404259780742545670144*X^4*Y^9 - 
     62591134926149310730600448*X^5*Y^9 + 60983237534074469423529984*X^6*Y^9 \
- 68978031662634647644495872*X^7*Y^9 + 
     200313732423677284941553664*X^8*Y^9 - 7311874376743431176192*Y^10 - \
271351414400512208666624*X*Y^10 + 
     2279356078944739929882624*X^2*Y^10 + 4903042017194113980956672*X^3*Y^10 \
- 32340121774293589229240320*X^4*Y^10 + 
     74940194752121542513311744*X^5*Y^10 - \
121569149240233887075729408*X^6*Y^10 + 127006690053751173894365184*X^7*Y^10 - 
     147022617016356330889805824*X^8*Y^10 + \
247157798982999165189033984*X^9*Y^10 + 79464998001765353783296*Y^11 - 
     267846543815873895202816*X*Y^11 - 1079504559643288269225984*X^2*Y^11 + \
6563847127528201425518592*X^3*Y^11 + 
     3278963850158737417863168*X^4*Y^11 - 51586307878687622813671424*X^5*Y^11 \
+ 117431459691973069712973824*X^6*Y^11 - 
     159940146223218317745086464*X^7*Y^11 + \
137976041607497367462338560*X^8*Y^11 - 96453815383326030288177152*X^9*Y^11 + 
     72441859877167786156797952*X^10*Y^11 - 15843379587058608898048*Y^12 + \
445595899056851008618496*X*Y^12 - 
     1363669939900215876583424*X^2*Y^12 - 1353981055726872372477952*X^3*Y^12 \
+ 8378103964887106754871296*X^4*Y^12 + 
     4219018762831122000732160*X^5*Y^12 - 56777641368839359199305728*X^6*Y^12 \
+ 112859946754314566766370816*X^7*Y^12 - 
     102478403424868089645512704*X^8*Y^12 - 783427287637321753171968*X^9*Y^12 \
+ 132342439124529204260636160*X^10*Y^12 - 
     261891525920173355889627008*X^11*Y^12 - 70501437187168013647872*Y^13 + \
286809767531802158563328*X*Y^13 + 
     694490538295360458113024*X^2*Y^13 - 4679033431985454977245184*X^3*Y^13 + \
4265069437928551031103488*X^4*Y^13 + 
     5207430963011927949991936*X^5*Y^13 - 2311983055022183891464192*X^6*Y^13 \
- 20971652400264996885891072*X^7*Y^13 + 
     15664505336297127054522368*X^8*Y^13 + \
77383189671797088521081856*X^9*Y^13 - 257229928954384451549084224*X^10*Y^13 + 
     457507511489954909277633312*X^11*Y^13 - \
606012203030538785777237792*X^12*Y^13 + 64665908868841164308480*Y^14 - 
     474678786767737117458432*X*Y^14 + 870742346169952736313344*X^2*Y^14 + \
1810137282697585423245312*X^3*Y^14 - 
     9129911354121234870362112*X^4*Y^14 + 8047650825809032728539136*X^5*Y^14 \
+ 12594137181413397199593472*X^6*Y^14 - 
     40390936867738041699446784*X^7*Y^14 + \
75823865791005157166249472*X^8*Y^14 - 159802203096609370376392640*X^9*Y^14 + 
     326570835697864686464588480*X^10*Y^14 - \
517765300672201534214155744*X^11*Y^14 + 622620290112159791839882992*X^12*Y^14 \
- 
     592842092637756974476864824*X^13*Y^14 + 49502149594641937203200*Y^15 - \
148579155789050418290688*X*Y^15 - 
     100806803188268461563904*X^2*Y^15 + 355071860747812744142848*X^3*Y^15 + \
1754613648432841584091136*X^4*Y^15 - 
     4573437263662965762988032*X^5*Y^15 - 6416962779772872312754176*X^6*Y^15 \
+ 44475543015193464166555648*X^7*Y^15 - 
     109737956893448294413263872*X^8*Y^15 + \
207720390595078854998617632*X^9*Y^15 - 335394068284640884427216480*X^10*Y^15 + 
     450070931838063872034774080*X^11*Y^15 - \
489372458050567024569088512*X^12*Y^15 + 400932377790277416896448564*X^13*Y^15 \
- 
     191383282871151281966577672*X^14*Y^15 - 39285242800687804104704*Y^16 + \
407090595907712466296832*X*Y^16 - 
     1141641521320441294163968*X^2*Y^16 + 679861333423665675689984*X^3*Y^16 + \
1879862806183608028433408*X^4*Y^16 - 
     4123219078241314974815232*X^5*Y^16 + 8811164406990777173509376*X^6*Y^16 \
- 34569033650545998407652096*X^7*Y^16 + 
     98387915126828139883757568*X^8*Y^16 - \
186831979305224354038801504*X^9*Y^16 + 267818059520513993232990784*X^10*Y^16 - 
     308836689370251330182219920*X^11*Y^16 + \
274455143487586648594586944*X^12*Y^16 - 148227313179578983599741776*X^13*Y^16 \
- 
     35772245982250954477028536*X^14*Y^16 + \
199112374416996534739583976*X^15*Y^16 + 1078853586782535860224*Y^17 - 
     44797375425402292252672*X*Y^17 + 382677769894987971941376*X^2*Y^17 - \
914665106702635059054080*X^3*Y^17 + 
     319272494260252582518784*X^4*Y^17 + 2273845897218787914248192*X^5*Y^17 - \
9123341011584149235417216*X^6*Y^17 + 
     29367575533592034870651456*X^7*Y^17 - \
71444713192926721809498048*X^8*Y^17 + 125281520701779738686485040*X^9*Y^17 - 
     162980511216320993642874188*X^10*Y^17 + \
154953786904843940354783586*X^11*Y^17 - 85651953427446862897257120*X^12*Y^17 - 
     31793488006147673211758304*X^13*Y^17 + \
162875015874765071222487684*X^14*Y^17 - 253900857163171488472623286*X^15*Y^17 \
+ 
     250081115320842322964909824*X^16*Y^17 + 15614466697205535453184*Y^18 - \
125417730257432877233152*X*Y^18 + 
     343434801017761502431232*X^2*Y^18 - 83199338694880921633792*X^3*Y^18 - \
1095128131231979444783872*X^4*Y^18 + 
     793987433857165489927040*X^5*Y^18 + 5217551787401813344283968*X^6*Y^18 - \
19353709278347315969531584*X^7*Y^18 + 
     40949162306930087072140672*X^8*Y^18 - \
62376921292639775165772100*X^9*Y^18 + 68292578799736193115930180*X^10*Y^18 - 
     44241874442714591211196816*X^11*Y^18 - \
15435478602019981823334224*X^12*Y^18 + 102407264744227843889201912*X^13*Y^18 - 
     185262552924254442071398856*X^14*Y^18 + \
206389128685492456889680416*X^15*Y^18 - 132788203273469093434554720*X^16*Y^18 \
+ 
     14978723985396062763540700*X^17*Y^18 - 3629801365910613721088*Y^19 + \
46222837059132323415552*X*Y^19 - 
     173262801532158292392960*X^2*Y^19 + 325236960536081734503424*X^3*Y^19 - \
438156323194830755946496*X^4*Y^19 + 
     1264856489803928212664256*X^5*Y^19 - 4926469462576081608772032*X^6*Y^19 \
+ 12487556337713267046369568*X^7*Y^19 - 
     21143584472589710889852448*X^8*Y^19 + \
25625861760303670568011518*X^9*Y^19 - 20446006033165949579334176*X^10*Y^19 - 
     1862569622578317274411646*X^11*Y^19 + \
49089750026907697916597664*X^12*Y^19 - 110023772774420363352232524*X^13*Y^19 + 
     142021605177247710703415056*X^14*Y^19 - \
103773673715791470878032060*X^15*Y^19 + 12071815264810797194306352*X^16*Y^19 + 
     59428073356503575661692902*X^17*Y^19 - \
66042202736986210466848400*X^18*Y^19 - 2245316693311667334144*Y^20 + 
     14729158028273972543488*X*Y^20 - 13291559813325787264256*X^2*Y^20 - \
142482376906819767407872*X^3*Y^20 + 
     824266224882033502212288*X^4*Y^20 - 2616156512673589225679744*X^5*Y^20 + \
5677252212048963471966544*X^6*Y^20 - 
     9231449342120902142353104*X^7*Y^20 + 12220791447196709684781664*X^8*Y^20 \
- 13128902791808798953406144*X^9*Y^20 + 
     7109457606918191596139360*X^10*Y^20 + \
14652947302625514993190592*X^11*Y^20 - 52368707933997057825206144*X^12*Y^20 + 
     80906460925283730506306272*X^13*Y^20 - \
66437634109955710358241408*X^14*Y^20 + 10270527805351691782327584*X^15*Y^20 + 
     43965006730874551784609728*X^16*Y^20 - \
55111437308905924903654880*X^17*Y^20 + 28614394046857397099089616*X^18*Y^20 - 
     1188921215497348888336048*X^19*Y^20 + 455638050407038133248*Y^21 - \
10208687548417452107776*X*Y^21 + 
     33455501969079365479936*X^2*Y^21 + 20563375290584778999424*X^3*Y^21 - \
375514467804106828744640*X^4*Y^21 + 
     1291638153045433877778880*X^5*Y^21 - 2904760368638031350304576*X^6*Y^21 \
+ 4973362413806632248606728*X^7*Y^21 - 
     6897495897513397610313936*X^8*Y^21 + 6734561565881477966348752*X^9*Y^21 \
+ 936785322319562609922704*X^10*Y^21 - 
     19879624354562159051407400*X^11*Y^21 + \
39489936175158062708823552*X^12*Y^21 - 37238503821090629178505248*X^13*Y^21 + 
     6305111118066014223283840*X^14*Y^21 + \
28568694460063922450379864*X^15*Y^21 - 38492690169431563377354096*X^16*Y^21 + 
     22181398873769026133726224*X^17*Y^21 - \
617831762365992389039632*X^18*Y^21 - 8548927555398722524895992*X^19*Y^21 + 
     6207168692123765176586560*X^20*Y^21 - 349784083523954631936*Y^22 + \
2294770276332380014336*X*Y^22 - 
     6373981129881557898432*X^2*Y^22 - 2336605232488638742528*X^3*Y^22 + \
67153955401819539388880*X^4*Y^22 - 
     243077314789811623329040*X^5*Y^22 + 684554277763657399129804*X^6*Y^22 - \
1632517172289280712634216*X^7*Y^22 + 
     2387593130653704269247304*X^8*Y^22 - 172910332653849759276316*X^9*Y^22 - \
7412910491514227392494328*X^10*Y^22 + 
     16727869793043556173510864*X^11*Y^22 - \
17674622261225983248661024*X^12*Y^22 + 4161397265158137272051144*X^13*Y^22 + 
     14852395005845198820159452*X^14*Y^22 - \
22264597618648937162867368*X^15*Y^22 + 13486719134236496612152488*X^16*Y^22 - 
     380008214452442540789036*X^17*Y^22 - 6094576651707858584774368*X^18*Y^22 \
+ 5162482405040804628160448*X^19*Y^22 - 
     1677299289365543914871232*X^20*Y^22 - 283177804425099265068656*X^21*Y^22 \
+ 122709259546226467072*Y^23 - 
     618781419552566274048*X*Y^23 + 686243986518931116032*X^2*Y^23 + \
3448912556717122593760*X^3*Y^23 - 
     23627871734877925247600*X^4*Y^23 + 98139782028602768393616*X^5*Y^23 - \
298921768218391730731720*X^6*Y^23 + 
     522708294240709762882934*X^7*Y^23 + 52194416793939486652120*X^8*Y^23 - \
2668644685750350337435806*X^9*Y^23 + 
     6545947470669165215353984*X^10*Y^23 - \
7469121221420602652839540*X^11*Y^23 + 2066256374070278608479664*X^12*Y^23 + 
     6551534785083412362125268*X^13*Y^23 - \
10837198503562182044340504*X^14*Y^23 + 7120816248391049933599750*X^15*Y^23 + 
     199416251852838658956072*X^16*Y^23 - 4227331474278658957744174*X^17*Y^23 \
+ 3505290066314289757390784*X^18*Y^23 - 
     1209325066639040332431472*X^19*Y^23 - 269872413451693661145888*X^20*Y^23 \
+ 528014074946821896688536*X^21*Y^23 - 
     224676257522014960619840*X^22*Y^23 - 28433867017452086784*Y^24 + \
162412357337911404288*X*Y^24 - 522470596532025297280*X^2*Y^24 - 
     1089520117718206834176*X^3*Y^24 + 22028772098715808442272*X^4*Y^24 - \
96806150026069470300432*X^5*Y^24 + 
     192407661661550993181160*X^6*Y^24 - 70979681450995955956776*X^7*Y^24 - \
620954798310586043600576*X^8*Y^24 + 
     1792047128722275805808736*X^9*Y^24 - 2299496441096807872957568*X^10*Y^24 \
+ 697150941441209467031328*X^11*Y^24 + 
     2476087094531222257886240*X^12*Y^24 - \
4310617152942173105190800*X^13*Y^24 + 2936024249663774110038616*X^14*Y^24 + 
     134355847644265443394440*X^15*Y^24 - 2149401786129286757058208*X^16*Y^24 \
+ 2001959858754465716692384*X^17*Y^24 - 
     700577924028189033253664*X^18*Y^24 - 207493003452250263696128*X^19*Y^24 \
+ 351496069412040002180640*X^20*Y^24 - 
     184992450919717381285568*X^21*Y^24 + 32062765288049676464464*X^22*Y^24 + \
16997331984862927252240*X^23*Y^24 + 
     4821022344946626560*Y^25 + 16614083514670784256*X*Y^25 - \
410507509287494248000*X^2*Y^25 + 2552391417423783306848*X^3*Y^25 - 
     10966249146454774508288*X^4*Y^25 + 29066880262871154235824*X^5*Y^25 - \
23121145221162928201356*X^6*Y^25 - 
     101947373857532753705958*X^7*Y^25 + 363789460441880172993696*X^8*Y^25 - \
485271381433397247722112*X^9*Y^25 + 
     54418499842706976890604*X^10*Y^25 + 869402656624870746483846*X^11*Y^25 - \
1488334996724739173835392*X^12*Y^25 + 
     1033307283692192907631456*X^13*Y^25 + 170645654223294751577420*X^14*Y^25 \
- 993429114410541626905594*X^15*Y^25 + 
     898367521787128899334816*X^16*Y^25 - 315129026650179356870592*X^17*Y^25 \
- 154145601610893989808260*X^18*Y^25 + 
     251416222673893183679614*X^19*Y^25 - 118662980706005603423680*X^20*Y^25 \
+ 13693995375291421396016*X^21*Y^25 + 
     15003249296674475894528*X^22*Y^25 - 13302442335597563267728*X^23*Y^25 + \
3437131229823619994976*X^24*Y^25 - 
     886489279490168576*Y^26 - 10551573789630531328*X*Y^26 + \
190804188171838912192*X^2*Y^26 - 964561054081564504320*X^3*Y^26 + 
     2071029608259997978560*X^4*Y^26 + 948119448597203429952*X^5*Y^26 - \
20463849294823016548856*X^6*Y^26 + 
     62901330168906460001792*X^7*Y^26 - 83617997462233719166912*X^8*Y^26 - \
12382823848976913151108*X^9*Y^26 + 
     231432261772821418387212*X^10*Y^26 - 385694147717849427206560*X^11*Y^26 \
+ 268572364551534183883872*X^12*Y^26 + 
     74428367387870845494040*X^13*Y^26 - 354715841472663569342768*X^14*Y^26 + \
339793794960573929276624*X^15*Y^26 - 
     106790269258429274966592*X^16*Y^26 - 83339545451448435203468*X^17*Y^26 + \
117209748991933669149300*X^18*Y^26 - 
     64883815333586398097728*X^19*Y^26 + 9444769997418447099408*X^20*Y^26 + \
11433629335018706022928*X^21*Y^26 - 
     8236276384613581886928*X^22*Y^26 + 2773518957834111521904*X^23*Y^26 - \
170956669398397740544*X^24*Y^26 - 
     288144947547001210272*X^25*Y^26 + 91757758827488000*Y^27 + \
1397789609990481408*X*Y^27 - 24428526847912969344*X^2*Y^27 + 
     82609210287763965536*X^3*Y^27 + 248532663449640681792*X^4*Y^27 - \
2523271531745381077440*X^5*Y^27 + 
     7649186631005393906640*X^6*Y^27 - 9757338021354335023924*X^7*Y^27 - \
5599844863124885312768*X^8*Y^27 + 
     43513631360093974614430*X^9*Y^27 - 72616170536907545006976*X^10*Y^27 + \
42729913180314294475966*X^11*Y^27 + 
     42774145684100763830576*X^12*Y^27 - 109141634319031349551708*X^13*Y^27 + \
97286590629890085462704*X^14*Y^27 - 
     25961627474512279681136*X^15*Y^27 - 40184649960690538634336*X^16*Y^27 + \
53056592870406420849506*X^17*Y^27 - 
     24801640919844437702400*X^18*Y^27 - 12218030195038870070*X^19*Y^27 + \
7200420810292657117168*X^20*Y^27 - 
     5810095786006894640904*X^21*Y^27 + 1635891035690624107312*X^22*Y^27 + \
298992402802458042032*X^23*Y^27 - 
     245807217707322784336*X^24*Y^27 + 143050671933450269824*X^25*Y^27 - \
24792114414807314064*X^26*Y^27 + 7421398770819840*Y^28 - 
     93609850915360256*X*Y^28 + 150157225231738944*X^2*Y^28 + \
17191227179406930560*X^3*Y^28 - 148980149989840959744*X^4*Y^28 + 
     491321787566178502208*X^5*Y^28 - 460434964195193488256*X^6*Y^28 - \
1661625452871696902352*X^7*Y^28 + 
     6417499988209753555296*X^8*Y^28 - 9546085418743511997536*X^9*Y^28 + \
3858574384799959360192*X^10*Y^28 + 
     11853247222492391625648*X^11*Y^28 - 25868261623404813857120*X^12*Y^28 + \
22375729174399996079776*X^13*Y^28 - 
     2703195111590153377216*X^14*Y^28 - 14100855797407841258480*X^15*Y^28 + \
16266317263564927956480*X^16*Y^28 - 
     8329271450699969880704*X^17*Y^28 - 429827553293976823168*X^18*Y^28 + \
3774641750431808532400*X^19*Y^28 - 
     2489785142083138502880*X^20*Y^28 + 798412049888426151744*X^21*Y^28 + \
37025172986778232112*X^22*Y^28 - 
     190228051391040906736*X^23*Y^28 + 83693704908287346208*X^24*Y^28 - \
19545638290447381248*X^25*Y^28 + 
     125628986594020256*X^26*Y^28 + 1735703348667966912*X^27*Y^28 - \
3284599791391872*Y^29 - 6213174358549824*X*Y^29 + 
     538090156070308000*X^2*Y^29 - 4620453762315227696*X^3*Y^29 + \
14219000166823998368*X^4*Y^29 + 7040741943419678880*X^5*Y^29 - 
     190728900163874394728*X^6*Y^29 + 630547198511558942524*X^7*Y^29 - \
892023849798870283184*X^8*Y^29 - 
     48319648452512966128*X^9*Y^29 + 2350928533889387526600*X^10*Y^29 - \
4080101985019219395636*X^11*Y^29 + 
     3003651508973198800992*X^12*Y^29 + 681392853769902735232*X^13*Y^29 - \
4169090823613064851432*X^14*Y^29 + 
     4380394551455288857980*X^15*Y^29 - 1573578397860159356976*X^16*Y^29 - \
875204165283630456048*X^17*Y^29 + 
     1419970127418772776008*X^18*Y^29 - 962093482955965222836*X^19*Y^29 + \
216117227559791965248*X^20*Y^29 + 
     172762913499529466880*X^21*Y^29 - 108711259817798212448*X^22*Y^29 + \
51984803896289525088*X^23*Y^29 - 
     10497439875023304288*X^24*Y^29 - 6686257799484721296*X^25*Y^29 + \
1447705075580690592*X^26*Y^29 - 710507329469061840*X^27*Y^29 + 
     98458882959310560*X^28*Y^29 + 310943487725888*Y^30 + \
4679499619824960*X*Y^30 - 85279351244347600*X^2*Y^30 + 
     240735589992513008*X^3*Y^30 + 1274861793730662688*X^4*Y^30 - \
10934281921848445072*X^5*Y^30 + 31767768958950374340*X^6*Y^30 - 
     32749223491560325464*X^7*Y^30 - 60993524199801971928*X^8*Y^30 + \
281811437634995885956*X^9*Y^30 - 
     458101565792019442528*X^10*Y^30 + 248584279265595455024*X^11*Y^30 + \
374288821037995937792*X^12*Y^30 - 
     861030782175821565800*X^13*Y^30 + 759300660496057095980*X^14*Y^30 - \
230985080227874742296*X^15*Y^30 - 
     293819902990589608600*X^16*Y^30 + 451075167649458413468*X^17*Y^30 - \
248246981145656593800*X^18*Y^30 + 
     34182824118878345200*X^19*Y^30 + 51110821402151666544*X^20*Y^30 - \
56108803056226206000*X^21*Y^30 + 
     22228326836665463432*X^22*Y^30 - 4088958314114094656*X^23*Y^30 - \
972371371217925808*X^24*Y^30 + 1177609955249696712*X^25*Y^30 - 
     389526372149557776*X^26*Y^30 + 79727342544137088*X^27*Y^30 - \
4912271862988464*X^28*Y^30 - 2850366726946728*X^29*Y^30 + 
     8648119498816*Y^31 - 766221692078720*X*Y^31 + 3184103543361040*X^2*Y^31 \
+ 25272488758099376*X^3*Y^31 - 
     265058664922578208*X^4*Y^31 + 850347767850397872*X^5*Y^31 - \
116605219192246504*X^6*Y^31 - 7180060190663337614*X^7*Y^31 + 
     22658399630478952424*X^8*Y^31 - 29211801299433788654*X^9*Y^31 - \
250130648856428560*X^10*Y^31 + 63390450436914882288*X^11*Y^31 - 
     112552689059422890064*X^12*Y^31 + 87340653347624538076*X^13*Y^31 + \
13262696022443599752*X^14*Y^31 - 
     94270733000435046002*X^15*Y^31 + 88437695916091437560*X^16*Y^31 - \
40232898548064842794*X^17*Y^31 - 
     6368882914228869280*X^18*Y^31 + 29517405167921946948*X^19*Y^31 - \
16681523757923762288*X^20*Y^31 + 
     3558531294850654856*X^21*Y^31 - 425286582748870976*X^22*Y^31 - \
2504355878358742796*X^23*Y^31 + 621554862514802160*X^24*Y^31 - 
     166712456145268188*X^25*Y^31 + 40892221622937888*X^26*Y^31 + \
42533275839745104*X^27*Y^31 - 2423837361664224*X^28*Y^31 + 
     2225936564941356*X^29*Y^31 - 194816862350856*X^30*Y^31 - \
4088039183808*Y^32 + 30904749387136*X*Y^32 + 220390517207712*X^2*Y^32 - 
     2533896923771152*X^3*Y^32 + 10229448421890080*X^4*Y^32 + \
22548711051543792*X^5*Y^32 - 273750269047027448*X^6*Y^32 + 
     816896491510728504*X^7*Y^32 - 888120828779320384*X^8*Y^32 - \
1388062431777137664*X^9*Y^32 + 6401759273631245520*X^10*Y^32 - 
     9137204855804318400*X^11*Y^32 + 3815026198274826912*X^12*Y^32 + \
6730005471672826960*X^13*Y^32 - 14397549636150303400*X^14*Y^32 + 
     13311944679177074152*X^15*Y^32 - 3825736500230210240*X^16*Y^32 - \
4576494885449909408*X^17*Y^32 + 5919124087398214208*X^18*Y^32 - 
     3826560076604823344*X^19*Y^32 + 1018011720599869152*X^20*Y^32 + \
578631023401733088*X^21*Y^32 - 532166358018011696*X^22*Y^32 + 
     336560601295186512*X^23*Y^32 - 95731579432175136*X^24*Y^32 + \
16258207754141568*X^25*Y^32 + 1612117313391600*X^26*Y^32 - 
     2287837289832048*X^27*Y^32 + 739950878325888*X^28*Y^32 - \
175327573475664*X^29*Y^32 + 30250967699592*X^30*Y^32 - 
     3356241313464*X^31*Y^32 + 258695442144*Y^33 + 1733505458256*X*Y^33 - \
2284263903336*X^2*Y^33 + 128129731673564*X^3*Y^33 + 
     46019711990208*X^4*Y^33 - 4058585968635632*X^5*Y^33 + \
14037050629667420*X^6*Y^33 + 631224503975270*X^7*Y^33 - 
     118258904982102656*X^8*Y^33 + 317007105353857792*X^9*Y^33 - \
331462681672354292*X^10*Y^33 - 105654432371801010*X^11*Y^33 + 
     923640584954717504*X^12*Y^33 - 1428583415286949344*X^13*Y^33 + \
782176221809147244*X^14*Y^33 + 404427619804358590*X^15*Y^33 - 
     986863087521132416*X^16*Y^33 + 998483087886072464*X^17*Y^33 - \
414645411960633012*X^18*Y^33 - 234475631514374722*X^19*Y^33 + 
     220332472216962624*X^20*Y^33 - 158440328404821552*X^21*Y^33 + \
82904898401195544*X^22*Y^33 + 37648982897776956*X^23*Y^33 + 
     1703968492949280*X^24*Y^33 + 13658603108390064*X^25*Y^33 - \
1149814484785548*X^26*Y^33 + 372558371978610*X^27*Y^33 - 
     88022813869152*X^28*Y^33 - 91225590118272*X^29*Y^33 - \
2030167750428*X^30*Y^33 - 5269964060214*X^31*Y^33 - 
     17295215904*X^32*Y^33 + 2408451840*Y^34 + 14728112136*X*Y^34 - \
86146937352*X^2*Y^34 - 8957165830640*X^3*Y^34 - 
     25566283856192*X^4*Y^34 + 116604077343424*X^5*Y^34 + \
302432209779792*X^6*Y^34 - 2357039165464448*X^7*Y^34 + 
     6401009410124720*X^8*Y^34 - 5103878228588348*X^9*Y^34 - \
16771752657140980*X^10*Y^34 + 49526916216180544*X^11*Y^34 - 
     52353718386932496*X^12*Y^34 + 7243928222252968*X^13*Y^34 + \
65338612057511400*X^14*Y^34 - 109376246574914800*X^15*Y^34 + 
     76157924741046496*X^16*Y^34 - 10199696158738772*X^17*Y^34 - \
30220675732666972*X^18*Y^34 + 39978353570061360*X^19*Y^34 - 
     22578977080806368*X^20*Y^34 + 4579363460214768*X^21*Y^34 + \
1587465241821072*X^22*Y^34 - 3615524533509696*X^23*Y^34 + 
     1754837455302576*X^24*Y^34 - 824060009083428*X^25*Y^34 + \
225929953839348*X^26*Y^34 - 58306883612976*X^27*Y^34 + 
     10545788251728*X^28*Y^34 - 1587044930328*X^29*Y^34 + \
201451873608*X^30*Y^34 - 16420380912*X^31*Y^34 + 1500223680*X^32*Y^34 - 
     49714884*X^33*Y^34 - 588031200*Y^35 - 15164273340*X*Y^35 - \
150252717120*X^2*Y^35 - 608793526596*X^3*Y^35 - 
     664992433248*X^4*Y^35 + 1872947209888*X^5*Y^35 + 4348507684448*X^6*Y^35 \
+ 30693066853040*X^7*Y^35 + 101764990044320*X^8*Y^35 - 
     636148883103790*X^9*Y^35 + 858531147088192*X^10*Y^35 - \
448016250581658*X^11*Y^35 - 1241975871217440*X^12*Y^35 + 
     4310036331562012*X^13*Y^35 - 3454819353958688*X^14*Y^35 - \
720079776865068*X^15*Y^35 + 2950524267478816*X^16*Y^35 - 
     5218102711659378*X^17*Y^35 + 3314618314739648*X^18*Y^35 + \
868478214735594*X^19*Y^35 - 714460338036960*X^20*Y^35 + 
     1390312134969288*X^21*Y^35 - 856922767844256*X^22*Y^35 - \
253713339626544*X^23*Y^35 - 168251829236352*X^24*Y^35 - 
     220926856736610*X^25*Y^35 - 11541995342784*X^26*Y^35 - \
33449197851414*X^27*Y^35 - 282513347424*X^28*Y^35 - 
     1821570506532*X^29*Y^35 - 2091938400*X^30*Y^35 - 36544043916*X^31*Y^35 - \
3079296*X^32*Y^35 - 230522922*X^33*Y^35)*Z^37; \
\>", "Input",
 CellChangeTimes->{{3.9138527589589815`*^9, 3.913852759091013*^9}, 
   3.9138528314385233`*^9, 3.9295858438634415`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"42780d37-3df3-44fd-a850-445afb6dbc6b"],

Cell["\<\
asymTerms36[X_, Y_, Z_] = (-33339942687561207513088*Y^2 + \
80711013847818645274624*X*Y^2 - 73835079367733756821504*Y^3 - 
     1129841553061273480986624*X*Y^3 + 1445353990036522696441856*X^2*Y^3 + \
375679367544052916420608*Y^4 - 
     213086289109272913510400*X*Y^4 - 12242962906004690116280320*X^2*Y^4 + \
13861756144827133662855168*X^3*Y^4 + 
     120521421613475681009664*Y^5 + 3473263893293809824432128*X*Y^5 + \
5399417617220398584168448*X^2*Y^5 - 
     73105768149913483035541504*X^3*Y^5 + 75896309116209416804237312*X^4*Y^5 \
+ 628938901060382848188416*Y^6 - 
     902726386228217111379968*X*Y^6 + 12961867370820196146085888*X^2*Y^6 + \
41945928390198161768972288*X^3*Y^6 - 
     266265512391257274082394112*X^4*Y^6 + \
238123672637504642108882944*X^5*Y^6 - 707707004516326961053696*Y^7 + 
     7213155032756861796352000*X*Y^7 - 17486962551675025209950208*X^2*Y^7 + \
41216106292807956611203072*X^3*Y^7 + 
     126926138309926436004691968*X^4*Y^7 - \
573005653167582248674787328*X^5*Y^7 + 339161385962974933493481472*X^6*Y^7 - 
     494999157159949111394304*Y^8 - 6060009042135888162717696*X*Y^8 + \
40556039071470442263085056*X^2*Y^8 - 
     108500525205384105089564672*X^3*Y^8 + \
159192881665985371356856320*X^4*Y^8 + 140343802311018199958683648*X^5*Y^8 - 
     592372338152620544023904256*X^6*Y^8 - \
224327257821496062267146240*X^7*Y^8 + 103767284779494141853696*Y^9 - 
     3003206962995223961010176*X*Y^9 - 25689314064645625636978688*X^2*Y^9 + \
141565753665569098725588992*X^3*Y^9 - 
     367125540391796207165898752*X^4*Y^9 + \
547241571853140693488041984*X^5*Y^9 - 295348891516387152424042496*X^6*Y^9 + 
     344245721034437513068216320*X^7*Y^9 - \
1990341038601123762486353920*X^8*Y^9 - 129962975799958941466624*Y^10 + 
     1671907622679824523853824*X*Y^10 - 13729003328648268297797632*X^2*Y^10 - \
52903819879846955289935872*X^3*Y^10 + 
     335269409672645865085288448*X^4*Y^10 - \
852505450438418244686118912*X^5*Y^10 + 1364645704915793161611206656*X^6*Y^10 - 
     1534738747802077587837624320*X^7*Y^10 + \
2215960617761162228920537088*X^8*Y^10 - 4136554101081805260444581888*X^9*Y^10 \
- 
     535986095967302786482176*Y^11 + 234907375159364640309248*X*Y^11 + \
9319159449033461757640704*X^2*Y^11 - 
     38342221854605634128576512*X^3*Y^11 - \
85658671357826636841959424*X^4*Y^11 + 635766124761642222624309248*X^5*Y^11 - 
     1600178646126200971663646720*X^6*Y^11 + \
2522434173595103972468580352*X^7*Y^11 - 3048362677387266182481465344*X^8*Y^11 \
+ 
     3892526613921410532914323456*X^9*Y^11 - \
5047775033383037915926548480*X^10*Y^11 + 12395496344311675289600*Y^12 - 
     2761844323019610387906560*X*Y^12 + 9037089172312283390033920*X^2*Y^12 - \
6430404587536545699151872*X^3*Y^12 + 
     11217430509641911993999360*X^4*Y^12 - \
270020115094809420525346816*X^5*Y^12 + 1101003332411984302977052672*X^6*Y^12 - 
     2330523154421708568338247680*X^7*Y^12 + \
3306991651777169360282712064*X^8*Y^12 - 3667116029577494189634088960*X^9*Y^12 \
+ 
     3715347190863309613409935936*X^10*Y^12 - \
3300173630481880297599200576*X^11*Y^12 + 235500040261204769243136*Y^13 + 
     312523004141543302430720*X*Y^13 - 16738934423429149311500288*X^2*Y^13 + \
71776015973880098885992448*X^3*Y^13 - 
     144952487913998267661197312*X^4*Y^13 + \
241058056704018415650480128*X^5*Y^13 - 586186339587934759540654080*X^6*Y^13 + 
     1426504282899681361688215552*X^7*Y^13 - \
2462933154419397065668546560*X^8*Y^13 + 2933205692669436654374766848*X^9*Y^13 \
- 
     2410542767165779760233073408*X^10*Y^13 + \
1077897179156576638480141824*X^11*Y^13 + \
722198250839554863313365408*X^12*Y^13 - 
     78348841995123186319360*Y^14 - 938048490667740723445760*X*Y^14 + \
12918454554021204583243776*X^2*Y^14 - 
     65396065700454745495805952*X^3*Y^14 + \
181671427850493529581096960*X^4*Y^14 - 318174867307415662868774912*X^5*Y^14 + 
     459165829173511136445984768*X^6*Y^14 - \
781235639174673837232222208*X^7*Y^14 + 1345239742541053186875498560*X^8*Y^14 - 
     1603440723964294307607572096*X^9*Y^14 + \
837053706719534416161351392*X^10*Y^14 + 838469442662591668927163936*X^11*Y^14 \
- 
     2733323788913867661115100696*X^12*Y^14 + \
4425459005808207421536930832*X^13*Y^14 - 473413500083970020392960*Y^15 + 
     2595716731742317448200192*X*Y^15 - 8013479956435031216791552*X^2*Y^15 + \
26639453558193340351668224*X^3*Y^15 - 
     90053453008236147746426880*X^4*Y^15 + \
224386662767868863385862144*X^5*Y^15 - 393567632459740999204982784*X^6*Y^15 + 
     539569226610034952846757888*X^7*Y^15 - \
557746402572914653398203328*X^8*Y^15 + 207860822226194241121969920*X^9*Y^15 + 
     693114575708481114334249504*X^10*Y^15 - \
2110859087376724836047395232*X^11*Y^15 + \
3734056354663923158930787352*X^12*Y^15 - 
     4846255091468218086314788384*X^13*Y^15 + \
4683838764497926609915734160*X^14*Y^15 + 77593761535101909299200*Y^16 - 
     1245510675644525998391296*X*Y^16 + 3099578440694401587969024*X^2*Y^16 - \
2992671921510988983536640*X^3*Y^16 + 
     15527758208696704610757888*X^4*Y^16 - \
86068455354630159930577920*X^5*Y^16 + 224743626575394037787634560*X^6*Y^16 - 
     285994061039618031706283392*X^7*Y^16 + \
45609198106667842607571728*X^8*Y^16 + 544670579763252329905305216*X^9*Y^16 - 
     1415778453440990301850350036*X^10*Y^16 + \
2533946331500591892446951524*X^11*Y^16 - \
3555808184421707624877577677*X^12*Y^16 + 
     3815200105449609395279026624*X^13*Y^16 - \
3001541295031136192671219700*X^14*Y^16 + \
1446198940660052759136132260*X^15*Y^16 + 
     134013779172298269663232*Y^17 - 830380714557692414332928*X*Y^17 + \
1533238774659791441467392*X^2*Y^17 - 
     1690273088628744627009536*X^3*Y^17 - 2536936651469300368637952*X^4*Y^17 \
+ 27678929957463431221756416*X^5*Y^17 - 
     63919991288136502866640896*X^6*Y^17 + \
24763470169299742653296384*X^7*Y^17 + 204711548828231536290320352*X^8*Y^17 - 
     680216943892471235976935184*X^9*Y^17 + \
1367809948739336268440753640*X^10*Y^17 - \
2083589941871838007481640888*X^11*Y^17 + 
     2448926541289551146631467680*X^12*Y^17 - \
2152372319613516001126686496*X^13*Y^17 + \
1193536174361161058345279408*X^14*Y^17 + 
     167082749136958192948435136*X^15*Y^17 - \
1334570070180198444851731040*X^16*Y^17 - 40727467857542455925760*Y^18 + 
     531019453648464928933888*X*Y^18 - 1371263192990034181246976*X^2*Y^18 - \
2003121367591075485430784*X^3*Y^18 + 
     13535831192105888916725376*X^4*Y^18 - \
23083000537372461447838464*X^5*Y^18 + 11099460005543419267758336*X^6*Y^18 + 
     51087348990756052762846272*X^7*Y^18 - \
219455903071968474579962604*X^8*Y^18 + 544703099832410528548029448*X^9*Y^18 - 
     962070453471502882279417320*X^10*Y^18 + \
1274236336558049612294898424*X^11*Y^18 - \
1272777643384169630879342652*X^12*Y^18 + 
     813566073811705685944249216*X^13*Y^18 + \
96870960338596896056725512*X^14*Y^18 - 1102437611650041145434464256*X^15*Y^18 \
+ 
     1535752988910105555921917180*X^16*Y^18 - \
1100746018112759427328895720*X^17*Y^18 - 22923654144747245900800*Y^19 + 
     203388371436138392377344*X*Y^19 - 1045970199658702581500928*X^2*Y^19 + \
4366811744304580900652032*X^3*Y^19 - 
     12996984095366530176300416*X^4*Y^19 + \
22519716459563063859001600*X^5*Y^19 - 14640101368141969208275264*X^6*Y^19 - 
     32993538121726869568559744*X^7*Y^19 + \
142377615735003268554128332*X^8*Y^19 - 320708390592809392783213288*X^9*Y^19 + 
     520091470779607805827277768*X^10*Y^19 - \
633111006945753159818468604*X^11*Y^19 + 501785860194625635322144296*X^12*Y^19 \
+ 
     3644978524510666538599024*X^13*Y^19 - \
724780038890843797464679760*X^14*Y^19 + \
1157256109230312645752147832*X^15*Y^19 - 
     924425072999021405288076276*X^16*Y^19 + \
263664712833702235209683800*X^17*Y^19 + 229027805477612217939124936*X^18*Y^19 \
+ 
     33044640974478209619712*Y^20 - 254202860971808753356800*X*Y^20 + \
984871470991858696532480*X^2*Y^20 - 
     2619296202737686144939776*X^3*Y^20 + 5306617463692756025772896*X^4*Y^20 \
- 6892115098668755351184768*X^5*Y^20 - 
     1586340670428805942625984*X^6*Y^20 + 32809498868410286075339408*X^7*Y^20 \
- 91540581168675292566071205*X^8*Y^20 + 
     176642701857987548304458272*X^9*Y^20 - \
270425718175598983586961836*X^10*Y^20 + 280782257560959247194239520*X^11*Y^20 \
- 
     57645365633697700513062353*X^12*Y^20 - \
389814529527063785029929248*X^13*Y^20 + 737895754597091712388526944*X^14*Y^20 \
- 
     651038826256525942070978608*X^15*Y^20 + \
207050351354506461901545977*X^16*Y^20 + 195948155268270423606290176*X^17*Y^20 \
- 
     289074545925056407248746500*X^18*Y^20 + \
156609717745003115499005440*X^19*Y^20 - 1378300809352465116160*Y^21 + 
     76941834618492745834496*X*Y^21 - 389844029722273397234944*X^2*Y^21 + \
711417754769246980678400*X^3*Y^21 - 
     26615424890388261837120*X^4*Y^21 - 3516524583421120489046912*X^5*Y^21 + \
13420694095880780528708816*X^6*Y^21 - 
     34351331177639409476757072*X^7*Y^21 + \
71049902978571374684103168*X^8*Y^21 - 122148370628542395238494304*X^9*Y^21 + 
     149611887434859442165645392*X^10*Y^21 - \
66345955984931619443432400*X^11*Y^21 - 162647283584521155075538752*X^12*Y^21 + 
     390268117513719058615501472*X^13*Y^21 - \
386777897672056776287148512*X^14*Y^21 + 131816709654087949697373056*X^15*Y^21 \
+ 
     135572322354302873578647840*X^16*Y^21 - \
215291565040090226357927552*X^17*Y^21 + 130938090027488936261234688*X^18*Y^21 \
- 
     19733183782966575774429632*X^19*Y^21 - \
28057974632650007717502784*X^20*Y^21 - 335169126522253341440*Y^22 - 
     13531931890240707775232*X*Y^22 + 129689827019285475642816*X^2*Y^22 - \
318157764651189576453760*X^3*Y^22 - 
     108138749015836877366544*X^4*Y^22 + 2172741799419274739620176*X^5*Y^22 - \
7326000806413476292984604*X^6*Y^22 + 
     20627184279798461225294080*X^7*Y^22 - \
47137620094397864598982284*X^8*Y^22 + 71146698434002370119773888*X^9*Y^22 - 
     46718225693614494451518800*X^10*Y^22 - \
54929544316505820017302320*X^11*Y^22 + 175367105464636283919810536*X^12*Y^22 - 
     195699323083974693200101856*X^13*Y^22 + \
74312140645851583420912068*X^14*Y^22 + 83339730883501678234203536*X^15*Y^22 - 
     142278342185753683452311436*X^16*Y^22 + \
89914945003314504248553008*X^17*Y^22 - 13453578785194853813134344*X^18*Y^22 - 
     24107901059541693143654368*X^19*Y^22 + \
22010311308865347187849760*X^20*Y^22 - 7353314271802588260763968*X^21*Y^22 - 
     1297829822736781028352*Y^23 + 9492458834430448805632*X*Y^23 - \
47746709245388703605248*X^2*Y^23 + 
     186698719316325183974976*X^3*Y^23 - 402542000160395623985792*X^4*Y^23 + \
58509251025971802958096*X^5*Y^23 + 
     2647696991343589403114208*X^6*Y^23 - 10035563444740801346400004*X^7*Y^23 \
+ 19639344695822692469523012*X^8*Y^23 - 
     16203974839298229350068896*X^9*Y^23 - \
18065818422689284807670720*X^10*Y^23 + 68499003416443092378932872*X^11*Y^23 - 
     83277284768198786092512712*X^12*Y^23 + \
34017637728469729313225264*X^13*Y^23 + 39816182278229827291108864*X^14*Y^23 - 
     74750035740666729936818100*X^15*Y^23 + \
52167651941057153958436116*X^16*Y^23 - 7586483219212025468486912*X^17*Y^23 - 
     17089491610575968741150880*X^18*Y^23 + \
15749904881619627147820704*X^19*Y^23 - 6062650697275663092750448*X^20*Y^23 - 
     145680586013360839308448*X^21*Y^23 + 1433562113941672654171488*X^22*Y^23 \
+ 442519812584475860736*Y^24 - 
     4607266867415116966912*X*Y^24 + 21866222606128599365952*X^2*Y^24 - \
74361127500570662553152*X^3*Y^24 + 
     130825498693483528176160*X^4*Y^24 + 232722246153760529999744*X^5*Y^24 - \
1885311369515147150355692*X^6*Y^24 + 
     4351660061800882026007892*X^7*Y^24 - 3278919233495078811473707*X^8*Y^24 \
- 7050723528484932797582080*X^9*Y^24 + 
     23856792237668749676906252*X^10*Y^24 - \
30771943751371445754936292*X^11*Y^24 + 13559934142651343156495499*X^12*Y^24 + 
     17221895406599612173833760*X^13*Y^24 - \
33834127543481302406810444*X^14*Y^24 + 24369228436548035976711980*X^15*Y^24 - 
     3074792425592081386570133*X^16*Y^24 - \
10632493274483102732236576*X^17*Y^24 + 10532616034972852222651828*X^18*Y^24 - 
     3913795053032706467732868*X^19*Y^24 - 437790668612254803899793*X^20*Y^24 \
+ 1215734652030926307591040*X^21*Y^24 - 
     686403255820008297239440*X^22*Y^24 + 127793385757702151822864*X^23*Y^24 \
- 114777504140370092032*Y^25 + 
     1245402531045855692288*X*Y^25 - 4736978613697547706624*X^2*Y^25 + \
3202743702259706877696*X^3*Y^25 + 
     60589873040836494940224*X^4*Y^25 - 355829254920800527355488*X^5*Y^25 + \
927712877962591099254816*X^6*Y^25 - 
     882034822306039788709856*X^7*Y^25 - 1537013379303666155925568*X^8*Y^25 + \
6112752568560050981160080*X^9*Y^25 - 
     8406757286999520240561112*X^10*Y^25 + \
3728780732897671512290840*X^11*Y^25 + 6015096474196076317065088*X^12*Y^25 - 
     12448887823048749756019072*X^13*Y^25 + \
9537884252426219085431808*X^14*Y^25 - 785696177909076489336320*X^15*Y^25 - 
     5259587260387861274577696*X^16*Y^25 + \
5207475580680726246655024*X^17*Y^25 - 2164454526880593051097800*X^18*Y^25 - 
     250815351718168634696184*X^19*Y^25 + 865405727105266023036192*X^20*Y^25 \
- 473007572425367054039328*X^21*Y^25 + 
     101476524373338499305824*X^22*Y^25 + 26939996882028599762976*X^23*Y^25 - \
29971127312419092287456*X^24*Y^25 + 
     26189817246869367808*Y^26 - 265108641546619806720*X*Y^26 + \
41865622256897084096*X^2*Y^26 + 8806270208258863575040*X^3*Y^26 - 
     48762579708732872182672*X^4*Y^26 + 123971478910629199468272*X^5*Y^26 - \
111582088020175006000096*X^6*Y^26 - 
     282110163399663364331968*X^7*Y^26 + 1128002640010273545442876*X^8*Y^26 - \
1609877740183829456695064*X^9*Y^26 + 
     464362088795844785232152*X^10*Y^26 + 2119893483658249035781512*X^11*Y^26 \
- 3904050158728838455441836*X^12*Y^26 + 
     2975491736113513282799152*X^13*Y^26 - 52021717007575991820032*X^14*Y^26 \
- 2272657509386532279509184*X^15*Y^26 + 
     2302166238710222221301492*X^16*Y^26 - 852821111347798700530488*X^17*Y^26 \
- 272648722715414410785648*X^18*Y^26 + 
     512141047105230590725880*X^19*Y^26 - 306405905488099747882524*X^20*Y^26 \
+ 56951761707516078130688*X^21*Y^26 + 
     37933643755899764790264*X^22*Y^26 - 24962206121100271816544*X^23*Y^26 + \
8817459330531493973224*X^24*Y^26 - 
     825968015604987470736*X^25*Y^26 - 2417034758643732224*Y^27 + \
8523907430219891712*X*Y^27 + 329062301926621372800*X^2*Y^27 - 
     2903558001655355495360*X^3*Y^27 + 8861916470981964019344*X^4*Y^27 - \
3068191332418718577808*X^5*Y^27 - 
     55781420601250515681456*X^6*Y^27 + 178803109006477960050632*X^7*Y^27 - \
241665791064104865619476*X^8*Y^27 + 
     15788336074129217904632*X^9*Y^27 + 529451315041222533436520*X^10*Y^27 - \
957870752417992423916308*X^11*Y^27 + 
     717629417897594450600072*X^12*Y^27 + 101501684984634223703424*X^13*Y^27 \
- 761518607898308690856736*X^14*Y^27 + 
     759757632429884115933280*X^15*Y^27 - 295336766183991426604812*X^16*Y^27 \
- 135740003595817702076200*X^17*Y^27 + 
     251644099304696557417976*X^18*Y^27 - 141384086700694327367052*X^19*Y^27 \
+ 26304502181025730883584*X^20*Y^27 + 
     17984544137531202341216*X^21*Y^27 - 17774542805371494524640*X^22*Y^27 + \
6201975466785689490496*X^23*Y^27 - 
     574771188040197232864*X^24*Y^27 - 460003882091778675232*X^25*Y^27 + \
271830851791901405072*X^26*Y^27 - 285281737868442688*Y^28 + 
     6882217238340024192*X*Y^28 - 68634608649789252576*X^2*Y^28 + \
209436309193530906464*X^3*Y^28 + 571692025146254242460*X^4*Y^28 - 
     6116932355125460749312*X^5*Y^28 + 19037662981786574677528*X^6*Y^28 - \
24837957450634076516568*X^7*Y^28 - 
     10676536220004288994597*X^8*Y^28 + 95100095983950199783744*X^9*Y^28 - \
160212480852864704747036*X^10*Y^28 + 
     107259661917554293016936*X^11*Y^28 + 68879496622119368090723*X^12*Y^28 - \
226089058510469350208960*X^13*Y^28 + 
     212388813247807575472000*X^14*Y^28 - 59132857338230088807864*X^15*Y^28 - \
70527537864788422266397*X^16*Y^28 + 
     96763755604962412919232*X^17*Y^28 - 55644133138890454370588*X^18*Y^28 + \
5157063736776054621064*X^19*Y^28 + 
     15316984652550708738811*X^20*Y^28 - 9832825203483865625952*X^21*Y^28 + \
3337376762906559511512*X^22*Y^28 - 
     191710006531915200768*X^23*Y^28 - 718163338944015603592*X^24*Y^28 + \
221856567909986609888*X^25*Y^28 - 
     42269136347603907936*X^26*Y^28 + 2559697008969904592*X^27*Y^28 + \
85525814875656960*Y^29 - 1002564054315832064*X*Y^29 + 
     457793464518777152*X^2*Y^29 + 48633956330434048256*X^3*Y^29 - \
337742658721036481568*X^4*Y^29 + 1016450359404462460960*X^5*Y^29 - 
     1021080464213544148288*X^6*Y^29 - 3010172293687844669136*X^7*Y^29 + \
12995938335027844036992*X^8*Y^29 - 
     20485201975924226228096*X^9*Y^29 + 8984158048487781940256*X^10*Y^29 + \
22580140321096523037072*X^11*Y^29 - 
     48411120656409689814144*X^12*Y^29 + 42806092821089912819136*X^13*Y^29 - \
9209135241447020018464*X^14*Y^29 - 
     23745207790137708698832*X^15*Y^29 + 30771654327975470618720*X^16*Y^29 - \
15592557954521166528096*X^17*Y^29 - 
     11989343237882213760*X^18*Y^29 + 5819576130001798466480*X^19*Y^29 - \
4672160105109668228384*X^20*Y^29 + 
     1559814158478153827264*X^21*Y^29 + 36194873437237932592*X^22*Y^29 - \
278501394333588399024*X^23*Y^29 + 
     158780754394640741312*X^24*Y^29 - 38626723990719296800*X^25*Y^29 + \
1202250431474324624*X^26*Y^29 + 
     2539185217341760176*X^27*Y^29 - 1080623891516743200*X^28*Y^29 - \
5038069126230592*Y^30 - 7881465807170752*X*Y^30 + 
     1054883832665660144*X^2*Y^30 - 9161485568642083872*X^3*Y^30 + \
27797656962158682008*X^4*Y^30 + 16520354468392168128*X^5*Y^30 - 
     364034817165383892100*X^6*Y^30 + 1141595394858895315168*X^7*Y^30 - \
1600331805549749095628*X^8*Y^30 + 
     87407106336990430208*X^9*Y^30 + 3926155126734131197032*X^10*Y^30 - \
7414333577818080419696*X^11*Y^30 + 
     5666628034561251131272*X^12*Y^30 + 1168009923433305279104*X^13*Y^30 - \
6848154053387287251820*X^14*Y^30 + 
     7033854335589354863680*X^15*Y^30 - 3206253139563951669588*X^16*Y^30 - \
1031797618662050437056*X^17*Y^30 + 
     2597635255221541868800*X^18*Y^30 - 1491607578311477130096*X^19*Y^30 + \
331155270312298409568*X^20*Y^30 + 
     115628343377871414288*X^21*Y^30 - 240024034082164735144*X^22*Y^30 + \
81619202542036929232*X^23*Y^30 - 
     7565552966023644504*X^24*Y^30 - 417939879088966672*X^25*Y^30 + \
5515566474980473560*X^26*Y^30 - 864679056761429328*X^27*Y^30 + 
     46409667695488224*X^28*Y^30 - 13859003792163888*X^29*Y^30 - \
488404846784512*Y^31 + 10569743950331456*X*Y^31 - 
     115320451487880832*X^2*Y^31 + 447285409629743488*X^3*Y^31 + \
1416049606621602304*X^4*Y^31 - 16833187567434950976*X^5*Y^31 + 
     55228921689723559664*X^6*Y^31 - 63365791341656900060*X^7*Y^31 - \
103063514408983917388*X^8*Y^31 + 
     477125540495409404400*X^9*Y^31 - 724937187023976033808*X^10*Y^31 + \
391668729471390648672*X^11*Y^31 + 
     511215637996394938728*X^12*Y^31 - 1325841424490524872720*X^13*Y^31 + \
1268728229219887041760*X^14*Y^31 - 
     377391746254213774452*X^15*Y^31 - 443211439510103143284*X^16*Y^31 + \
641627517877618590784*X^17*Y^31 - 
     406041732891192344256*X^18*Y^31 + 77378247631445176504*X^19*Y^31 + \
84220894989157863504*X^20*Y^31 - 
     75726076722625739792*X^21*Y^31 + 36744806030809413584*X^22*Y^31 - \
7416977197841399768*X^23*Y^31 - 
     1518169911789304936*X^24*Y^31 + 1552110258786043152*X^25*Y^31 - \
641198691570662544*X^26*Y^31 + 132821421371491968*X^27*Y^31 - 
     9547015902745464*X^28*Y^31 - 3329091962070624*X^29*Y^31 + \
1566847952147376*X^30*Y^31 + 74843418614208*Y^32 - 
     835085904533024*X*Y^32 + 6122641248475248*X^2*Y^32 + \
22679973138115752*X^3*Y^32 - 362557232468091390*X^4*Y^32 + 
     1244662156715865792*X^5*Y^32 - 211726419852208364*X^6*Y^32 - \
10204724191623800260*X^7*Y^32 + 32800379231328993405*X^8*Y^32 - 
     45087758878369683072*X^9*Y^32 + 3385947224723238836*X^10*Y^32 + \
95877600843602705324*X^11*Y^32 - 
     165627465760970513815*X^12*Y^32 + 119012744370026867104*X^13*Y^32 + \
9266277701309376236*X^14*Y^32 - 
     120675014503521341652*X^15*Y^32 + 139404702991496890897*X^16*Y^32 - \
59506207902689120992*X^17*Y^32 - 
     16202173017978983796*X^18*Y^32 + 30871318144276702764*X^19*Y^32 - \
25646106046426600127*X^20*Y^32 + 
     9210115495595765504*X^21*Y^32 + 3161526040063007368*X^22*Y^32 - \
1192497737753955480*X^23*Y^32 + 1490425776222294682*X^24*Y^32 - 
     307920433277156448*X^25*Y^32 - 56752847066763612*X^26*Y^32 - \
2637871132221756*X^27*Y^32 - 20103863802509529*X^28*Y^32 + 
     1241769546142272*X^29*Y^32 - 110266700971140*X^30*Y^32 + \
45333325132164*X^31*Y^32 - 1750168834560*Y^33 + 64070599713504*X*Y^33 - 
     165740778924848*X^2*Y^33 - 4687854638221184*X^3*Y^33 + \
20718677131151648*X^4*Y^33 + 19026408487905248*X^5*Y^33 - 
     379324500474706096*X^6*Y^33 + 1172508470716445744*X^7*Y^33 - \
1151722561252790272*X^8*Y^33 - 2055080781153774320*X^9*Y^33 + 
     8231925583379107704*X^10*Y^33 - 11952489555980997928*X^11*Y^33 + \
6135269794057239488*X^12*Y^33 + 8697371945963533376*X^13*Y^33 - 
     19840979589921824864*X^14*Y^33 + 16978749652662278752*X^15*Y^33 - \
5350402113784268160*X^16*Y^33 - 
     4945566799085084816*X^17*Y^33 + 8246317274626424424*X^18*Y^33 - \
5010681609490545944*X^19*Y^33 + 1227106916174255040*X^20*Y^33 + 
     465846311080122336*X^21*Y^33 - 807716005221312272*X^22*Y^33 + \
395687402806720368*X^23*Y^33 - 139938689465314176*X^24*Y^33 + 
     23282477731699632*X^25*Y^33 + 2108302970782248*X^26*Y^33 - \
2649565973603880*X^27*Y^33 + 1030066158432096*X^28*Y^33 - 
     239298281754912*X^29*Y^33 + 40676347265616*X^30*Y^33 - \
5693302334016*X^31*Y^33 + 493264432512*X^32*Y^33 - 87099919416*Y^34 - 
     5774972712192*X*Y^34 - 23263597930968*X^2*Y^34 + \
188287888565360*X^3*Y^34 - 101693891794168*X^4*Y^34 - 
     4979260587303760*X^5*Y^34 + 17352518992749656*X^6*Y^34 + \
2793379412815984*X^7*Y^34 - 138027969687657756*X^8*Y^34 + 
     387847823437193416*X^9*Y^34 - 449885885296884496*X^10*Y^34 - \
156580587271230296*X^11*Y^34 + 1179425568782143372*X^12*Y^34 - 
     1611878139181187488*X^13*Y^34 + 1045086629971561032*X^14*Y^34 + \
301672940401009696*X^15*Y^34 - 1432489974352872396*X^16*Y^34 + 
     1147627149115394776*X^17*Y^34 - 373484474815722928*X^18*Y^34 - \
47547977827518760*X^19*Y^34 + 379751965705423996*X^20*Y^34 - 
     214237115710319024*X^21*Y^34 + 20873678861780328*X^22*Y^34 - \
29903876594055696*X^23*Y^34 - 37491145027692228*X^24*Y^34 + 
     2136818594869128*X^25*Y^34 - 4655272772565432*X^26*Y^34 + \
463966210322712*X^27*Y^34 + 160934497750116*X^28*Y^34 + 
     19459630203552*X^29*Y^34 + 33436791755496*X^30*Y^34 + \
283137285888*X^31*Y^34 + 1002932098884*X^32*Y^34 + 1662709032*X^33*Y^34 - 
     7214586120*Y^35 + 43846106112*X*Y^35 + 385181406336*X^2*Y^35 + \
767855538840*X^3*Y^35 - 18781748542352*X^4*Y^35 + 
     106565756672336*X^5*Y^35 + 208767870533488*X^6*Y^35 - \
2858369322322784*X^7*Y^35 + 7522329853684516*X^8*Y^35 - 
     4714254760610648*X^9*Y^35 - 18150184396968088*X^10*Y^35 + \
54397977344284268*X^11*Y^35 - 63752664423710760*X^12*Y^35 + 
     8872538733036112*X^13*Y^35 + 77767518509707632*X^14*Y^35 - \
119857378149500424*X^15*Y^35 + 88420130392045740*X^16*Y^35 - 
     16358369892244728*X^17*Y^35 - 37361531671942904*X^18*Y^35 + \
43673168326907780*X^19*Y^35 - 25442922674627040*X^20*Y^35 + 
     6792169734775056*X^21*Y^35 + 2734293709620528*X^22*Y^35 - \
3470663738080800*X^23*Y^35 + 2235162258339660*X^24*Y^35 - 
     871122709031832*X^25*Y^35 + 278625513831912*X^26*Y^35 - \
65321322747948*X^27*Y^35 + 12673766691288*X^28*Y^35 - 
     1933872891408*X^29*Y^35 + 231799041360*X^30*Y^35 - 23535018504*X^31*Y^35 \
+ 1627556652*X^32*Y^35 - 101179368*X^33*Y^35 + 
     2956824*X^34*Y^35)*Z^36; \
\>", "Input",
 CellChangeTimes->{{3.9138527603435693`*^9, 3.9138527604290314`*^9}, 
   3.9138528472434683`*^9, 3.929585849545044*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"23944192-7d7b-462f-9d01-6bf71e47da90"],

Cell["\<\
asymTerms35[X_, Y_, Z_] = (4287808203168224903168*Y + \
1314567764509502572855296*Y^2 + 718285183238114983804928*X*Y^2 - 
     414751905837335703453696*Y^3 + 24930959211322530695479296*X*Y^3 + \
6408121678176584846016512*X^2*Y^3 - 
     2835095193160635574648832*Y^4 - 22796775759242898440192000*X*Y^4 + \
206252013840030482038784000*X^2*Y^4 - 
     58207747641488824187486208*X^3*Y^4 - 994379542637235010535424*Y^5 - \
8129036565658334587256832*X*Y^5 - 
     232871211390001066314563584*X^2*Y^5 + \
1089850815198958874605387776*X^3*Y^5 - 799500464045170581057830912*X^4*Y^5 - 
     6589750432621672624291840*Y^6 - 3422638934272621636747264*X*Y^6 + \
42632815898284600728748032*X^2*Y^6 - 
     1171958190425298413142671360*X^3*Y^6 + \
3903662243197502065595121664*X^4*Y^6 - 3561622650161932200939880448*X^5*Y^6 + 
     4059431619569218459009024*Y^7 - 58899838593187670594158592*X*Y^7 + \
87878707972122096802201600*X^2*Y^7 + 
     237635941060369046891921408*X^3*Y^7 - \
3460168179199166461019422720*X^4*Y^7 + 9294363726141796952677023744*X^5*Y^7 - 
     8280365212009685617628413952*X^6*Y^7 + 919188647335575932633088*Y^8 + \
47853122813945405449961472*X*Y^8 - 
     354375584575715699622674432*X^2*Y^8 + \
794984169431583352023678976*X^3*Y^8 + 129290596630890209266106368*X^4*Y^8 - 
     6401850658267474880251232256*X^5*Y^8 + \
13896179663817943557993791488*X^6*Y^8 - 9084996080543474214653345792*X^7*Y^8 - 
     214528198269169505927168*Y^9 + 3362517103964083641647104*X*Y^9 + \
236823668375158462347739136*X^2*Y^9 - 
     1206670623934389630401642496*X^3*Y^9 + \
2565215926172894849444020224*X^4*Y^9 - 1334857247531734133588754432*X^5*Y^9 - 
     6011999656769422943976161280*X^6*Y^9 + \
10225938374637413667813498880*X^7*Y^9 + 1726447293177517557403820032*X^8*Y^9 + 
     3590572745662763133566976*Y^10 - 25249664793711664212475904*X*Y^10 + \
123880407035572313861914624*X^2*Y^10 + 
     272353059214325600882393088*X^3*Y^10 - \
2250455820775508436588822528*X^4*Y^10 + 5666763114649422634299326464*X^5*Y^10 \
- 
     6683256049281323183152693248*X^6*Y^10 + \
2991308911165751015807868928*X^7*Y^10 - 5971628585474015951840911360*X^8*Y^10 \
+ 
     23715617558845929308644204544*X^9*Y^10 + 296115850329826443657216*Y^11 + \
22375582368760090849837056*X*Y^11 - 
     159613434886153544971976704*X^2*Y^11 + \
538664888816660125816193024*X^3*Y^11 + 137336244749233457630560256*X^4*Y^11 - 
     4248072783808554760697176064*X^5*Y^11 + \
11256355812168629925703245824*X^6*Y^11 - \
16270909186513788865953865728*X^7*Y^11 + 
     19168746899025164701322072064*X^8*Y^11 - \
29986199436032510054263879680*X^9*Y^11 + \
49337911446317142742059535872*X^10*Y^11 + 
     540378588993725721214976*Y^12 + 12012480027541294584889344*X*Y^12 - \
44730447730924607689588736*X^2*Y^12 + 
     4405122323000924505391104*X^3*Y^12 + \
135073113464752716755206144*X^4*Y^12 + 1356645019701614501349990400*X^5*Y^12 - 
     7408129564265178823157522432*X^6*Y^12 + \
18001183961102947688807362560*X^7*Y^12 - \
29039727749685456747288829952*X^8*Y^12 + 
     38918697558476283748641257216*X^9*Y^12 - \
51510206296295164164297145856*X^10*Y^12 + \
62648802958188262104739490368*X^11*Y^12 + 
     3526596357575809395916800*Y^13 - 32153560811468051768016896*X*Y^13 + \
201466690436079944857780224*X^2*Y^13 - 
     662610299169607603807117312*X^3*Y^13 + \
1156568336429773875520970752*X^4*Y^13 - 1457505931783654490982850560*X^5*Y^13 \
+ 
     4094087260727831341088702464*X^6*Y^13 - \
13172035062838163258645452800*X^7*Y^13 + \
27438602453318053101382592768*X^8*Y^13 - 
     40797754860439137907440734720*X^9*Y^13 + \
49582965964764486296836158080*X^10*Y^13 - \
51982971094366092184901739360*X^11*Y^13 + 
     46337196972851646174694632000*X^12*Y^13 - 4309962786811478500573184*Y^14 \
+ 44287271104850346664067072*X*Y^14 - 
     200216421699530837702606848*X^2*Y^14 + \
610459785681536458665189376*X^3*Y^14 - 1384678983808092770552651776*X^4*Y^14 + 
     2535476949660610890089971712*X^5*Y^14 - \
4646037677835089824453533696*X^6*Y^14 + 9965247678770478598998389760*X^7*Y^14 \
- 
     20460756176005618575381034496*X^8*Y^14 + \
32617218848947005454502003456*X^9*Y^14 - \
38892136152144979332194706944*X^10*Y^14 + 
     36630861940241374886894688864*X^11*Y^14 - \
27542890824563413118625523040*X^12*Y^14 + \
10794943881321013592910338752*X^13*Y^14 + 
     1795190989993357190545408*Y^15 - 15874367100536384490102784*X*Y^15 + \
60688865410924189559709696*X^2*Y^15 - 
     184344587338336272714489856*X^3*Y^15 + \
671817225340446324340191232*X^4*Y^15 - 2095926994665338497581692928*X^5*Y^15 + 
     4798836359007170792723202048*X^6*Y^15 - \
8920606452127026499326835200*X^7*Y^15 + \
14615292846964914509547194816*X^8*Y^15 - 
     20484770374950579810755207008*X^9*Y^15 + \
23311824182196149672637233696*X^10*Y^15 - \
19817538135167547186708515648*X^11*Y^15 + 
     7714341977252367038066171752*X^12*Y^15 + \
10888512166966037938508033772*X^13*Y^15 - \
27406208947946600250055016256*X^14*Y^15 + 
     2346418446274283785043968*Y^16 - 20132740719605253587087360*X*Y^16 + \
72825910494689512953094144*X^2*Y^16 - 
     109075504246711185796377600*X^3*Y^16 - \
121897629807446684823231488*X^4*Y^16 + 1134766948090919721473378816*X^5*Y^16 - 
     3405414536073725037273928704*X^6*Y^16 + \
6512549491413993449344824448*X^7*Y^16 - 9215013399903401666155627840*X^8*Y^16 \
+ 
     10701725475380961120059735184*X^9*Y^16 - \
9881435011104065599153990368*X^10*Y^16 + \
3783913794603154414207150308*X^11*Y^16 + 
     8833020015609176487916917708*X^12*Y^16 - \
22631445169411982583108369264*X^13*Y^16 + \
30044963359635606585856647824*X^14*Y^16 - 
     28064214128871613380240799448*X^15*Y^16 - 2022906124847048853221376*Y^17 \
+ 16317453671917141493190656*X*Y^17 - 
     54759472420880313603172352*X^2*Y^17 + \
88148950729388428055214592*X^3*Y^17 + 32875730717525013463207424*X^4*Y^17 - 
     576284851149351847104408064*X^5*Y^17 + \
1705741391133445549237212160*X^6*Y^17 - 3245095854710361671891701312*X^7*Y^17 \
+ 
     4596145954762159208632869392*X^8*Y^17 - \
4535126061027176681017657360*X^9*Y^17 + \
1284930706125529215223422216*X^10*Y^17 + 
     6008849743524210805320499802*X^11*Y^17 - \
15267418628581395542616341992*X^12*Y^17 + \
22098184841137547915050243638*X^13*Y^17 - 
     23043018343105830482673221376*X^14*Y^17 + \
16908303686288919387355020796*X^15*Y^17 - \
5599559340898287632225443248*X^16*Y^17 - 
     496941916943926968270848*Y^18 + 3052957756613250281605120*X*Y^18 - \
14148064647417120837431296*X^2*Y^18 + 
     54186170707530856983992320*X^3*Y^18 - \
141075283715190581049565184*X^4*Y^18 + 304595044807404006906979072*X^5*Y^18 - 
     666220511937737405884372480*X^6*Y^18 + \
1311132150655571237190310784*X^7*Y^18 - 1795774294498455434019900224*X^8*Y^18 \
+ 
     859414455804954283022443400*X^9*Y^18 + \
2547036354124047527431129296*X^10*Y^18 - \
7790937498986425602297220704*X^11*Y^18 + 
     12889599713191312536766085736*X^12*Y^18 - \
15384224445841500081461309072*X^13*Y^18 + \
12793609723499206263371703520*X^14*Y^18 - 
     4826955669767318172885481088*X^15*Y^18 - \
4268726320637645790498817952*X^16*Y^18 + \
8426735077376441384198612792*X^17*Y^18 + 
     569843023765164782603264*Y^19 - 6918263931245665578293760*X*Y^19 + \
29762644363359378651429888*X^2*Y^19 - 
     77733558003475273632092672*X^3*Y^19 + \
160906939632528513918163584*X^4*Y^19 - 298668649464766881150017728*X^5*Y^19 + 
     513441134740784912793492160*X^6*Y^19 - \
722784873106618892889593376*X^7*Y^19 + 533884052278548686960836652*X^8*Y^19 + 
     599334739533095913746998070*X^9*Y^19 - \
2873156197540805765980832224*X^10*Y^19 + \
5899387926508174577238267608*X^11*Y^19 - 
     8454859541873230475276274740*X^12*Y^19 + \
8204843686736282697305157726*X^13*Y^19 - \
3565633081252759261086793600*X^14*Y^19 - 
     3171069075184222310184495648*X^15*Y^19 + \
7093144322984918482107476164*X^16*Y^19 - \
5894379757970755962786308574*X^17*Y^19 + 
     2052550692365380434355847456*X^18*Y^19 - 281844511341699200087040*Y^20 + \
2223583675342492720670720*X*Y^20 - 
     10159511753424988855155712*X^2*Y^20 + \
34835590748257823181267968*X^3*Y^20 - 103726854976147958082185600*X^4*Y^20 + 
     254434995612150806132759296*X^5*Y^20 - \
440821625681762461427833152*X^6*Y^20 + 467214532660795478663714176*X^7*Y^20 - 
     142865741637736367135320852*X^8*Y^20 - \
654471758654039386990161240*X^9*Y^20 + 2090064587062127095852593080*X^10*Y^20 \
- 
     3883550516452766677560487420*X^11*Y^20 + \
4548267422912617963493028360*X^12*Y^20 - \
2384574736608402733057577936*X^13*Y^20 - 
     1893299205157028840092781360*X^14*Y^20 + \
4941342707775206463749109080*X^15*Y^20 - \
4483268333132496013304723636*X^16*Y^20 + 
     1731601495178123546098467976*X^17*Y^20 + \
597326933001610951427956376*X^18*Y^20 - \
1174525520495544577474452252*X^19*Y^20 + 
     8059108113816452325376*Y^21 - 41884151060662364369408*X*Y^21 + \
1375707074604671897678848*X^2*Y^21 - 
     10911038688347630570136576*X^3*Y^21 + \
42419467274068994923192320*X^4*Y^21 - 103164786175558950707608384*X^5*Y^21 + 
     169097512807892467168379200*X^6*Y^21 - \
168821261533047879542386656*X^7*Y^21 - 26881198956376076548770304*X^8*Y^21 + 
     602910883240464507867882150*X^9*Y^21 - \
1557954229754217205369586176*X^10*Y^21 + \
2203730463971803304081966162*X^11*Y^21 - 
     1416197805189544480511813328*X^12*Y^21 - \
869222194338255580843751764*X^13*Y^21 + \
2920540339273737523164154832*X^14*Y^21 - 
     2940636226473201409031601324*X^15*Y^21 + \
1203250251452953883961205296*X^16*Y^21 + \
482519389061068589012999326*X^17*Y^21 - 
     994193064953771184205071024*X^18*Y^21 + \
614495974623687609982155546*X^19*Y^21 - 119621603141515836353221664*X^20*Y^21 \
+ 
     38188496027578155341824*Y^22 - 119387691551671551582208*X*Y^22 - \
711265796974715043018240*X^2*Y^22 + 
     4697392122867732219908096*X^3*Y^22 - 11214278453424582178999680*X^4*Y^22 \
+ 15952616694555480489154304*X^5*Y^22 - 
     17196107921559602351631776*X^6*Y^22 - \
14428143783731683825022592*X^7*Y^22 + 191361225344455928768525568*X^8*Y^22 - 
     596965887930866032069645424*X^9*Y^22 + \
971672041891686214986258208*X^10*Y^22 - 731698757885807868701769056*X^11*Y^22 \
- 
     313255812731339851409929040*X^12*Y^22 + \
1420835591096914772460282608*X^13*Y^22 - \
1591124445119247044090046304*X^14*Y^22 + 
     719339915235638502104447456*X^15*Y^22 + \
318167450381310951474056048*X^16*Y^22 - 700479411832789038737311456*X^17*Y^22 \
+ 
     454584598110113240190490688*X^18*Y^22 - \
98813564600878415197012160*X^19*Y^22 - 68766949733886220003130976*X^20*Y^22 + 
     70578467325506704749513152*X^21*Y^22 - 2996654991178658415616*Y^23 + \
9754523577791356393984*X*Y^23 + 
     178726341783662702659072*X^2*Y^23 - 1470549699270472444907520*X^3*Y^23 + \
5006830244892156204707776*X^4*Y^23 - 
     8969880400723672899080160*X^5*Y^23 + 1082169322696354880814080*X^6*Y^23 \
+ 53756212815307295843714544*X^7*Y^23 - 
     194692306696683653652063120*X^8*Y^23 + \
359850565783792699639100008*X^9*Y^23 - 321901723476385855419660384*X^10*Y^23 - 
     78129050736263008214223008*X^11*Y^23 + \
594392884353868286550936912*X^12*Y^23 - 736148941100677065706863272*X^13*Y^23 \
+ 
     353097539917797786848197792*X^14*Y^23 + \
180333938846435221793081552*X^15*Y^23 - 421440839888949368196489712*X^16*Y^23 \
+ 
     298225387003012177054392920*X^17*Y^23 - \
62160453413240002821537792*X^18*Y^23 - 59841884282080331414547104*X^19*Y^23 + 
     59273508967175834184464480*X^20*Y^23 - \
23937165861884656765946704*X^21*Y^23 + 941109363394005382597888*X^22*Y^23 - 
     383083865803789454336*Y^24 + 14441924215038997984256*X*Y^24 - \
112289801513742843936768*X^2*Y^24 + 
     724961638678222749261824*X^3*Y^24 - 3080557975926401324422208*X^4*Y^24 + \
6062585209519846936600000*X^5*Y^24 + 
     2275955845837122356518752*X^6*Y^24 - 39702386641305180252090240*X^7*Y^24 \
+ 92468629225124827742197080*X^8*Y^24 - 
     90609549727640931755886000*X^9*Y^24 - \
28786173284999701133956064*X^10*Y^24 + 210125244080405161315434628*X^11*Y^24 - 
     283623361834148912620949948*X^12*Y^24 + \
146882455650978950519031392*X^13*Y^24 + 86303982259563371626611616*X^14*Y^24 - 
     206835781629298180837100056*X^15*Y^24 + \
153105503432443763480537920*X^16*Y^24 - 34402848630574199655438800*X^17*Y^24 - 
     37535363056401719103104160*X^18*Y^24 + \
41639773057297581464145756*X^19*Y^24 - 17243203136203489226601124*X^20*Y^24 + 
     624118081741444209092384*X^21*Y^24 + 3123191935645823592735072*X^22*Y^24 \
- 1832534922624724401220560*X^23*Y^24 + 
     571501152536635012096*Y^25 - 15460598647632788394496*X*Y^25 + \
115529852487204535584512*X^2*Y^25 - 
     439386348280221643752448*X^3*Y^25 + 866980022721641312465472*X^4*Y^25 + \
185305790233264369569888*X^5*Y^25 - 
     6398106176977723253421136*X^6*Y^25 + 17401052712628260718112800*X^7*Y^25 \
- 17775772036879906670017520*X^8*Y^25 - 
     13774159905127662244525772*X^9*Y^25 + \
67790521262905351024010472*X^10*Y^25 - 93240194789558624768999798*X^11*Y^25 + 
     50122315537691991788690696*X^12*Y^25 + \
34485102665133600114145210*X^13*Y^25 - 86965747521181423084284464*X^14*Y^25 + 
     68005339086479261642760028*X^15*Y^25 - \
12636314574788437676851984*X^16*Y^25 - 22884026728469412945759456*X^17*Y^25 + 
     24313547617076198797332072*X^18*Y^25 - \
10853262372897090599798578*X^19*Y^25 - 21106022989955868703720*X^20*Y^25 + 
     2893261812625636875826950*X^21*Y^25 - \
1515353652959905183927104*X^22*Y^25 + 345751629201679914195976*X^23*Y^25 + 
     47170626482195386753696*X^24*Y^25 - 197684411304646032384*Y^26 + \
5145582178423688153600*X*Y^26 - 
     33264112979339393710080*X^2*Y^26 + 67866120919133865080064*X^3*Y^26 + \
155477996499857139363648*X^4*Y^26 - 
     1220939418163830059073120*X^5*Y^26 + 3068447179212233885638176*X^6*Y^26 \
- 3116672741233924066151456*X^7*Y^26 - 
     3178989279387059237028960*X^8*Y^26 + 15686408579916085023457896*X^9*Y^26 \
- 23217533001134765978159664*X^10*Y^26 + 
     12415777875732976126733344*X^11*Y^26 + \
12468160612350072461831960*X^12*Y^26 - 29298398522683276103257760*X^13*Y^26 + 
     23629196612137830669423488*X^14*Y^26 - \
4182912983838525001090336*X^15*Y^26 - 10514494658131884778743488*X^16*Y^26 + 
     11789255367441693710319256*X^17*Y^26 - \
5180728091337019579275056*X^18*Y^26 - 210820270624729479953952*X^19*Y^26 + 
     1658182846429457226706024*X^20*Y^26 - \
1053109512125567399628832*X^21*Y^26 + 262040855074233907649728*X^22*Y^26 + 
     44860180404859636391232*X^23*Y^26 - 57761732373870361107136*X^24*Y^26 + \
21590325232706112832336*X^25*Y^26 + 
     26150933919873868032*Y^27 - 527359544152868657536*X*Y^27 + \
1086369940625066769536*X^2*Y^27 + 17434534330448290683200*X^3*Y^27 - 
     125129319979501493647280*X^4*Y^27 + 353826209258091128893384*X^5*Y^27 - \
362685784951615974065696*X^6*Y^27 - 
     616965340341383077265568*X^7*Y^27 + 2705254206313599793943444*X^8*Y^27 - \
4006192960739392459049950*X^9*Y^27 + 
     1655175531679125240391584*X^10*Y^27 + \
4226800221367068449001816*X^11*Y^27 - 8662727675233280406863660*X^12*Y^27 + 
     6854970121588669770543914*X^13*Y^27 - 529232419971060621187232*X^14*Y^27 \
- 4301322399697269401562400*X^15*Y^27 + 
     4613606391196447142864228*X^16*Y^27 - \
2064458286885248908795638*X^17*Y^27 - 350312230332110281730752*X^18*Y^27 + 
     1042954235948714247301688*X^19*Y^27 - 578837955266234100858700*X^20*Y^27 \
+ 129476945014490783764346*X^21*Y^27 + 
     40972586100509162903616*X^22*Y^27 - 57343855320540194400032*X^23*Y^27 + \
17481675494324886719600*X^24*Y^27 - 
     933246096795678607784*X^25*Y^27 - 829339732852228590624*X^26*Y^27 - \
318725077852500736*Y^28 - 39332082613440049408*X*Y^28 + 
     835846780837627470208*X^2*Y^28 - 5938640098093177228032*X^3*Y^28 + \
18370786356499961351696*X^4*Y^28 - 
     10210177096583635906736*X^5*Y^28 - 110634436699996847543632*X^6*Y^28 + \
389045991151010346517376*X^7*Y^28 - 
     552860774714823860929788*X^8*Y^28 + 86736525531252159199784*X^9*Y^28 + \
1036039298236964381131576*X^10*Y^28 - 
     1903707326083250867274092*X^11*Y^28 + \
1497640887461899342713328*X^12*Y^28 + 38597612595139176659104*X^13*Y^28 - 
     1387660807279974733715904*X^14*Y^28 + \
1477959085993079847003560*X^15*Y^28 - 601204230341104992325444*X^16*Y^28 - 
     203621391343678709334504*X^17*Y^28 + 429879625763613861264120*X^18*Y^28 \
- 270435615625912620555300*X^19*Y^28 + 
     60362553442715456685736*X^20*Y^28 + 30045645788143639398336*X^21*Y^28 - \
29638123748280797896128*X^22*Y^28 + 
     11915745097629504533008*X^23*Y^28 - 1582142209893665879024*X^24*Y^28 - \
766409148065327982320*X^25*Y^28 + 
     465243533418158066656*X^26*Y^28 - 121478734112137265344*X^27*Y^28 - \
284931111761159680*Y^29 + 14627169683023005440*X*Y^29 - 
     142866010051286296576*X^2*Y^29 + 405465911363951979072*X^3*Y^29 + \
1160977014510179540224*X^4*Y^29 - 
     11619137174447233986448*X^5*Y^29 + 36044845404909982670320*X^6*Y^29 - \
49692765686021511537824*X^7*Y^29 - 
     12396349829684447405760*X^8*Y^29 + 174132916966125829905178*X^9*Y^29 - \
304067867614522518287712*X^10*Y^29 + 
     203492141364068468363706*X^11*Y^29 + 113439209445509304698832*X^12*Y^29 \
- 377405220198693473804112*X^13*Y^29 + 
     369427937314057835256272*X^14*Y^29 - 132675783824764118993316*X^15*Y^29 \
- 107709094414104994358464*X^16*Y^29 + 
     170508657947542892671246*X^17*Y^29 - 90774922555706145343520*X^18*Y^29 + \
11380033155294089332998*X^19*Y^29 + 
     18827109696868337236976*X^20*Y^29 - 18642315205074057286300*X^21*Y^29 + \
6009716753269442758832*X^22*Y^29 + 
     225266404540126541192*X^23*Y^29 - 609104205487403689232*X^24*Y^29 + \
502890663816245618736*X^25*Y^29 - 
     96129501044498750640*X^26*Y^29 - 15159354829208507712*X^27*Y^29 + \
4027678085981063760*X^28*Y^29 + 33060814897506816*Y^30 - 
     1380324933632692736*X*Y^30 + 5575379168413376000*X^2*Y^30 + \
63011487052145269184*X^3*Y^30 - 581463433746475412032*X^4*Y^30 + 
     1858238516355349458736*X^5*Y^30 - 1804906055130145730976*X^6*Y^30 - \
5400745822389195422432*X^7*Y^30 + 
     21813421801170658001216*X^8*Y^30 - 33617404850978784874016*X^9*Y^30 + \
16556510394711857788800*X^10*Y^30 + 
     33469664354679471448032*X^11*Y^30 - 78617916855896464083664*X^12*Y^30 + \
71532079974985423263120*X^13*Y^30 - 
     16099755033911227492160*X^14*Y^30 - 35259308461975242226560*X^15*Y^30 + \
46563386080574898897248*X^16*Y^30 - 
     26113937098021715643680*X^17*Y^30 + 1393719151170254613600*X^18*Y^30 + \
8972866454286835071104*X^19*Y^30 - 
     6893259573700297820368*X^20*Y^30 + 2556642564459548583088*X^21*Y^30 - \
100431678446124457056*X^22*Y^30 - 
     435023952872852747456*X^23*Y^30 + 231940270506274979472*X^24*Y^30 - \
64274153813565215216*X^25*Y^30 + 
     4448219936244617792*X^26*Y^30 + 3780314755468652064*X^27*Y^30 - \
1638276317731951824*X^28*Y^30 + 348139666404735264*X^29*Y^30 - 
     2916200507839104*Y^31 + 22102035541124416*X*Y^31 + \
1317190739039316608*X^2*Y^31 - 13993262311973471136*X^3*Y^31 + 
     47441272915892857904*X^4*Y^31 + 9669033569911685336*X^5*Y^31 - \
549928244343397459616*X^6*Y^31 + 
     1801328746206907966896*X^7*Y^31 - 2524571321233446046280*X^8*Y^31 + \
67959412419854566916*X^9*Y^31 + 
     5951171633462604668704*X^10*Y^31 - 10715054288031399423296*X^11*Y^31 + \
8429912174736073710264*X^12*Y^31 + 
     768291833154864590004*X^13*Y^31 - 9782544554202413133632*X^14*Y^31 + \
10817531330316961020880*X^15*Y^31 - 
     4470350314953356404008*X^16*Y^31 - 1428315253817145007420*X^17*Y^31 + \
3169542437659967555264*X^18*Y^31 - 
     2366789873388654576800*X^19*Y^31 + 632114201275711747096*X^20*Y^31 + \
312807430058123408148*X^21*Y^31 - 
     231766473338755110912*X^22*Y^31 + 134501472039440010656*X^23*Y^31 - \
29486696221760583072*X^24*Y^31 - 
     12543402141661521248*X^25*Y^31 + 2852073539724225696*X^26*Y^31 - \
2080039678702507872*X^27*Y^31 + 270523641920542344*X^28*Y^31 + 
     103895415826842204*X^29*Y^31 - 4175467758881280*X^30*Y^31 + \
323211876796928*Y^32 + 13032571476394912*X*Y^32 - 
     218713053186318528*X^2*Y^32 + 759182785175861336*X^3*Y^32 + \
2202492237442700472*X^4*Y^32 - 24309201474834605520*X^5*Y^32 + 
     74949007602410842832*X^6*Y^32 - 82073672692511513248*X^7*Y^32 - \
133799885577923208128*X^8*Y^32 + 
     635503300616607992928*X^9*Y^32 - 1016552708206125756272*X^10*Y^32 + \
578047052955117281228*X^11*Y^32 + 
     707328998484692280228*X^12*Y^32 - 1780526373394298068544*X^13*Y^32 + \
1668920948995106447520*X^14*Y^32 - 
     573005770656267491944*X^15*Y^32 - 535148677813234900568*X^16*Y^32 + \
879431956197770493840*X^17*Y^32 - 
     533012505332377557376*X^18*Y^32 + 107511153099503694724*X^19*Y^32 + \
91703105851482048492*X^20*Y^32 - 
     105655173521712822320*X^21*Y^32 + 47236531549773508912*X^22*Y^32 - \
10489372364610995920*X^23*Y^32 - 
     1330699603396178880*X^24*Y^32 + 2136481466735998272*X^25*Y^32 - \
822655344509320944*X^26*Y^32 + 187157714168265876*X^27*Y^32 - 
     17238271735068660*X^28*Y^32 - 4245981500447280*X^29*Y^32 + \
2042432401184208*X^30*Y^32 - 458900338144104*X^31*Y^32 + 
     7451715989664*Y^33 - 1916151662568224*X*Y^33 + \
11732651550663200*X^2*Y^33 + 29399715354517292*X^3*Y^33 - 
     516409278548713936*X^4*Y^33 + 1675827203075064844*X^5*Y^33 - \
210568868239226512*X^6*Y^33 - 13241411502656654496*X^7*Y^33 + 
     41702327640829206720*X^8*Y^33 - 55371596731291289952*X^9*Y^33 + \
3284475293263715336*X^10*Y^33 + 
     113313580553840473502*X^11*Y^33 - 204872723883524663000*X^12*Y^33 + \
162058904797073291498*X^13*Y^33 + 
     13103085203624017984*X^14*Y^33 - 157986787053831887836*X^15*Y^33 + \
156804245862656860784*X^16*Y^33 - 
     77294444387437585540*X^17*Y^33 - 5899074489027822088*X^18*Y^33 + \
48656118739873353666*X^19*Y^33 - 
     28916356182749061992*X^20*Y^33 + 7619010795023420022*X^21*Y^33 - \
1362581837243887728*X^22*Y^33 - 4175481596912365512*X^23*Y^33 + 
     1028844275560225824*X^24*Y^33 - 372414805679801664*X^25*Y^33 + \
81114040604982312*X^26*Y^33 + 69502414578516738*X^27*Y^33 - 
     3477758887422504*X^28*Y^33 + 4878913747400622*X^29*Y^33 - \
353345598711072*X^30*Y^33 - 161088830838972*X^31*Y^33 - 
     7134809784048*X^32*Y^33 - 6787528171200*Y^34 + 85598922130320*X*Y^34 - \
130242670993504*X^2*Y^34 - 4057924820405472*X^3*Y^34 + 
     21147323115165760*X^4*Y^34 + 20684498413785968*X^5*Y^34 - \
421723765779027008*X^6*Y^34 + 1318709235057880704*X^7*Y^34 - 
     1392051496047141360*X^8*Y^34 - 2213278022176635464*X^9*Y^34 + \
9682830912800968656*X^10*Y^34 - 14023631827943923936*X^11*Y^34 + 
     6760729289507873880*X^12*Y^34 + 9757512693648329152*X^13*Y^34 - \
22237484147195576928*X^14*Y^34 + 
     20104839768345458240*X^15*Y^34 - 6415231703387508352*X^16*Y^34 - \
5892037879829669528*X^17*Y^34 + 9053711529970335216*X^18*Y^34 - 
     5830361317192459040*X^19*Y^34 + 1579073429510478632*X^20*Y^34 + \
626056074400585232*X^21*Y^34 - 838805639009754560*X^22*Y^34 + 
     481021156675043328*X^23*Y^34 - 156268854102601200*X^24*Y^34 + \
28280085148145448*X^25*Y^34 + 1692999941187888*X^26*Y^34 - 
     3122588709061056*X^27*Y^34 + 1156210802935704*X^28*Y^34 - \
280380776379696*X^29*Y^34 + 49490580694752*X^30*Y^34 - 
     6466186812096*X^31*Y^34 + 696192814944*X^32*Y^34 - \
50397782040*X^33*Y^34)*Z^35; \
\>", "Input",
 CellChangeTimes->{{3.9138527615125046`*^9, 3.9138527616013613`*^9}, 
   3.9138528646267877`*^9, 3.9295858549547863`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"33888a64-dcf0-481e-b802-256e31dd9736"],

Cell["\<\
asymTerms34[X_, Y_, Z_] = (-4392411502253745530470400*Y - \
19958332576438714231685120*Y^2 - 131726768160359774834130944*X*Y^2 + 
     22717424996140895629737984*Y^3 - 242347599729476234008068096*X*Y^3 - \
1181219436474696443782758400*X^2*Y^3 - 
     7365628459852750533951488*Y^4 + 394856079151800828144123904*X*Y^4 - \
1632515098937241031241891840*X^2*Y^4 - 
     4348632074059358096796418048*X^3*Y^4 + 33367832020626076378071040*Y^5 - \
226835446343829689450102784*X*Y^5 + 
     3062585334853347721261088768*X^2*Y^5 - \
8654154461056833465763233792*X^3*Y^5 - 4903208074645072581113151488*X^4*Y^5 + 
     35974881503389639698808832*Y^6 + 207128656758417192105541632*X*Y^6 - \
1715061771187285914887913472*X^2*Y^6 + 
     13974108509359943867925790720*X^3*Y^6 - \
34547742115934093654295576576*X^4*Y^6 + 18282853913486726963561758720*X^5*Y^6 \
- 
     27711268762756807707852800*Y^7 + 478502027203076758930718720*X*Y^7 - \
320000499229974828096159744*X^2*Y^7 - 
     6492169972479252603844165632*X^3*Y^7 + \
43900902120550915896222154752*X^4*Y^7 - 97049656431221422651542077440*X^5*Y^7 \
+ 
     87949974306406640114887557120*X^6*Y^7 + 37803455342074485831368704*Y^8 - \
525526251262585243410890752*X*Y^8 + 
     3036185381333735225788989440*X^2*Y^8 - \
3646806104010270809834651648*X^3*Y^8 - 18790621418080286604872450048*X^4*Y^8 + 
     99365442108569913670554812416*X^5*Y^8 - \
187709504135623514888473460736*X^6*Y^8 + \
180801121621731806379535466496*X^7*Y^8 + 
     2432928803410982808322048*Y^9 + 45586992132829995651301376*X*Y^9 - \
1420910281272390707098943488*X^2*Y^9 + 
     6135141908937407308670959616*X^3*Y^9 - \
4720475186636053320498872320*X^4*Y^9 - 39637488291080847519255822336*X^5*Y^9 + 
     157328825386577931751573733376*X^6*Y^9 - \
255686237016726726691457892352*X^7*Y^9 + \
232213728246136843408472678400*X^8*Y^9 - 
     38593234378326906028425216*Y^10 + 453077038153355829692334080*X*Y^10 - \
2302776704790884181804711936*X^2*Y^10 + 
     3335186421738845478705299456*X^3*Y^10 + \
1567646186452594115099836416*X^4*Y^10 + 1235215435892008877764067328*X^5*Y^10 \
- 
     58861583273068915496546754560*X^6*Y^10 + \
179286597741699820937647349760*X^7*Y^10 - \
249306803654309806688295006208*X^8*Y^10 + 
     184231832172813932414417948672*X^9*Y^10 + \
28128074995493823067455488*Y^11 - 282219351439639300611768320*X*Y^11 + 
     2241189785132285894133940224*X^2*Y^11 - \
8935432507646819115692457984*X^3*Y^11 + \
15379793738949102747346206720*X^4*Y^11 - 
     11333555246928881571145809920*X^5*Y^11 + \
11147520199549083439332614144*X^6*Y^11 - \
59093079288413784507225382912*X^7*Y^11 + 
     131535563081736584672676577280*X^8*Y^11 - \
105834604856393943610168768512*X^9*Y^11 - \
39953169997699358023463377408*X^10*Y^11 - 
     6711256552491352283217920*Y^12 - 59821957473328559567339520*X*Y^12 + \
227709660151015662005796864*X^2*Y^12 + 
     2328552847993604729383944192*X^3*Y^12 - \
13710953381353213429856460800*X^4*Y^12 + \
27414069378486141919490514944*X^5*Y^12 - 
     25062516082792080776231809024*X^6*Y^12 + \
8379276664267825296556089344*X^7*Y^12 + 5605872122190947584629921536*X^8*Y^12 \
- 
     40945672799518519711328518912*X^9*Y^12 + \
150918290275112760153300896320*X^10*Y^12 - \
313415343835341907892201291008*X^11*Y^12 - 
     47991010959457184953466880*Y^13 + 269942409238369894487097344*X*Y^13 - \
1089270541957426419409272832*X^2*Y^13 + 
     2451604794912046443185471488*X^3*Y^13 + \
1222917721514742812238258176*X^4*Y^13 - \
17705210203199663953458618368*X^5*Y^13 + 
     30539792906112438570197823488*X^6*Y^13 - \
4571862314898385139157413888*X^7*Y^13 - \
63956249071480377707296187648*X^8*Y^13 + 
     153550981882774402652999376128*X^9*Y^13 - \
261925252160826421946193189056*X^10*Y^13 + \
385373413019502169248134757760*X^11*Y^13 - 
     489036118136977529419799611456*X^12*Y^13 + \
38753300633252941791248384*Y^14 - 251686882821610148932042752*X*Y^14 + 
     569891472586403131083907072*X^2*Y^14 - \
600916145967017254056992768*X^3*Y^14 - 162780685109713198973366272*X^4*Y^14 + 
     2963808312394570941992448000*X^5*Y^14 - \
5441604627637922433984775936*X^6*Y^14 - \
12251012673529154824413108224*X^7*Y^14 + 
     79500272205884865263592959552*X^8*Y^14 - \
190130252164640293442094267968*X^9*Y^14 + \
302653753120504634562653607424*X^10*Y^14 - 
     399542354474384511452495714400*X^11*Y^14 + \
468784524564772495805027948744*X^12*Y^14 - \
451310539738167531085644218936*X^13*Y^14 + 
     18038780644468074100326400*Y^15 - 74681614887826329021349888*X*Y^15 + \
399813441691240731601231872*X^2*Y^15 - 
     1604022307383629372032983040*X^3*Y^15 + \
2449389301569668921273950208*X^4*Y^15 + 1467792392435147927914315776*X^5*Y^15 \
- 
     13693665642398177344604849152*X^6*Y^15 + \
39566260736031446825116158976*X^7*Y^15 - \
90936583741741688124348775296*X^8*Y^15 + 
     171291077210760182725965441408*X^9*Y^15 - \
265826005882891166728887425312*X^10*Y^15 + \
346839792986922668767505406432*X^11*Y^15 - 
     363937984538332657756053047984*X^12*Y^15 + \
271944432648441419508877093328*X^13*Y^15 - \
100268754424727175908185387808*X^14*Y^15 - 
     25182645824929912087515136*Y^16 + 260086410759524060526825472*X*Y^16 - \
904201004281566613098898432*X^2*Y^16 + 
     1594591869024645739530264576*X^3*Y^16 - \
1122607313201791768786343424*X^4*Y^16 - 3369807149138069781723959808*X^5*Y^16 \
+ 
     17103680068283353939615977856*X^6*Y^16 - \
43215342091996580739484882688*X^7*Y^16 + \
80782549497827865036938839472*X^8*Y^16 - 
     133274379300836957979071220144*X^9*Y^16 + \
197809941048761924344651665420*X^10*Y^16 - \
236419361151296907020786163792*X^11*Y^16 + 
     196784408059216793187886503516*X^12*Y^16 - \
79007909272170904123149887248*X^13*Y^16 - \
56872910357765730692438220760*X^14*Y^16 + 
     152333036940699715343604988960*X^15*Y^16 + \
6630886277450275695792128*Y^17 - 74743117634800758055047168*X*Y^17 + 
     309717592011693068219372544*X^2*Y^17 - \
436278520976647599610951680*X^3*Y^17 - 644030287053264191840437760*X^4*Y^17 + 
     4345768810280702838185360896*X^5*Y^17 - \
12402529653779667751120817024*X^6*Y^17 + \
27884468721071211834800059904*X^7*Y^17 - 
     54717751861717259372510113456*X^8*Y^17 + \
91677794754027829503319462640*X^9*Y^17 - \
120509454268140785734577076892*X^10*Y^17 + 
     110541428584984441367751047032*X^11*Y^17 - \
49127408038809573081435801464*X^12*Y^17 - \
42041894945583004582475837172*X^13*Y^17 + 
     124149520391587865386119161304*X^14*Y^17 - \
161183373931194139227659569296*X^15*Y^17 + \
132919813912717622976859258208*X^16*Y^17 + 
     8023772458264441567708160*Y^18 - 63013867531492793303397376*X*Y^18 + \
241950448749967415863833856*X^2*Y^18 - 
     577399450037706678680005632*X^3*Y^18 + \
1074954187465562548871749760*X^4*Y^18 - 2220470735748224358306399104*X^5*Y^18 \
+ 
     5817943077706600612928997408*X^6*Y^18 - \
15463479790417241034587777472*X^7*Y^18 + \
33342469250402490859156383732*X^8*Y^18 - 
     51889390595470323040841130420*X^9*Y^18 + \
53521087563796089632684293625*X^10*Y^18 - \
26756739028193785398468516240*X^11*Y^18 - 
     23907636932165111077676751408*X^12*Y^18 + \
82595457788277966400563610252*X^13*Y^18 - \
121462211236151702151778826867*X^14*Y^18 + 
     111411595388652160960309894240*X^15*Y^18 - \
54424553910586932240090193588*X^16*Y^18 - \
8475463062746823446120189276*X^17*Y^18 - 
     1668224502513079397449728*Y^19 + 41193308159638682109069312*X*Y^19 - \
194486229526674711421530112*X^2*Y^19 + 
     416555033152112734077007872*X^3*Y^19 - \
516810077129468670760761344*X^4*Y^19 + 867742250372514200132033280*X^5*Y^19 - 
     3314255103757350978441523712*X^6*Y^19 + \
9764324832743830337602013056*X^7*Y^19 - \
18331439721849853846633500416*X^8*Y^19 + 
     22615934586375023884096488136*X^9*Y^19 - \
15741405878398996595796877104*X^10*Y^19 - \
6459682051235564064682100800*X^11*Y^19 + 
     42005457312410092120111660248*X^12*Y^19 - \
74889209762409029212248185216*X^13*Y^19 + \
78150584025632731929676063584*X^14*Y^19 - 
     42208329177312336309444900672*X^15*Y^19 - \
6758758026263128999396122176*X^16*Y^19 + \
33324928289324230182404674968*X^17*Y^19 - 
     28469040905638188967413843216*X^18*Y^19 - 236890333545779530431488*Y^20 \
- 828379978266929619093504*X*Y^20 + 
     10774210886568827428952064*X^2*Y^20 - \
43130028756973661882164224*X^3*Y^20 + 246154909411425149347795584*X^4*Y^20 - 
     1174570181596674321598726400*X^5*Y^20 + \
3456920617809565578600363520*X^6*Y^20 - 6694350204637709422810663104*X^7*Y^20 \
+ 
     9217318427029786187272980020*X^8*Y^20 - \
8678518046454160100730193736*X^9*Y^20 + \
1407824014513028962496205088*X^10*Y^20 + 
     15966023210741913283574377176*X^11*Y^20 - \
37833182459772618405027137100*X^12*Y^20 + \
46269114137293681467111345856*X^13*Y^20 - 
     28280768367379303836577579808*X^14*Y^20 - \
4530637281113705969374387840*X^15*Y^20 + \
25878847041589587640371875068*X^16*Y^20 - 
     24050094971233624958006224728*X^17*Y^20 + \
9829499869437210449711141280*X^18*Y^20 + \
1300348456275020641406410984*X^19*Y^20 - 
     260509970923809736593408*Y^21 - 3859089529495109740078080*X*Y^21 + \
19640287199174624673957888*X^2*Y^21 + 
     12414441067344412211858432*X^3*Y^21 - \
294475953570459765624722176*X^4*Y^21 + 1064915003470001151299630464*X^5*Y^21 - 
     2373321384652475928415001280*X^6*Y^21 + \
3935083643653940994696487744*X^7*Y^21 - 4877380837118097101374321088*X^8*Y^21 \
+ 
     3072089058658292526057285836*X^9*Y^21 + \
4319225103481532645032965572*X^10*Y^21 - \
16161526895951991379978960608*X^11*Y^21 + 
     23362372090429242768191979072*X^12*Y^21 - \
16268347673573817196831588600*X^13*Y^21 - \
2087863233873668505905660552*X^14*Y^21 + 
     16713969486472172074473628224*X^15*Y^21 - \
17024990100103421115338575936*X^16*Y^21 + \
7395415051122698536050829900*X^17*Y^21 + 
     1102221294165823988199783940*X^18*Y^21 - \
3573576515724376251633999296*X^19*Y^21 + \
2225189255979144660857423648*X^20*Y^21 - 
     215904095775932813478912*Y^22 + 1671125650680772359236608*X*Y^22 - \
1956522520698988360596992*X^2*Y^22 - 
     26735280924228100708106752*X^3*Y^22 + \
151018328465512471960750400*X^4*Y^22 - 439495351564110548664109888*X^5*Y^22 + 
     962711141431685851353914768*X^6*Y^22 - \
1685689292903084934226542528*X^7*Y^22 + 1791533465358422008556090840*X^8*Y^22 \
+ 
     556419340012372143634116288*X^9*Y^22 - \
5855324698359343720493439203*X^10*Y^22 + \
10285364144108762584862755264*X^11*Y^22 - 
     8184528021440976184893006520*X^12*Y^22 - \
649006759929727221702722960*X^13*Y^22 + \
9059045597686397321911510223*X^14*Y^22 - 
     10220412591250716954619483904*X^15*Y^22 + \
4863542259182743568095268912*X^16*Y^22 + \
890825857140689302043937408*X^17*Y^22 - 
     2864709273957492963438852137*X^18*Y^22 + \
1866311974307134205342328192*X^19*Y^22 - \
466568279462043127577815520*X^20*Y^22 - 
     176502129109696650171483904*X^21*Y^22 + 127494337883681010909184*Y^23 - \
886461063722698552852480*X*Y^23 + 
     2216451906319999918086144*X^2*Y^23 + 839465250167795672949248*X^3*Y^23 - \
28778143175813971517778432*X^4*Y^23 + 
     129008575384946244536098304*X^5*Y^23 - \
326608443073396098629559936*X^6*Y^23 + 413012181697614775204067744*X^7*Y^23 + 
     222523247607389084219366368*X^8*Y^23 - \
2004239955275484610304987984*X^9*Y^23 + \
3890399929953467606771425472*X^10*Y^23 - 
     3509834159861420962856744160*X^11*Y^23 - \
40316149999525771304506512*X^12*Y^23 + 4121392179113542367037058704*X^13*Y^23 \
- 
     5091076402807646798997283168*X^14*Y^23 + \
2575199032996158715263039232*X^15*Y^23 + \
541884378443618543932227184*X^16*Y^23 - 
     1831576262938221654213632960*X^17*Y^23 + \
1313312520043811525831422208*X^18*Y^23 - \
340104018789415758019283200*X^19*Y^23 - 
     151290454715461618318327328*X^20*Y^23 + \
175290400632038385790859456*X^21*Y^23 - 71340114734485367500831552*X^22*Y^23 \
- 
     35925693828972718641152*Y^24 + 310406626041704023770112*X*Y^24 - \
1170886985324288359874304*X^2*Y^24 + 
     689807547544269078662656*X^3*Y^24 + 14546764190284428891320704*X^4*Y^24 \
- 66368816030220069092369984*X^5*Y^24 + 
     111667943804431660806221712*X^6*Y^24 + \
48308317930379448326934304*X^7*Y^24 - 601178171579364844485704224*X^8*Y^24 + 
     1272077691298287075092646016*X^9*Y^24 - \
1257016848369944544593750932*X^10*Y^24 + 64689206537838739018074000*X^11*Y^24 \
+ 
     1568332699139889949586263324*X^12*Y^24 - \
2162742758144051812541494256*X^13*Y^24 + \
1176866541142193946147500640*X^14*Y^24 + 
     324766517655792554427527568*X^15*Y^24 - \
1029356762779145676105801016*X^16*Y^24 + \
768583380290017237035502640*X^17*Y^24 - 
     210455348525714935849947548*X^18*Y^24 - \
117398574253843222253891680*X^19*Y^24 + 145426701408197438296570580*X^20*Y^24 \
- 
     58828661325795115677582048*X^21*Y^24 + \
4662209375156199267464336*X^22*Y^24 + 7367170344291538737973440*X^23*Y^24 + 
     9037639166288655209472*Y^25 - 14916376703623634110464*X*Y^25 - \
453979031402252942297856*X^2*Y^25 + 
     3516463314420137950179072*X^3*Y^25 - 12919593429695131615123264*X^4*Y^25 \
+ 24978698371542125171119488*X^5*Y^25 - 
     5669111268351058140698000*X^6*Y^25 - \
104125764950475084775285008*X^7*Y^25 + 282285943719839544903867200*X^8*Y^25 - 
     319314967529278907763476888*X^9*Y^25 - \
683570018170849594195612*X^10*Y^25 + 521958241377831831223834616*X^11*Y^25 - 
     752313930039249372767808984*X^12*Y^25 + \
430636155132680232618332932*X^13*Y^25 + 142779993085178900720051032*X^14*Y^25 \
- 
     467403504250302842649915200*X^15*Y^25 + \
374587439600454827218133616*X^16*Y^25 - 99997935726927515796545840*X^17*Y^25 - 
     72972074607560517834511780*X^18*Y^25 + \
88626824594570089425985960*X^19*Y^25 - 40701463779984875348951320*X^20*Y^25 + 
     3810095384657194942882252*X^21*Y^25 + \
6325210795834161283250576*X^22*Y^25 - 3882129071846251805793696*X^23*Y^25 + 
     993253430535014027541728*X^24*Y^25 - 1905327853906199750400*Y^26 - \
13811930785146778004224*X*Y^26 + 
     296095854089937271794368*X^2*Y^26 - 1572494764433585723735168*X^3*Y^26 + \
3580744949027383153075696*X^4*Y^26 - 
     763484121535594425548592*X^5*Y^26 - 17367687047914426360218028*X^6*Y^26 \
+ 48598163882773161390933248*X^7*Y^26 - 
     54438078779749860374044324*X^8*Y^26 - \
18628536931576293810470476*X^9*Y^26 + 153774809108397268627731633*X^10*Y^26 - 
     226177578310088764173289744*X^11*Y^26 + \
131723257705150708830325456*X^12*Y^26 + 61157863786972522112568756*X^13*Y^26 - 
     180522487381958117460425107*X^14*Y^26 + \
149612878338314387598761120*X^15*Y^26 - 39159430239947851672250916*X^16*Y^26 - 
     41748630061130650595725772*X^17*Y^26 + \
50729109634211969455865933*X^18*Y^26 - 22366605615148397157018672*X^19*Y^26 + 
     1035666553202414769260632*X^20*Y^26 + \
4736819133472917019564852*X^21*Y^26 - 3304005859693335422680307*X^22*Y^26 + 
     795312407060071087473152*X^23*Y^26 + 117718029025029497494848*X^24*Y^26 \
- 119954304950796170289888*X^25*Y^26 + 
     5505793303896697856*Y^27 + 5784875982709460118016*X*Y^27 - \
57794739510565029981696*X^2*Y^27 + 
     178111187913696379685632*X^3*Y^27 + 159019876887820075178944*X^4*Y^27 - \
2589065948503780759770080*X^5*Y^27 + 
     7514771221187460942025472*X^6*Y^27 - 8583238314927344009960992*X^7*Y^27 \
- 5370181837020403397600592*X^8*Y^27 + 
     33247352472092568790663000*X^9*Y^27 - \
50199786578512073315252944*X^10*Y^27 + 29441195410101147263964544*X^11*Y^27 + 
     20766346255264989145968184*X^12*Y^27 - \
57260083625245601947710208*X^13*Y^27 + 48761286886637198531900640*X^14*Y^27 - 
     10748452032364490847196704*X^15*Y^27 - \
18297135817753418350241168*X^16*Y^27 + 21673709053758130234965160*X^17*Y^27 - 
     10450058464877366697766928*X^18*Y^27 + \
259211066066150252905568*X^19*Y^27 + 2941006955109906480445784*X^20*Y^27 - 
     1899985975234326988177744*X^21*Y^27 + 528629953088952386950528*X^22*Y^27 \
+ 44711903912757781058176*X^23*Y^27 - 
     103235767274861456714496*X^24*Y^27 + 39969723709842997282896*X^25*Y^27 - \
6189002992281276780224*X^26*Y^27 + 
     80844472541255656704*Y^28 - 1071214946678094457600*X*Y^28 + \
2046414263448543038592*X^2*Y^28 + 32361076842978390831104*X^3*Y^28 - 
     239371881081394922619600*X^4*Y^28 + 715963705994117094315472*X^5*Y^28 - \
835745116793309150250168*X^6*Y^28 - 
     1038254573059283849234096*X^7*Y^28 + 5306154028166358046946444*X^8*Y^28 \
- 8011694275605706260448632*X^9*Y^28 + 
     3542820339188645213508032*X^10*Y^28 + \
7237774650949944079861752*X^11*Y^28 - 15329728784225676145219580*X^12*Y^28 + 
     12886994173925674010235680*X^13*Y^28 - \
2058731264913734400006048*X^14*Y^28 - 7237491605583488611272656*X^15*Y^28 + 
     8213124406708730533562116*X^16*Y^28 - \
3593500724531746669618344*X^17*Y^28 - 380121635757184001824992*X^18*Y^28 + 
     1561750277269779994447720*X^19*Y^28 - \
1070084812451610758141868*X^20*Y^28 + 256105646759961884853136*X^21*Y^28 + 
     85089524937364815774176*X^22*Y^28 - 74860549937640105891328*X^23*Y^28 + \
33512282021060734639368*X^24*Y^28 - 
     4717099382840808995008*X^25*Y^28 - 2631721808863003060408*X^26*Y^28 + \
839931219168917184144*X^27*Y^28 - 
     12998107252519190016*Y^29 + 27482822026429087232*X*Y^29 + \
1398076663985253350016*X^2*Y^29 - 11430726183874426934400*X^3*Y^29 + 
     34678678441287138836992*X^4*Y^29 - 17425425139412810927904*X^5*Y^29 - \
196353887258680033294272*X^6*Y^29 + 
     671557722823198732531376*X^7*Y^29 - 969085945918749075694672*X^8*Y^29 + \
234723321813854932475972*X^9*Y^29 + 
     1660016992902982767882996*X^10*Y^29 - \
3207774008234311925145952*X^11*Y^29 + 2583563951963160159627088*X^12*Y^29 - 
     45790743458953462072480*X^13*Y^29 - 2145994933706929275501416*X^14*Y^29 \
+ 2354937286652178076598880*X^15*Y^29 - 
     1051427853306916190174160*X^16*Y^29 - 253449243911974791320452*X^17*Y^29 \
+ 669433348062221947800412*X^18*Y^29 - 
     421560531952469697589520*X^19*Y^29 + 104497632917093050190912*X^20*Y^29 \
+ 37018737477011307992088*X^21*Y^29 - 
     46411791441066853613888*X^22*Y^29 + 18635415008957036303472*X^23*Y^29 - \
2839807433503953916896*X^24*Y^29 - 
     949203888470554440736*X^25*Y^29 + 726935262520940876544*X^26*Y^29 - \
198154994142144898528*X^27*Y^29 + 
     19622401750103201488*X^28*Y^29 - 26859155815325952*Y^30 + \
20701100226193110912*X*Y^30 - 246155109026728776896*X^2*Y^30 + 
     801404058163217060224*X^3*Y^30 + 1608652099995278836920*X^4*Y^30 - \
19013807242697811853504*X^5*Y^30 + 
     58517756073318992627974*X^6*Y^30 - 77082073023665178352416*X^7*Y^30 - \
21660551771600102215664*X^8*Y^30 + 
     260207610287910963148120*X^9*Y^30 - 454746124653458951184991*X^10*Y^30 + \
330967944401692426771680*X^11*Y^30 + 
     136145390870724625668400*X^12*Y^30 - 567798343312867080956392*X^13*Y^30 \
+ 561325729288725456800477*X^14*Y^30 - 
     192049932532295829040352*X^15*Y^30 - 140386845889546589539032*X^16*Y^30 \
+ 230867543920496475137400*X^17*Y^30 - 
     144742579970843819511591*X^18*Y^30 + 22210444506268159157728*X^19*Y^30 + \
31228510089800776559704*X^20*Y^30 - 
     22793531946760235816648*X^21*Y^30 + 9147928250561050796077*X^22*Y^30 - \
1020205596128022245440*X^23*Y^30 - 
     1520639725366056920104*X^24*Y^30 + 509788067362996430208*X^25*Y^30 - \
143093150805975218424*X^26*Y^30 + 
     14071956147816193120*X^27*Y^30 + 18236003408943165240*X^28*Y^30 - \
2515433691088697064*X^29*Y^30 + 209235442146674944*Y^31 - 
     2915282757040841984*X*Y^31 + 6037529906897835584*X^2*Y^31 + \
103785300570517650752*X^3*Y^31 - 823550226628458561248*X^4*Y^31 + 
     2549347110187559274064*X^5*Y^31 - 2574640079379369282752*X^6*Y^31 - \
7198236104244688636736*X^7*Y^31 + 
     30650856187535291311120*X^8*Y^31 - 48186325115172745819920*X^9*Y^31 + \
23774007069666135596352*X^10*Y^31 + 
     45908846450771746510624*X^11*Y^31 - 106212584892916913010048*X^12*Y^31 + \
98003160253644175769120*X^13*Y^31 - 
     26075704691362271747168*X^14*Y^31 - 45582258286583839058720*X^15*Y^31 + \
63463793374386397240944*X^16*Y^31 - 
     35201799123571782015376*X^17*Y^31 + 2706954804919099016672*X^18*Y^31 + \
11029384312024604589824*X^19*Y^31 - 
     9398633721363790344512*X^20*Y^31 + 3484068527884561142016*X^21*Y^31 - \
172146118988637062784*X^22*Y^31 - 
     517262799184255769024*X^23*Y^31 + 317605483137148131664*X^24*Y^31 - \
87666444086924483984*X^25*Y^31 + 
     7098098880918245248*X^26*Y^31 + 4430754324610288992*X^27*Y^31 - \
2206911394804793376*X^28*Y^31 + 493024298913580752*X^29*Y^31 - 
     49473789273479520*X^30*Y^31 - 18862619719092640*Y^32 + \
50148412897700896*X*Y^32 + 2130359033865511896*X^2*Y^32 - 
     19399702038572019712*X^3*Y^32 + 57686964880867681904*X^4*Y^32 + \
29229109579010417376*X^5*Y^32 - 710364492555362089488*X^6*Y^32 + 
     2245485519274698347504*X^7*Y^32 - 3184681509457666163472*X^8*Y^32 + \
310456042208645748576*X^9*Y^32 + 
     7329610327204933744772*X^10*Y^32 - 13953780893775602905632*X^11*Y^32 + \
10959990032794734442596*X^12*Y^32 + 
     1342364549773206369472*X^13*Y^32 - 11927664415052104948800*X^14*Y^32 + \
12866086290762708215056*X^15*Y^32 - 
     6286143664374709572936*X^16*Y^32 - 1389144049174881659776*X^17*Y^32 + \
4399193637004323474988*X^18*Y^32 - 
     2675783393559195331488*X^19*Y^32 + 715671700790780675212*X^20*Y^32 + \
141671196629443933024*X^21*Y^32 - 
     408146359031691691128*X^22*Y^32 + 143990387880199648368*X^23*Y^32 - \
21476721576409661872*X^24*Y^32 + 
     1131917191245632320*X^25*Y^32 + 9620235827787901644*X^26*Y^32 - \
1501738702254528672*X^27*Y^32 + 221760355871677140*X^28*Y^32 - 
     35699260652807616*X^29*Y^32 - 53865005449312800*X^30*Y^32 + \
2597954285221344*X^31*Y^32 - 486867398514144*Y^33 + 
     16310234791137632*X*Y^33 - 236666002551228888*X^2*Y^33 + \
933921693187786528*X^3*Y^33 + 2136177495326877760*X^4*Y^33 - 
     27778776894641533800*X^5*Y^33 + 89270406672608032352*X^6*Y^33 - \
100515511550763191952*X^7*Y^33 - 
     159650260980145426496*X^8*Y^33 + 752741465391119873392*X^9*Y^33 - \
1177546824528351157236*X^10*Y^33 + 
     670476714033798179128*X^11*Y^33 + 781063362614780438392*X^12*Y^33 - \
2054481304780711480812*X^13*Y^33 + 
     1971359493470876184984*X^14*Y^33 - 667032006804377573584*X^15*Y^33 - \
610098481655193563616*X^16*Y^33 + 
     986819314530623991416*X^17*Y^33 - 627107586605701703996*X^18*Y^33 + \
134549040071684610264*X^19*Y^33 + 
     108293868870946445432*X^20*Y^33 - 116228432966475564612*X^21*Y^33 + \
55864041231871549296*X^22*Y^33 - 
     12502009117501741200*X^23*Y^33 - 1517910826339834208*X^24*Y^33 + \
2330439880750256400*X^25*Y^33 - 969041171334061308*X^26*Y^33 + 
     219311043735029400*X^27*Y^33 - 20989181537004744*X^28*Y^33 - \
4317799802247396*X^29*Y^33 + 2349689434016616*X^30*Y^33 - 
     549148182115248*X^31*Y^33 + 83661116164704*X^32*Y^33)*Z^34; \
\>", "Input",
 CellChangeTimes->{{3.9138527626640744`*^9, 3.913852762762316*^9}, 
   3.913852879729134*^9, 3.929585861853691*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"5ff1636d-2726-4419-9102-f27e6c8b1883"],

Cell["\<\
asymTerms33[X_, Y_, Z_] = (189114903902647092567343104*Y + \
62631598597927279129526272*Y^2 + 3983046663182074502434521088*X*Y^2 - 
     165277779049286006311223296*Y^3 - 360540484173933882007093248*X*Y^3 + \
30638863122203732580585439232*X^2*Y^3 + 
     176751910509528125292937216*Y^4 - 2232742729016072346275938304*X*Y^4 - \
3270762866801579914828972032*X^2*Y^4 + 
     119734888861571213244453879808*X^3*Y^4 - 330193896219706029231833088*Y^5 \
+ 1896243315521635354882867200*X*Y^5 - 
     17886038470794061919608111104*X^2*Y^5 + \
10231212153914602816349929472*X^3*Y^5 + \
252839736992920626528073547776*X^4*Y^5 - 
     185074803877543542255517696*Y^6 - 1035835187040104264069283840*X*Y^6 + \
12848421789023279272796618752*X^2*Y^6 - 
     98294985855109594507963793408*X^3*Y^6 + \
160518052267924186617226461184*X^4*Y^6 + \
190288892577950455400709750784*X^5*Y^6 + 
     304931606636040741116182528*Y^7 - 4544161995929783139664134144*X*Y^7 + \
3053283207200978144250036224*X^2*Y^7 + 
     69688407816535913754869628928*X^3*Y^7 - \
378098048745545509229431881728*X^4*Y^7 + \
692012579351058377652929691648*X^5*Y^7 - 
     451555637507020580183781408768*X^6*Y^7 - 391835751301174117967855616*Y^8 \
+ 4167220513879393713487085568*X*Y^8 - 
     17458446444290742440218853376*X^2*Y^8 - \
9374273708044781966805434368*X^3*Y^8 + 273115937306997637441578598400*X^4*Y^8 \
- 
     1004201123079036353887426445312*X^5*Y^8 + \
1680800170801342917673996582912*X^6*Y^8 - \
1689715289256498443389222289408*X^7*Y^8 - 
     290584896692138484091060224*Y^9 + 2917548730883184800048349184*X*Y^9 - \
6774669732125254676603207680*X^2*Y^9 + 
     15004102913557227615210831872*X^3*Y^9 - \
141377872101931772132509483008*X^4*Y^9 + \
701578541716489705795863314432*X^5*Y^9 - 
     1869083301471267331986796593152*X^6*Y^9 + \
2912114844304579285063077994496*X^7*Y^9 - \
3219342654867679297800834228224*X^8*Y^9 + 
     220959501407871872254607360*Y^10 - 6710994707930308936524890112*X*Y^10 + \
38326323334775462203609317376*X^2*Y^10 - 
     96672809286925427711595511808*X^3*Y^10 + \
173951866356977833392840704000*X^4*Y^10 - \
437022840965734638065349541888*X^5*Y^10 + 
     1297464587736323645429208514560*X^6*Y^10 - \
2767460792759284999448505655296*X^7*Y^10 + \
3941608109664398379360650731520*X^8*Y^10 - 
     4224059962302958643141394795520*X^9*Y^10 - \
173134176616106114430795776*Y^11 + 1253602248552119640457609216*X*Y^11 - 
     22072802520592804635777171456*X^2*Y^11 + \
107356110584896481055178752000*X^3*Y^11 - \
256453337532590563965388914688*X^4*Y^11 + 
     450582666230013390115705790464*X^5*Y^11 - \
901831215589193605052326060032*X^6*Y^11 + \
1978706082688799296765895024640*X^7*Y^11 - 
     3354845560751314914443121408000*X^8*Y^11 + \
4033872398258951634918016861696*X^9*Y^11 - 
     3793722593991781303804759318528*X^10*Y^11 + \
64986990168272682896064512*Y^12 + 1140192870501841298233098240*X*Y^12 - 
     5092740308301787639327686656*X^2*Y^12 - \
27486685501316091164776071168*X^3*Y^12 + \
184822858247492926907212333056*X^4*Y^12 - 
     483463599590402727705820569600*X^5*Y^12 + \
887057612428714256186522083328*X^6*Y^12 - \
1450446633512256336959238909952*X^7*Y^12 + 
     2220002507943838710225905431552*X^8*Y^12 - \
2894469593459894684699750215168*X^9*Y^12 + 
     2875667347335327231788534833408*X^10*Y^12 - \
1992785358922089903974011443200*X^11*Y^12 + 189275266956980024502779904*Y^13 - 
     263087672097150596287168512*X*Y^13 + \
563049048460677573869125632*X^2*Y^13 + 4908392084536080010446774272*X^3*Y^13 - 
     85397315689213676081840365568*X^4*Y^13 + \
359311445991128736192399679488*X^5*Y^13 - \
768880315180751980401735707648*X^6*Y^13 + 
     1108327071972955397605324294656*X^7*Y^13 - \
1395713059763447622605333705216*X^8*Y^13 + \
1646256427374882448179187484160*X^9*Y^13 - 
     1476716806220445434543007242304*X^10*Y^13 + \
623463223812662157548925648224*X^11*Y^13 + 
     719830984430791667860027489824*X^12*Y^13 - \
61836376879329584137043968*Y^14 - 1130469788643486320116580352*X*Y^14 + 
     10164950740588522430278139904*X^2*Y^14 - \
36335137479887260880360087552*X^3*Y^14 + \
91641840281630859992248754176*X^4*Y^14 - 
     212352413963468975814696156160*X^5*Y^14 + \
435492067242451922491118998528*X^6*Y^14 - \
703296545235882199969835953152*X^7*Y^14 + 
     846569831449890046961918277888*X^8*Y^14 - \
708888081238888963610127961792*X^9*Y^14 + \
226464867271519167155806473856*X^10*Y^14 + 
     682353109628689466447686294112*X^11*Y^14 - \
2025549197560180173005356541184*X^12*Y^14 + 
     3285002256622299133417136402460*X^13*Y^14 - \
343012389635087909744377856*Y^15 + 1983658948683193750186237952*X*Y^15 - 
     10071269911704140507713740800*X^2*Y^15 + \
35817054316629412191596257280*X^3*Y^15 - \
78302871506594373839692865536*X^4*Y^15 + 
     124289880208377485750744369664*X^5*Y^15 - \
197986078095177919067321988096*X^6*Y^15 + \
310484534644730680367371966976*X^7*Y^15 - 
     329513240434457767561921223040*X^8*Y^15 + \
65725526639024083464908039008*X^9*Y^15 + \
572274287536315315984339569120*X^10*Y^15 - 
     1591164942534468948571725924320*X^11*Y^15 + \
2718873540807623808023939978704*X^12*Y^15 - 
     3263864309706938566573222900706*X^13*Y^15 + \
2780277324622115010224978781552*X^14*Y^15 + 110202027665145262475001856*Y^16 - 
     1258036302836566734934327296*X*Y^16 + \
3999986567914050052356689920*X^2*Y^16 - 9112947064200289717550579712*X^3*Y^16 \
+ 
     23132381950647277925690107904*X^4*Y^16 - \
51888909857472447915137923072*X^5*Y^16 + \
82094966826879309643790598656*X^6*Y^16 - 
     79497386464456743085598209024*X^7*Y^16 - \
14285659616162772424981031360*X^8*Y^16 + \
322238526905456027666640874688*X^9*Y^16 - 
     973791783780157338317128806128*X^10*Y^16 + \
1835176162737372138012935119296*X^11*Y^16 - 
     2410577521467572268229755913792*X^12*Y^16 + \
2259621738912950953688483290816*X^13*Y^16 - 
     1441601308276914731366060062928*X^14*Y^16 + \
383932870593258559483619167264*X^15*Y^16 + 89364677498824143510642688*Y^17 - 
     536164388941367928550027264*X*Y^17 + \
1412124864676293449065138176*X^2*Y^17 - 2854492456742859275589680128*X^3*Y^17 \
+ 
     2589010410958922864323859456*X^4*Y^17 + \
6400119974671155118600942080*X^5*Y^17 - \
20231949666098866643916638976*X^6*Y^17 + 
     1823856192913824869562749568*X^7*Y^17 + \
126112115561976354707519553184*X^8*Y^17 - \
456421067269811110837595915952*X^9*Y^17 + 
     973412444960751331071521102504*X^10*Y^17 - \
1428106983521513037843137265772*X^11*Y^17 + 
     1496583833139669678266515217168*X^12*Y^17 - \
1073129721096759474008363763632*X^13*Y^17 + 
     323030318418772251287941369592*X^14*Y^17 + \
429078730848088325464745702580*X^15*Y^17 - \
835821160230201308065656791008*X^16*Y^17 - 
     79063971114386593021784064*Y^18 + 535638287641712847686135808*X*Y^18 - \
1513899210458459905014696960*X^2*Y^18 + 
     1818066597411004161858189312*X^3*Y^18 + \
528223353147244559943207424*X^4*Y^18 - 6249858034813393974039204352*X^5*Y^18 + 
     10115196405121920026196557952*X^6*Y^18 + \
19189878549074147413226135552*X^7*Y^18 - \
144921434501657282928066180784*X^8*Y^18 + 
     392954680146894019226413370864*X^9*Y^18 - \
668165825344670053164505254524*X^10*Y^18 + \
796773301723080566300293483048*X^11*Y^18 - 
     655621282339670175963553956936*X^12*Y^18 + \
237228117094405884068676797388*X^13*Y^18 + \
312110117407044278568412335576*X^14*Y^18 - 
     694119736477573891504100303696*X^15*Y^18 + \
680359697799623923419226380352*X^16*Y^18 - \
353076738310566359925007997608*X^17*Y^18 - 
     22818672143708710637662208*Y^19 + 111609639146642396063862784*X*Y^19 - \
317978077057356751903987712*X^2*Y^19 + 
     1488066686031430188968137216*X^3*Y^19 - \
6229027331121604608203809280*X^4*Y^19 + \
14371824948734844624254828032*X^5*Y^19 - 
     11997391003675356360666185216*X^6*Y^19 - \
28716720152182999254652168512*X^7*Y^19 + \
124241254164066892220055215632*X^8*Y^19 - 
     252002107744212483079407376656*X^9*Y^19 + \
351996559976354686602717244952*X^10*Y^19 - \
344033216398254992519261764878*X^11*Y^19 + 
     158819934928711581792351549496*X^12*Y^19 + \
178154576945889150711372124598*X^13*Y^19 - \
480799160948535324141114405280*X^14*Y^19 + 
     526087955953860619035946634148*X^15*Y^19 - \
298871294734251657441331554224*X^16*Y^19 + \
14593040560866062963786349708*X^17*Y^19 + 
     126913563124809941469774541352*X^18*Y^19 + \
30361190252377200086048768*Y^20 - 192669984978138011344867328*X*Y^20 + 
     707913516662117881809328128*X^2*Y^20 - \
2247724573994159300686776320*X^3*Y^20 + 5613638077108829290717321216*X^4*Y^20 \
- 
     8384195030739161440613711360*X^5*Y^20 + \
1114671920027440656260754432*X^6*Y^20 + \
27793522359877555007260195072*X^7*Y^20 - 
     79235905553632840192594825952*X^8*Y^20 + \
136960088275231564856362685040*X^9*Y^20 - \
164326224040303761500868873368*X^10*Y^20 + 
     104145328732135451491219762296*X^11*Y^20 + \
69999610729436657499228345216*X^12*Y^20 - \
271857290867343778014046570528*X^13*Y^20 + 
     340616309824593391287086980000*X^14*Y^20 - \
214134811525997316794391627904*X^15*Y^20 + \
10943303043380853763469649120*X^16*Y^20 + 
     106771002229141059378175724272*X^17*Y^20 - \
100319417672446845028501226696*X^18*Y^20 + \
41326076187337602984674280552*X^19*Y^20 - 
     465625609670123056685056*Y^21 + 51982607361846538072686592*X*Y^21 - \
358220252960357514904640512*X^2*Y^21 + 
     1063878567216582720902152704*X^3*Y^21 - \
1511357296234031974908111872*X^4*Y^21 - 252272262647873138650283520*X^5*Y^21 + 
     7139410605010579950031968128*X^6*Y^21 - \
22480468310803788519443056064*X^7*Y^21 + \
47552160230866484260096190240*X^8*Y^21 - 
     71420470806067235973900123168*X^9*Y^21 + \
61137767574759829630802589412*X^10*Y^21 + \
14135147386146563561751729722*X^11*Y^21 - 
     126586252973470743529749984704*X^12*Y^21 + \
185560687815153547076607209936*X^13*Y^21 - \
130577623639294572782260845716*X^14*Y^21 + 
     8807065416144424255893060126*X^15*Y^21 + \
76751399945264170509307341152*X^16*Y^21 - \
78853722904189820151268825680*X^17*Y^21 + 
     34714675499141543215688188652*X^18*Y^21 + \
962229641475547479792522062*X^19*Y^21 - \
11045358716806808146619492928*X^20*Y^21 - 
     833400742012664674660352*Y^22 - 8265719127139566264430592*X*Y^22 + \
87095184463600446637171712*X^2*Y^22 - 
     209735798118107462236344320*X^3*Y^22 - \
160403332582467520202280192*X^4*Y^22 + 2070955839437387176140504320*X^5*Y^22 - 
     6748891438597121183326010816*X^6*Y^22 + \
15771660942050310021877588352*X^7*Y^22 - \
27657869020151069810614775808*X^8*Y^22 + 
     29726997826023036198510983808*X^9*Y^22 - \
3025003867945676706128220936*X^10*Y^22 - \
49204456427413255690465685376*X^11*Y^22 + 
     86232361891712378300409296640*X^12*Y^22 - \
67685922624698891866991536764*X^13*Y^22 + \
5689754231126615391311756500*X^14*Y^22 + 
     45459106824251536448926414176*X^15*Y^22 - \
51053270530280500065866692992*X^16*Y^22 + \
24592057106913988233024729096*X^17*Y^22 + 
     985153404547202179899111648*X^18*Y^22 - \
9332423157361350683256286240*X^19*Y^22 + \
6081932523948371756105449728*X^20*Y^22 - 
     1590444310393147289076389000*X^21*Y^22 - 645874286891500932239360*Y^23 + \
4951167322459677924257792*X*Y^23 - 
     21287184998659943614242816*X^2*Y^23 + \
54375347821530293596976640*X^3*Y^23 + 22356543012502907719558400*X^4*Y^23 - 
     810634560233269233064702976*X^5*Y^23 + \
3441697507656381402705223296*X^6*Y^23 - 8040467424641270436486265440*X^7*Y^23 \
+ 
     10613948285139594925434382176*X^8*Y^23 - \
3332096406845204669735811232*X^9*Y^23 - \
16024291826784307358726390512*X^10*Y^23 + 
     33953166424475334134255932228*X^11*Y^23 - \
30395471741266926129714698512*X^12*Y^23 + \
3735306899988926402444376690*X^13*Y^23 + 
     23027728166019404474633317168*X^14*Y^23 - \
28271415443796005576018639534*X^15*Y^23 + \
14521131306817813881937713840*X^16*Y^23 + 
     809596518701487317032881132*X^17*Y^23 - \
6792148415833636185031888352*X^18*Y^23 + \
4863074937514698465562759792*X^19*Y^23 - 
     1304742276038994312376302752*X^20*Y^23 - \
347307629629593993337909012*X^21*Y^23 + 453132850846076536564653920*X^22*Y^23 \
+ 
     276418459591801831763968*Y^24 - 2846233956634253702877184*X*Y^24 + \
14008856565985004988926976*X^2*Y^24 - 
     40758378665672107529481216*X^3*Y^24 + \
27269088424736476400883968*X^4*Y^24 + 314466805472722668580973824*X^5*Y^24 - 
     1349387043217651515321349824*X^6*Y^24 + \
2363855924823239442392889536*X^7*Y^24 - 782483419320773894353323328*X^8*Y^24 - 
     5101861187894080930561022656*X^9*Y^24 + \
11621289891602536422973834272*X^10*Y^24 - \
11299504644482743777115487104*X^11*Y^24 + 
     1765750308535289580523924608*X^12*Y^24 + \
9539325692992776855981692928*X^13*Y^24 - \
12955291943397099851756917264*X^14*Y^24 + 
     7190588922454071067154099216*X^15*Y^24 + \
635934245912107331281199936*X^16*Y^24 - \
4074563264969264493844699744*X^17*Y^24 + 
     3046653990346777296643852848*X^18*Y^24 - \
902599232206446588555512912*X^19*Y^24 - 257807055639095015854319840*X^20*Y^24 \
+ 
     383159666152303059288650624*X^21*Y^24 - \
162777582124612237582673344*X^22*Y^24 + 20251571867218487975388352*X^23*Y^24 - 
     136388699278522047000576*Y^25 + 1523294198553047355150336*X*Y^25 - \
6187966935256861429283840*X^2*Y^25 + 
     5894348726724607153668096*X^3*Y^25 + 45738481909081652552809728*X^4*Y^25 \
- 220721068435450750567755520*X^5*Y^25 + 
     425929589563863693729555264*X^6*Y^25 - \
119255603201125550536912704*X^7*Y^25 - 1338002428952036711080805888*X^8*Y^25 + 
     3333237404667375289221824304*X^9*Y^25 - \
3589263413053931676392801504*X^10*Y^25 + \
672664405442803749139854200*X^11*Y^25 + 
     3411591836619398703867075632*X^12*Y^25 - \
4996799948582632305262016352*X^13*Y^25 + \
2954851939984365516003557104*X^14*Y^25 + 
     368955924640061576632763464*X^15*Y^25 - \
2120700339368579948470229824*X^16*Y^25 + \
1693267341395979007068463312*X^17*Y^25 - 
     489489570161039633394715888*X^18*Y^25 - \
202805795812730046238555136*X^19*Y^25 + 276113636550864166195957936*X^20*Y^25 \
- 
     130675555493331935284049296*X^21*Y^25 + \
15434768636495623359763808*X^22*Y^25 + 15311079233209230753915280*X^23*Y^25 - 
     8556290529518936831853888*X^24*Y^25 + 39730261980463836230656*Y^26 - \
383972428445625150540800*X*Y^26 + 
     611448043961833384205568*X^2*Y^26 + 6331820470576714044564736*X^3*Y^26 - \
37473041492449736798111040*X^4*Y^26 + 
     84283696645582833516710336*X^5*Y^26 - \
43604881321785940790780688*X^6*Y^26 - 234031668155062723552407568*X^7*Y^26 + 
     670588361736943573249154784*X^8*Y^26 - \
783685243704792222842060752*X^9*Y^26 + 112417401718634094962254124*X^10*Y^26 + 
     1030395911320747907790584040*X^11*Y^26 - \
1604087083161243492470053384*X^12*Y^26 + \
992267577048373746095327404*X^13*Y^26 + 
     199028979308121563601202464*X^14*Y^26 - \
889893317785185480680606784*X^15*Y^26 + 739951433473129725748140656*X^16*Y^26 \
- 
     227605139494775974470917848*X^17*Y^26 - \
116817816999750730145927020*X^18*Y^26 + 165574178796444695071291304*X^19*Y^26 \
- 
     78380328950923260018793400*X^20*Y^26 + \
9649052004566468187181092*X^21*Y^26 + 10193577582737499904184904*X^22*Y^26 - 
     7226804249021836403306272*X^23*Y^26 + \
1982467249137156536100000*X^24*Y^26 + 397051256894866327056*X^25*Y^26 - 
     3012067579513760936960*Y^27 - 6024607928280445026304*X*Y^27 + \
429940542928902324362496*X^2*Y^27 - 
     2962793967112887716891392*X^3*Y^27 + 8353360637385732748285504*X^4*Y^27 \
- 5262278781823018094782336*X^5*Y^27 - 
     33060478708377888042226000*X^6*Y^27 + \
105010524110678431717661328*X^7*Y^27 - 123737703990478608854082016*X^8*Y^27 - 
     20604578060262998563372720*X^9*Y^27 + \
284388084236804370444642568*X^10*Y^27 - 432518217569966194288897666*X^11*Y^27 \
+ 
     275103782394269363382672504*X^12*Y^27 + \
82455419392449547752350534*X^13*Y^27 - 324028037675945261571315968*X^14*Y^27 + 
     277358255893246290024455984*X^15*Y^27 - \
76311873012901271072142368*X^16*Y^27 - 64361573819481250140487436*X^17*Y^27 + 
     83905437293726914003704664*X^18*Y^27 - \
42365293233915959183483966*X^19*Y^27 + 3562761525968911451817736*X^20*Y^27 + 
     8395789785256429152808314*X^21*Y^27 - \
5098247350654228448807984*X^22*Y^27 + 1489840619166809225431228*X^23*Y^27 + 
     27052624347022482860288*X^24*Y^27 - 253794717020142828766408*X^25*Y^27 + \
76200879031678760007104*X^26*Y^27 - 
     738393008294029040640*Y^28 + 16836732524785707886592*X*Y^28 - \
122103667983298813542912*X^2*Y^28 + 
     326826935227461663772416*X^3*Y^28 + 331681087625975219910336*X^4*Y^28 - \
4685411301820086423446656*X^5*Y^28 + 
     13614304812841645451151136*X^6*Y^28 - \
16536271786493607785706128*X^7*Y^28 - 6757803868412078825250624*X^8*Y^28 + 
     56541057595685104157652080*X^9*Y^28 - \
89147885921186880343476008*X^10*Y^28 + 55146068516837138378860984*X^11*Y^28 + 
     30819027917815536778441312*X^12*Y^28 - \
93419612960038466715805248*X^13*Y^28 + 81887739733609217119030400*X^14*Y^28 - 
     21570029721369796317185424*X^15*Y^28 - \
27182466887947648658138016*X^16*Y^28 + 34819131527913844956110928*X^17*Y^28 - 
     17127749806941089273261176*X^18*Y^28 + \
987378586712403146214840*X^19*Y^28 + 4260131759949080759403936*X^20*Y^28 - 
     3030056452115152852094112*X^21*Y^28 + 884796765937985433046128*X^22*Y^28 \
+ 46875364136000141912224*X^23*Y^28 - 
     149572700471106930632608*X^24*Y^28 + 64209732565114830267008*X^25*Y^28 - \
11117898079843285108368*X^26*Y^28 - 
     1348390086503079353136*X^27*Y^28 + 158645922388113323520*Y^29 - \
2265213653942910372608*X*Y^29 + 
     5157896031100899834496*X^2*Y^29 + 54052669713301102875712*X^3*Y^29 - \
401953201584075901946528*X^4*Y^29 + 
     1158551345976505619704144*X^5*Y^29 - 1311851082928359770574712*X^6*Y^29 \
- 1553328175980333455962940*X^7*Y^29 + 
     8090701686122349704003648*X^8*Y^29 - 12745784299694552741143936*X^9*Y^29 \
+ 6596212438329339992767260*X^10*Y^29 + 
     10389412666405205371902574*X^11*Y^29 - \
23768174298996634669871968*X^12*Y^29 + 19914360851226743056862608*X^13*Y^29 - 
     3404199608897134343018004*X^14*Y^29 - \
9969003780582232458465562*X^15*Y^29 + 11882802293454248115826080*X^16*Y^29 - 
     5868997087377018696199376*X^17*Y^29 - 351578224374129605451012*X^18*Y^29 \
+ 2365930065454036744698414*X^19*Y^29 - 
     1444792075357516821746784*X^20*Y^29 + 400603944793283809700544*X^21*Y^29 \
+ 62430294040605817349356*X^22*Y^29 - 
     132192796183761651138922*X^23*Y^29 + 43980133167198929395648*X^24*Y^29 - \
5360385638273854882736*X^25*Y^29 - 
     1312655542085489754800*X^26*Y^29 + 1877402893233855905048*X^27*Y^29 - \
325434827754285470784*X^28*Y^29 - 
     4018888496787742208*Y^30 - 42747984708500035456*X*Y^30 + \
1922961760290996600064*X^2*Y^30 - 15273892711761563282368*X^3*Y^30 + 
     48546290530967871427008*X^4*Y^30 - 28739429291348011591288*X^5*Y^30 - \
276413329911189247148504*X^6*Y^30 + 
     974289398886947086605328*X^7*Y^30 - 1413944497171294256292080*X^8*Y^30 + \
367174468038947920481600*X^9*Y^30 + 
     2286544427349909238932432*X^10*Y^30 - \
4450983069046376215979632*X^11*Y^30 + 3679240435206326924590176*X^12*Y^30 - 
     232789035052198631755924*X^13*Y^30 - 2878402665507574675304572*X^14*Y^30 \
+ 3251695741813470533138736*X^15*Y^30 - 
     1471259535237146122591008*X^16*Y^30 - 291481917219613919026312*X^17*Y^30 \
+ 869195194600016824760888*X^18*Y^30 - 
     578935317802825347285056*X^19*Y^30 + 150920378367741611490096*X^20*Y^30 \
+ 46764225313652013749444*X^21*Y^30 - 
     59327864730386478537332*X^22*Y^30 + 25641619169971608841184*X^23*Y^30 - \
4259128261446037946672*X^24*Y^30 - 
     1187276812141267060272*X^25*Y^30 + 938306827685750939120*X^26*Y^30 - \
274089247132913176368*X^27*Y^30 + 
     31404257529990371296*X^28*Y^30 + 6112844478411360228*X^29*Y^30 - \
1594075720951165696*Y^31 + 35989294308882072256*X*Y^31 - 
     305225704049398782272*X^2*Y^31 + 847293327242166451008*X^3*Y^31 + \
2287124720344192395104*X^4*Y^31 - 
     23603506187503544125276*X^5*Y^31 + 74065995910433780177568*X^6*Y^31 - \
103746073921129610045148*X^7*Y^31 - 
     18399826381031881604912*X^8*Y^31 + 338862230667766285349312*X^9*Y^31 - \
599725902755773453106096*X^10*Y^31 + 
     420325871636069785055152*X^11*Y^31 + 175476802664971014575200*X^12*Y^31 \
- 689643637554505345976410*X^13*Y^31 + 
     704243136208751656606560*X^14*Y^31 - 278555634161437482548014*X^15*Y^31 \
- 171155162461222249322736*X^16*Y^31 + 
     301132426820100793470644*X^17*Y^31 - 169937024190633762738000*X^18*Y^31 \
+ 29671122914957561913036*X^19*Y^31 + 
     29684437914925119363200*X^20*Y^31 - 32800782496255294103734*X^21*Y^31 + \
11199112048470273021056*X^22*Y^31 - 
     226355591968265887682*X^23*Y^31 - 921034279379810165808*X^24*Y^31 + \
914255109600656321848*X^25*Y^31 - 
     181421934517600783600*X^26*Y^31 - 15222585730642963488*X^27*Y^31 + \
5650502042363836800*X^28*Y^31 - 
     6572299929469712094*X^29*Y^31 + 678252591364607136*X^30*Y^31 + \
146348034496433792*Y^32 - 3332578433409633152*X*Y^32 + 
     10979226188121725088*X^2*Y^32 + 110622081136687512000*X^3*Y^32 - \
981874860354071934560*X^4*Y^32 + 
     3083791565983108908384*X^5*Y^32 - 3037445529361207640528*X^6*Y^32 - \
8742655053252244974832*X^7*Y^32 + 
     36171754054667189110560*X^8*Y^32 - 56479315140359313711168*X^9*Y^32 + \
28840257563510166503936*X^10*Y^32 + 
     52221393015663706035184*X^11*Y^32 - 124550451996775178133888*X^12*Y^32 + \
115689179943077501214816*X^13*Y^32 - 
     30963326383318014530624*X^14*Y^32 - 51725345980764774703664*X^15*Y^32 + \
72720680725877467675392*X^16*Y^32 - 
     41664174334521343442528*X^17*Y^32 + 3768241680742709000544*X^18*Y^32 + \
12705419807700622034320*X^19*Y^32 - 
     10664912972391352225696*X^20*Y^32 + 4100740327077582620864*X^21*Y^32 - \
269845758181079983232*X^22*Y^32 - 
     598396971808948228656*X^23*Y^32 + 358784184538123865760*X^24*Y^32 - \
103591648963056304832*X^25*Y^32 + 
     9370594706503867360*X^26*Y^32 + 5015501636341703088*X^27*Y^32 - \
2520359876529855264*X^28*Y^32 + 578340101340115776*X^29*Y^32 - 
     63354752220669552*X^30*Y^32 - 4114133343293760*X^31*Y^32)*Z^33; \
\>", "Input",
 CellChangeTimes->{{3.913852764045769*^9, 3.913852764147022*^9}, 
   3.9138528928600407`*^9, 3.9295858675979404`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"3dba12db-6567-48f3-a027-5c5d5aa80baa"],

Cell["\<\
asymTerms32[X_, Y_, Z_] = (-3868849654112450977388822528*Y + \
2224210583594063074336702464*Y^2 - 65116988796682856357133549568*X*Y^2 - 
     1165411030066359989717434368*Y^3 + 37181488069566497185635237888*X*Y^3 - \
445417886926667696627259539456*X^2*Y^3 + 
     730101753768460824308875264*Y^4 - 8867957157865448064742850560*X*Y^4 + \
216651998702690263169922760704*X^2*Y^4 - 
     1698924524728635347853662748672*X^3*Y^4 - \
327579382097190702263828480*Y^5 + 4924247986687679849413214208*X*Y^5 + 
     17800958975272768745659957248*X^2*Y^5 + \
576234152154768722184865054720*X^3*Y^5 - \
3989803133781745887538038439936*X^4*Y^5 + 
     3299900711009025320871264256*Y^6 - 9954437991200477443675652096*X*Y^6 - \
45498269829702628597083144192*X^2*Y^6 + 
     441157760833936566945048428544*X^3*Y^6 + \
288171669847405556994210529280*X^4*Y^6 - \
5430521567598894818810649903104*X^5*Y^6 - 
     3631888491473990212246306816*Y^7 + 36488767416940394366334140416*X*Y^7 - \
22686886862450356839316979712*X^2*Y^7 - 
     528992260540855307695328067584*X^3*Y^7 + \
2299969393358063339806694047744*X^4*Y^7 - \
2293223297549306057388271861760*X^5*Y^7 - 
     3321457179936925144788053262336*X^6*Y^7 - \
1547121725832183891981500416*Y^8 - 9176901098566750800453828608*X*Y^8 + 
     31571721618115614670455570432*X^2*Y^8 + \
299824754652428114259546472448*X^3*Y^8 - \
2148936168306355205740280283136*X^4*Y^8 + 
     6023462466716528982003667828736*X^5*Y^8 - \
7077909366233590491079445954560*X^6*Y^8 + \
2762230676564447602917219745792*X^7*Y^8 + 
     7810022235069916830209409024*Y^9 - 75436793832045728378534232064*X*Y^9 + \
225453631982038025800889925632*X^2*Y^9 - 
     466911853443639186126161838080*X^3*Y^9 + \
1333107486754304301270847324160*X^4*Y^9 - \
4373006688597269330064512581632*X^5*Y^9 + 
     10091052240472396381999618195456*X^6*Y^9 - \
13625246619890163654744509186048*X^7*Y^9 + \
13223311605816838787197304332288*X^8*Y^9 - 
     288020621797124664719048704*Y^10 + 69180195787864462392895209472*X*Y^10 \
- 396908933555086637136815063040*X^2*Y^10 + 
     900061437977203749016822874112*X^3*Y^10 - \
1233117735717958755320277221376*X^4*Y^10 + \
2449054990235442082846012243968*X^5*Y^10 - 
     7323281768723521462012631654400*X^6*Y^10 + \
15570984100078917822814248394752*X^7*Y^10 - 
     22232802596778556830596378864640*X^8*Y^10 + \
25792048089560282302190151393280*X^9*Y^10 - 2134666931884315055519170560*Y^11 \
+ 
     16673580830943359371284316160*X*Y^11 + \
90826931609074520643456466944*X^2*Y^11 - \
602254563627982732803663724544*X^3*Y^11 + 
     1424747968148280425345742094336*X^4*Y^11 - \
2489213298555570409047610228736*X^5*Y^11 + \
5340762485723078835899348115456*X^6*Y^11 - 
     12537571073733887120093315080192*X^7*Y^11 + \
22518602792205316312157389599744*X^8*Y^11 - 
     30011250292007938953896061327360*X^9*Y^11 + \
34880340313192026793416330756096*X^10*Y^11 - 108545579101425336519819264*Y^12 \
- 
     25800988183134179873826930688*X*Y^12 + \
138615977085995060288289128448*X^2*Y^12 - \
65881084013625740463180333056*X^3*Y^12 - 
     843907276287238910547461742592*X^4*Y^12 + \
2712561056249424283217414873088*X^5*Y^12 - \
5531351731186898641887762199552*X^6*Y^12 + 
     10393391171709618645444224787456*X^7*Y^12 - \
18353804239369797311562302473728*X^8*Y^12 + 
     28192375352443846199587324707328*X^9*Y^12 - \
36751520457387102030902735943744*X^10*Y^12 + 
     40977987771219173984205852176576*X^11*Y^12 + \
927398671623620563000492032*Y^13 - 9942914076878072392097660928*X*Y^13 + 
     8714450148483499158554116096*X^2*Y^13 + \
12527399383314241346037874688*X^3*Y^13 + \
403917016955718112735168258048*X^4*Y^13 - 
     2126793681906299818599137742848*X^5*Y^13 + \
5154743864361609137413777926144*X^6*Y^13 - \
9147150955992159453527805347840*X^7*Y^13 + 
     15408356836133740129333247655424*X^8*Y^13 - \
24465024220404379616435922702592*X^9*Y^13 + 
     32525099243621992138651494218368*X^10*Y^13 - \
34761306025410062366610917595904*X^11*Y^13 + 
     29290089589400327519548563701920*X^12*Y^13 - \
723646314921570183323697152*Y^14 + 24191869316371118677263843328*X*Y^14 - 
     125214562720699562528768598016*X^2*Y^14 + \
328181263118375510992122306560*X^3*Y^14 - \
676658034989612395484931994624*X^4*Y^14 + 
     1540464053941230987280132691968*X^5*Y^14 - \
3623179657466820897122359462912*X^6*Y^14 + \
7521963889432014913213522568192*X^7*Y^14 - 
     13205438770819614542112125939776*X^8*Y^14 + \
19469744866559999897999380176384*X^9*Y^14 - 
     23795955637337978565445042828320*X^10*Y^14 + \
22972806531452510950565196948704*X^11*Y^14 - 
     14622837705196307429373440078444*X^12*Y^14 + \
399353334411793284403505775896*X^13*Y^14 + 2214953662049059150563819520*Y^15 - 
     11423962699764818642132860928*X*Y^15 + \
69617856239909869114950115328*X^2*Y^15 - \
259514700662866510403644858368*X^3*Y^15 + 
     585523843352878454669013808128*X^4*Y^15 - \
1125551481008401383861669169152*X^5*Y^15 + \
2545220799862631973867484298240*X^6*Y^15 - 
     5578119939909367711869771644928*X^7*Y^15 + \
9643490908835617761342704189760*X^8*Y^15 - 
     13091434389825386023217280675328*X^9*Y^15 + \
13959169000851319576289233562720*X^10*Y^15 - 
     9777605794592894404248079242656*X^11*Y^15 - \
217764529923444140964240176884*X^12*Y^15 + 
     11799460057491443994729836535032*X^13*Y^15 - \
18459729718562847130141848848792*X^14*Y^15 - 73141889174968013710856192*Y^16 - 
     242185205379416723120152576*X*Y^16 + \
6942265713555634116103473152*X^2*Y^16 + 6581216150804978268434888704*X^3*Y^16 \
- 
     170645351235819310507292893952*X^4*Y^16 + \
711604248727059090891374773248*X^5*Y^16 - \
1852464049039371556139986188544*X^6*Y^16 + 
     3634277982202414099474579506944*X^7*Y^16 - \
5697180255413556898333160113904*X^8*Y^16 + \
6930152009396452402015179160352*X^9*Y^16 - 
     5265917270242519871591683353144*X^10*Y^16 - \
686813689669615752608011936744*X^11*Y^16 + 
     9014628639441619316504316988459*X^12*Y^16 - \
15224665758617700590757590758496*X^13*Y^16 + 
     16098758643238741867196038734748*X^14*Y^16 - \
11877206928983921872012020833560*X^15*Y^16 - 832067777055022788884742144*Y^17 \
+ 
     6629606901877992482818408448*X*Y^17 - \
24109875033149029731487789056*X^2*Y^17 + \
39945568307982451474720686080*X^3*Y^17 + 
     43537503609778589339469039616*X^4*Y^17 - \
394330364944082910210680068096*X^5*Y^17 + \
1084004748984508362149058261504*X^6*Y^17 - 
     2014403767867658800103865205760*X^7*Y^17 + \
2801746734628122215647845527616*X^8*Y^17 - \
2381078768869094890373036025152*X^9*Y^17 - 
     507959537341390157277304793072*X^10*Y^17 + \
5516568886093905903049039299776*X^11*Y^17 - 
     10199491719649486619192332290592*X^12*Y^17 + \
11971538836694322259000366960096*X^13*Y^17 - 
     9833452682325154055195422936704*X^14*Y^17 + \
4796258317206508466269948452784*X^15*Y^17 + 
     483947829264376918945853013376*X^16*Y^17 + \
391530095427807841295364096*Y^18 - 2182429017349279314254540800*X*Y^18 + 
     1382313117298962770136816640*X^2*Y^18 + \
19952005362353551974860046336*X^3*Y^18 - \
89222221542717034567875767808*X^4*Y^18 + 
     251825069186534774914558217728*X^5*Y^18 - \
582816731779554616869606440576*X^6*Y^18 + \
1022225611539311398939359560960*X^7*Y^18 - 
     1072397524920512786256288300496*X^8*Y^18 - \
38205827105840255613244450992*X^9*Y^18 + \
2511294280113375735679350502156*X^10*Y^18 - 
     5440923495950815681271062261808*X^11*Y^18 + \
7288480329762585549426457444724*X^12*Y^18 - 
     6774902762587392318540738436656*X^13*Y^18 + \
3718011069525164469041024768408*X^14*Y^18 + 
     370682922454631075988721030288*X^15*Y^18 - \
3069360631560621918952207057048*X^16*Y^18 + 
     3184645328238561754910105468320*X^17*Y^18 + \
125464110458185885835444224*Y^19 - 2326787584436760876464877568*X*Y^19 + 
     11628997869075880310689636352*X^2*Y^19 - \
34191755557939199003939593216*X^3*Y^19 + \
84890416325430316423399756800*X^4*Y^19 - 
     198015642836087144928935171584*X^5*Y^19 + \
381393977843067506870809527296*X^6*Y^19 - \
490740609950619304060145100160*X^7*Y^19 + 
     198565165868273715062977347136*X^8*Y^19 + \
746301180001785097702083817872*X^9*Y^19 - \
2203167452443510633861778310752*X^10*Y^19 + 
     3561373720962276079089916875316*X^11*Y^19 - \
3874080122761898666710063820116*X^12*Y^19 + 
     2455804533518284008118310192800*X^13*Y^19 + \
181524433583880326535521673216*X^14*Y^19 - 
     2344030303595592878244525850600*X^15*Y^19 + \
2681427664638116671107094597064*X^16*Y^19 - 
     1513545802654883052070097403280*X^17*Y^19 + \
199560997855884234531788404416*X^18*Y^19 - 243236342508369609781751808*Y^20 + 
     1720229951361239200799268864*X*Y^20 - \
6587385100369565856014248960*X^2*Y^20 + \
20690225337471409911717049344*X^3*Y^20 - 
     59642462576508462382990934784*X^4*Y^20 + \
139113984948508108234079567872*X^5*Y^20 - \
224416675229257811069178044800*X^6*Y^20 + 
     193352715966943721618832051328*X^7*Y^20 + \
98085211477785556000794439792*X^8*Y^20 - \
696222189669861305234377248288*X^9*Y^20 + 
     1444621435412279236279413989028*X^10*Y^20 - \
1879540965196871142875396193852*X^11*Y^20 + 
     1404832642171998624040559283799*X^12*Y^20 + \
20031011380969881955168518944*X^13*Y^20 - 
     1484284841139433587809931940212*X^14*Y^20 + \
1909887703484263745512270100572*X^15*Y^20 - 
     1186354602440685644259208988499*X^16*Y^20 + \
168147427764300244369036077952*X^17*Y^20 + 
     361700755474077304707365992084*X^18*Y^20 - \
345971460343508526050854761780*X^19*Y^20 + 41131984941533589268627456*Y^21 - 
     379525492274051122455126016*X*Y^21 + \
2428251162487038682368233472*X^2*Y^21 - \
11076411163940129341777907712*X^3*Y^21 + 
     33352889222603456300795282432*X^4*Y^21 - \
66587241562514640886402898944*X^5*Y^21 + \
84579665611455495429182969088*X^6*Y^21 - 
     33696519624441793806648359168*X^7*Y^21 - \
155465970095338398885221949120*X^8*Y^21 + \
496945716468460149243498359392*X^9*Y^21 - 
     810311060743955454269884737056*X^10*Y^21 + \
729342993533630297599482995648*X^11*Y^21 - \
73991626994907046213303920576*X^12*Y^21 - 
     773059693675390930094161633264*X^13*Y^21 + \
1136454408223050444589193242824*X^14*Y^21 - 
     778228255802575120886477956040*X^15*Y^21 + \
122731165756128974672824383424*X^16*Y^21 + \
282015280333663082442927477312*X^17*Y^21 - 
     292127817938498352439362693088*X^18*Y^21 + \
125914767055700440591306672608*X^19*Y^21 - \
4165582066460228855480986304*X^20*Y^21 + 
     12658212270409556716167168*Y^22 + 27014588082865281858945024*X*Y^22 - \
858682583949665198356149248*X^2*Y^22 + 
     4365504725233547244058015744*X^3*Y^22 - \
11384495753837077114003777280*X^4*Y^22 + \
17627601938858470603126141696*X^5*Y^22 - 
     10692025380052838780199191232*X^6*Y^22 - \
35398298857221585335303110656*X^7*Y^22 + \
149972864611242828281486917776*X^8*Y^22 - 
     298843083186612722417230520528*X^9*Y^22 + \
327689482150488904409290496576*X^10*Y^22 - \
86772764715752644180850560000*X^11*Y^22 - 
     325651443206562369603232539612*X^12*Y^22 + \
571552366792391169239039036424*X^13*Y^22 - \
435212926261407855441814521424*X^14*Y^22 + 
     75148770047784500047486629576*X^15*Y^22 + \
185534513313115899490676610724*X^16*Y^22 - \
210074247256348163448624388816*X^17*Y^22 + 
     99558791316168374691471658464*X^18*Y^22 - \
2822100872463216273610609536*X^19*Y^22 - \
26169288168851820752258399208*X^20*Y^22 + 
     16816358735718842622381373168*X^21*Y^22 - 1176300597608494669959168*Y^23 \
+ 1217072240104506444816384*X*Y^23 + 
     90463496376160001307680768*X^2*Y^23 - \
678196771942338637628795904*X^3*Y^23 + 2180867788977972775505161728*X^4*Y^23 - 
     2400429924310279453978848000*X^5*Y^23 - \
8129905351307299102185121024*X^6*Y^23 + \
43608664462930072681732736320*X^7*Y^23 - 
     99613815550117543345080981904*X^8*Y^23 + \
124930725529454190741064429712*X^9*Y^23 - \
50120472349447798598005830192*X^10*Y^23 - 
     114742110768198096079125442760*X^11*Y^23 + \
241019998765280574863595019860*X^12*Y^23 - \
205583064227042614895964280824*X^13*Y^23 + 
     40306916193687758704797715064*X^14*Y^23 + \
103007196351607566156520573108*X^15*Y^23 - \
125779416880493980213818280680*X^16*Y^23 + 
     63344150849722129543245114464*X^17*Y^23 - \
1714767756442647970857499456*X^18*Y^23 - \
19993751407676915493126259360*X^19*Y^23 + 
     14180347899833724253802883928*X^20*Y^23 - \
3980823846722579605334256080*X^21*Y^23 - \
565169898993707345742087632*X^22*Y^23 - 
     373685876603369529043968*Y^24 + 4839855555068618062405632*X*Y^24 - \
40854484529967285326099456*X^2*Y^24 + 
     241380300809247683927762944*X^3*Y^24 - \
700816012964007327150960768*X^4*Y^24 - 69533239566980619803681280*X^5*Y^24 + 
     7106022444731021337228475200*X^6*Y^24 - \
23726469990892461690227492352*X^7*Y^24 + \
37380331494554055491128988388*X^8*Y^24 - 
     20556139531890047744232935648*X^9*Y^24 - \
34326111029175799860494105424*X^10*Y^24 + \
86659465005245533472548908112*X^11*Y^24 - 
     82232621294395835240294750611*X^12*Y^24 + \
18759076902753551942844882048*X^13*Y^24 + \
47352746413686353072744461220*X^14*Y^24 - 
     64213341044359830373445558400*X^15*Y^24 + \
35071696938567859899969020065*X^16*Y^24 - \
153099210950371235663885824*X^17*Y^24 - 
     13654462865713250765025038304*X^18*Y^24 + \
10112558346471608366682640160*X^19*Y^24 - \
3123032410557949356410686910*X^20*Y^24 - 
     521877252950625443481878912*X^21*Y^24 + \
943943723454143241315484680*X^22*Y^24 - 376144894042455388105952480*X^23*Y^24 \
+ 
     380748245104187390291968*Y^25 - 9474685589708807420837888*X*Y^25 + \
69780844549678537771949056*X^2*Y^25 - 
     235229512589623507810171904*X^3*Y^25 + \
289485377226587873764188928*X^4*Y^25 + 690488793914068863061601280*X^5*Y^25 - 
     3707585720281469500588501696*X^6*Y^25 + \
6972476138007252000404891712*X^7*Y^25 - 4055485488831171555309094752*X^8*Y^25 \
- 
     9796246175315695355045229600*X^9*Y^25 + \
26437726486473972904010226432*X^10*Y^25 - \
27667642456993558831796541728*X^11*Y^25 + 
     6984865271480804238174800448*X^12*Y^25 + \
18527142088488095336472143936*X^13*Y^25 - \
26892514078509652455029773440*X^14*Y^25 + 
     15627388350802246431413686816*X^15*Y^25 + \
156036913280221396882787040*X^16*Y^25 - \
7550958127017950580637818432*X^17*Y^25 + 
     6023038054920524264029241456*X^18*Y^25 - \
1892471964857521860100819600*X^19*Y^25 - \
400324145645494911925035200*X^20*Y^25 + 
     686640776755606604206801248*X^21*Y^25 - \
315799791329270921778575680*X^22*Y^25 + 47618896238395895070329920*X^23*Y^25 + 
     22785491282794747647122048*X^24*Y^25 - 137029156382784406647808*Y^26 + \
3446022839150807398822912*X*Y^26 - 
     22249886419975729820353280*X^2*Y^26 + \
49602752427672367734134272*X^3*Y^26 + 55279479232921919507185088*X^4*Y^26 - 
     545005739205358336723370688*X^5*Y^26 + \
1182448352413354559121003248*X^6*Y^26 - 609258330257739502293465664*X^7*Y^26 - 
     2522066061333201507528623816*X^8*Y^26 + \
6791550222746053999534943744*X^9*Y^26 - \
7654531508688375631055177708*X^10*Y^26 + 
     2182495320030818256327526928*X^11*Y^26 + \
6030839284967782097901463260*X^12*Y^26 - \
9622326043792519915493291472*X^13*Y^26 + 
     5917693233029236339178790808*X^14*Y^26 + \
369358090774011614242134560*X^15*Y^26 - \
3628197616127457403898914952*X^16*Y^26 + 
     3013076182784496688447583344*X^17*Y^26 - \
1002565152347657197804667364*X^18*Y^26 - \
297441983841081628947597376*X^19*Y^26 + 
     488133940822768337668788844*X^20*Y^26 - \
220114584325910655124538656*X^21*Y^26 + 32250893100059150544461864*X^22*Y^26 + 
     20191299614978368728136832*X^23*Y^26 - \
16304752174035746605922176*X^24*Y^26 + 3954918591932799714737312*X^25*Y^26 + 
     29706715370444128907264*Y^27 - 400624159710689656284160*X*Y^27 + \
695049456319231069976576*X^2*Y^27 + 
     10142246792913197992842752*X^3*Y^27 - \
65967227707321430271743232*X^4*Y^27 + 167659980357978002264013248*X^5*Y^27 - 
     129976897006802221436307968*X^6*Y^27 - \
373211098430959911623057408*X^7*Y^27 + 1244330601320636820511703872*X^8*Y^27 - 
     1538573151144790484358467136*X^9*Y^27 + \
345210658937916995651630576*X^10*Y^27 + \
1724155595605253251033916316*X^11*Y^27 - 
     2781293124412084355015231508*X^12*Y^27 + \
1795756677685647320646005664*X^13*Y^27 + \
204650299940685480290189152*X^14*Y^27 - 
     1428293660530020695117419136*X^15*Y^27 + \
1241261441408559764323519192*X^16*Y^27 - \
402998859728694193079325472*X^17*Y^27 - 
     167194252087659847541463920*X^18*Y^27 + \
256968248601584892484732532*X^19*Y^27 - 129044785271307034703831724*X^20*Y^27 \
+ 
     19029001556979727228247664*X^21*Y^27 + \
15235308469841415731491792*X^22*Y^27 - 11141009842271589891821528*X^23*Y^27 + 
     3288344310760866974090640*X^24*Y^27 - 104837402475068520673152*X^25*Y^27 \
- 301976859022884980845248*X^26*Y^27 - 
     3913863477914003975168*Y^28 - 30803291742775667810816*X*Y^28 + \
809603688905244680313088*X^2*Y^28 - 
     5011240576242243823256704*X^3*Y^28 + 13702497746577968787880288*X^4*Y^28 \
- 9585161853719249123374624*X^5*Y^28 - 
     49883305980805578835693504*X^6*Y^28 + \
169708526224600352855484760*X^7*Y^28 - 217544410069803261452360110*X^8*Y^28 - 
     2517063098848858261524544*X^9*Y^28 + \
441433975277104172166786204*X^10*Y^28 - 696553286928352760389001828*X^11*Y^28 \
+ 
     446812931548196403155897807*X^12*Y^28 + \
107199343230803267666409504*X^13*Y^28 - 473833287210132493058507772*X^14*Y^28 \
+ 
     423633443147304735552848012*X^15*Y^28 - \
135196940444437593658137005*X^16*Y^28 - 89923116244851950350455168*X^17*Y^28 + 
     126357982616348789037638556*X^18*Y^28 - \
60731526500454576060381348*X^19*Y^28 + 6908535112093807065263719*X^20*Y^28 + 
     10301112782173895843572992*X^21*Y^28 - \
8189489398275626910806180*X^22*Y^28 + 2203489938945106105514668*X^23*Y^28 + 
     123293903075583898006075*X^24*Y^28 - 262837357498478059198336*X^25*Y^28 \
+ 134214425797593335336224*X^26*Y^28 - 
     19591254768190928126048*X^27*Y^28 + 45746191655699161088*Y^29 + \
16189105939520805954048*X*Y^29 - 
     164541572539882766284544*X^2*Y^29 + 520566774145364627975424*X^3*Y^29 + \
316768911189491986364672*X^4*Y^29 - 
     6782903534288257455730784*X^5*Y^29 + 20399717253588511837705328*X^6*Y^29 \
- 25284394115361961009343008*X^7*Y^29 - 
     8169984668815514118578656*X^8*Y^29 + 79984939809690766420413376*X^9*Y^29 \
- 128270569788768458951140848*X^10*Y^29 + 
     82966754280684462842284512*X^11*Y^29 + \
38030850828266427656852160*X^12*Y^29 - 129545286647739977453070448*X^13*Y^29 + 
     116242126351824779246955816*X^14*Y^29 - \
32418026308731569005588824*X^15*Y^29 - 35366858730411025600024352*X^16*Y^29 + 
     46900529413686449799116736*X^17*Y^29 - \
24069556890008867922608624*X^18*Y^29 + 1956259676956079526411216*X^19*Y^29 + 
     5627349671970804469139392*X^20*Y^29 - \
4034361349009644148393424*X^21*Y^29 + 1240895017494260283547864*X^22*Y^29 + 
     27450642992637672476184*X^23*Y^29 - 197956728512425006915936*X^24*Y^29 + \
86238197802492269850784*X^25*Y^29 - 
     15987039253683211643776*X^26*Y^29 - 1363944393033102467360*X^27*Y^29 + \
1672121645366840745920*X^28*Y^29 + 
     89776531079908820608*Y^30 - 2011500495023344141056*X*Y^30 + \
6210699696699757947328*X^2*Y^30 + 57866922409892748695488*X^3*Y^30 - 
     496114263170301250745464*X^4*Y^30 + 1555812491182383185747392*X^5*Y^30 - \
1912235172213821364865720*X^6*Y^30 - 
     1941137620382236774886320*X^7*Y^30 + 10886564778447910739856072*X^8*Y^30 \
- 16852898619807768367451872*X^9*Y^30 + 
     8472349532086249196218648*X^10*Y^30 + \
12871999457668382867358240*X^11*Y^30 - 29688474153818592626974612*X^12*Y^30 + 
     26083075912452566771080632*X^13*Y^30 - \
5545796324303037683423336*X^14*Y^30 - 12679048401614228719160104*X^15*Y^30 + 
     15264556145400644004414172*X^16*Y^30 - \
7144161501515914928315088*X^17*Y^30 - 223322254173204240733736*X^18*Y^30 + 
     2688210064051593247087568*X^19*Y^30 - \
1963724975008200875454740*X^20*Y^30 + 515291968501639351673448*X^21*Y^30 + 
     117599781171400401310776*X^22*Y^30 - 127293283673675205762872*X^23*Y^30 \
+ 63367869883528339912828*X^24*Y^30 - 
     10038290447014781274592*X^25*Y^30 - 4044523948521322246248*X^26*Y^30 + \
1434581025400457723424*X^27*Y^30 - 
     507122009917175284156*X^28*Y^30 + 48071515356790181368*X^29*Y^30 - \
15234086128196115584*Y^31 - 806134612425336064*X*Y^31 + 
     2373082821553236877632*X^2*Y^31 - 18941841353807522998720*X^3*Y^31 + \
58570287647961263160248*X^4*Y^31 - 
     32191039776697626508544*X^5*Y^31 - 331837402498217660471360*X^6*Y^31 + \
1157295180700385624841896*X^7*Y^31 - 
     1691701358025926749010288*X^8*Y^31 + 481742876835921781753056*X^9*Y^31 + \
2667764714496206302828128*X^10*Y^31 - 
     5275356002769379976133920*X^11*Y^31 + \
4383815897191283161015084*X^12*Y^31 - 328096181256280529322680*X^13*Y^31 - 
     3313803437295643095908632*X^14*Y^31 + \
3788903060682611680171012*X^15*Y^31 - 1763073716604426617321976*X^16*Y^31 - 
     305881386716477657708128*X^17*Y^31 + 1005070668498224804027744*X^18*Y^31 \
- 669264038923271216058104*X^19*Y^31 + 
     180114051472305854108676*X^20*Y^31 + 49373145149982399420232*X^21*Y^31 - \
68755148275648683023832*X^22*Y^31 + 
     29623635082671288088076*X^23*Y^31 - 5125838413091215136576*X^24*Y^31 - \
1254435517713578288352*X^25*Y^31 + 
     1084565512888516298592*X^26*Y^31 - 320482819663852260928*X^27*Y^31 + \
38347943617558046068*X^28*Y^31 + 
     6435733690542869256*X^29*Y^31 - 3874696274893637208*X^30*Y^31)*Z^32; \
\>", "Input",
 CellChangeTimes->{{3.9138527651701093`*^9, 3.913852765287136*^9}, 
   3.913852905278606*^9, 3.929585872720909*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"d730ee0c-d401-4c3d-b94d-bb8f0d762eb0"],

Cell["\<\
asymTerms31[X_, Y_, Z_] = (47905940197765159909792415744*Y - \
36651064348807090371804790784*Y^2 + 
     700608924070915124464657104896*X*Y^2 + 23249260987274214968842518528*Y^3 \
- 471457498519910396650235887616*X*Y^3 + 
     4522310477934363106919244103680*X^2*Y^3 - \
19240195719879935654610599936*Y^4 + 183524479996114677360905682944*X*Y^4 - 
     2777842296927668143233836253184*X^2*Y^4 + \
17923523234009456899485201334272*X^3*Y^4 + 19786975936730660351556714496*Y^5 - 
     105666454717721657650763005952*X*Y^5 + \
565155384357972516593278648320*X^2*Y^5 - \
9377366020294945289665312194560*X^3*Y^5 + 
     46529674654899828670572585287680*X^4*Y^5 - \
40569278721369182020252467200*Y^6 + 122304604544016473011813089280*X*Y^6 + 
     46627252857562596345185828864*X^2*Y^6 + \
34889740769219829816946065408*X^3*Y^6 - \
18553616056593174888247443062784*X^4*Y^6 + 
     82951105451039013275971281747968*X^5*Y^6 + \
38008229624016647126354231296*Y^7 - 242296642361734338104971493376*X*Y^7 + 
     199043701264883939791461154816*X^2*Y^7 + \
1861703798654434089077075607552*X^3*Y^7 - \
2882646685651985668384790151168*X^4*Y^7 - 
     29579365893106767581595085176832*X^5*Y^7 + \
118809904314982386541104685383680*X^6*Y^7 + 63315503705911484825590562816*Y^8 \
- 
     88217380158165669451941281792*X*Y^8 - \
73966926591760136662369173504*X^2*Y^8 + \
213224934702484316517222842368*X^3*Y^8 + 
     997957460062346771203058827264*X^4*Y^8 + \
3899823227834968826765887340544*X^5*Y^8 - \
54392120291431841632611468443648*X^6*Y^8 + 
     149634651744063818215808664092672*X^7*Y^8 - \
99686115143227341083675459584*Y^9 + 797126509102444714264766709760*X*Y^9 - 
     1406531473155903546544513613824*X^2*Y^9 - \
715603050622757219757935689728*X^3*Y^9 + \
7528278280745445698412384157696*X^4*Y^9 - 
     16539502450808757793309063905280*X^5*Y^9 + \
30709590268376346735968710066176*X^6*Y^9 - \
74454506500172118135379628122112*X^7*Y^9 + 
     135483194553027031920872544210944*X^8*Y^9 - \
13206056495865087868490743808*Y^10 - 353343046374239335555553820672*X*Y^10 + 
     1710476789397355876136927625216*X^2*Y^10 - \
639155868780284498010207027200*X^3*Y^10 - \
9653764474505256409305183813632*X^4*Y^10 + 
     26889039333479129603320757944320*X^5*Y^10 - \
37308832243635709431663246245888*X^6*Y^10 + 
     42591399067696916633328319930368*X^7*Y^10 - \
61953339468611011788950752043008*X^8*Y^10 + 
     79582914832169850011599758065664*X^9*Y^10 + \
56034137015999270418067488768*Y^11 - 458637800723715947557550161920*X*Y^11 + 
     1033584730349797175068986048512*X^2*Y^11 - \
1854190033687434495102366777344*X^3*Y^11 + \
6714417541631583834497892335616*X^4*Y^11 - 
     19640932052847444162590750990336*X^5*Y^11 + \
33956226124524532861890618097664*X^6*Y^11 - 
     33957784978859984796264447447040*X^7*Y^11 + \
22438557868446901981279801920512*X^8*Y^11 - 
     10423685854463463889663183388160*X^9*Y^11 - \
28804954933529216125791458852352*X^10*Y^11 - \
7539806437765531455216943104*Y^12 + 
     358474221534270721167424552960*X*Y^12 - \
2007114822993777059714092892160*X^2*Y^12 + \
4361758264155327120817774182400*X^3*Y^12 - 
     5764975249401383832625941086208*X^4*Y^12 + \
8900245346152389502567626788864*X^5*Y^12 - 
     15006523728788306986390969950208*X^6*Y^12 + \
15874078372056861818766667615232*X^7*Y^12 - 
     369433549128705864122026270720*X^8*Y^12 - \
42833723714165883868344496251136*X^9*Y^12 + 
     120473455997286538730390192251392*X^10*Y^12 - \
215228196628144338169701194050496*X^11*Y^12 - \
19292673460502459029182808064*Y^13 + 
     79286483760355628897380728832*X*Y^13 + \
197049997010602076889984794624*X^2*Y^13 - \
1724896892679960940421664071680*X^3*Y^13 + 
     3605191628923988460168562806784*X^4*Y^13 - \
2941290320615505311468995072000*X^5*Y^13 + \
577928063284436728913954756608*X^6*Y^13 + 
     3623958830537754930839603897856*X^7*Y^13 - \
26907287374717425086893599655680*X^8*Y^13 + 
     90393677364757048383243413020160*X^9*Y^13 - \
182108219979036764005483069463296*X^10*Y^13 + 
     264839853858309818839012491426016*X^11*Y^13 - \
309053342256183089077057086985744*X^12*Y^13 - \
534553140344506747029946368*Y^14 - 
     166261370307186087739193720832*X*Y^14 + \
673002421083408134425804472320*X^2*Y^14 - \
1017457257175988755324994011136*X^3*Y^14 + 
     621174481041494497160608636928*X^4*Y^14 - \
646251127451327715131095029760*X^5*Y^14 + \
3994897596748301489390994591744*X^6*Y^14 - 
     17734178423831309465766116374528*X^7*Y^14 + \
54640529869152609715863725957632*X^8*Y^14 - 
     118787356590184561098711716981120*X^9*Y^14 + \
193546770339832589830557852287232*X^10*Y^14 - 
     251468522212368086997302481738560*X^11*Y^14 + \
261935341416601736104138997833760*X^12*Y^14 - 
     202998202253492760181350063234792*X^13*Y^14 - \
871820563721858175604539392*Y^15 - 18761335300862979684678557696*X*Y^15 - 
     122635121560249668979720593408*X^2*Y^15 + \
748677616819462607828394242048*X^3*Y^15 - \
1464213286020103802825819505664*X^4*Y^15 + 
     2272550978034920259705755715072*X^5*Y^15 - \
7811425715441388663077358513152*X^6*Y^15 + 
     26885835531150657968674587320832*X^7*Y^15 - \
63458994618807654009422474838848*X^8*Y^15 + 
     112431243994301444874285867996128*X^9*Y^15 - \
162096936933752547545187290834720*X^10*Y^15 + 
     188759101562939906768040219605104*X^11*Y^15 - \
163077313934450138770479883666588*X^12*Y^15 + 
     83803571750404234135146652644842*X^13*Y^15 + \
8988942072045044179403307161248*X^14*Y^15 - 2473796936313285677311803392*Y^16 \
+ 
     51318590955146961970850037760*X*Y^16 - \
212216690599823764939757821952*X^2*Y^16 + \
305953544924418409272617492480*X^3*Y^16 + 
     228876806192104403806629647360*X^4*Y^16 - \
2699621181121873675187445389312*X^5*Y^16 + \
10075898913981391531965828598784*X^6*Y^16 - 
     25908024947351678551564802154496*X^7*Y^16 + \
51390413990942821486631599565632*X^8*Y^16 - 
     83239750967322745822536981852416*X^9*Y^16 + \
108618480783625714240112856364896*X^10*Y^16 - 
     104636824070708058318190359305376*X^11*Y^16 + \
59367628873392885752243506890156*X^12*Y^16 + 
     8457687268733504903925004291208*X^13*Y^16 - \
63517281771180463890672680114152*X^14*Y^16 + 
     82492790476997846923536551419684*X^15*Y^16 + \
385640227305173384607858688*Y^17 - 9217262110004222229611175936*X*Y^17 + 
     91044728261793469609537232896*X^2*Y^17 - \
240449935477889355910136324096*X^3*Y^17 - \
173967604551542061273427615744*X^4*Y^17 + 
     2448742900071053681017255150080*X^5*Y^17 - \
7780965602404296657943432201216*X^6*Y^17 + 
     17620331980646449694970708478464*X^7*Y^17 - \
33240208149746791753983899135872*X^8*Y^17 + 
     50200390756672579482681325509088*X^9*Y^17 - \
54822669694760908193742935487904*X^10*Y^17 + 
     34605334092397790509877005933088*X^11*Y^17 + \
6244984736759442841235263866896*X^12*Y^17 - 
     47509655289678517929631197052730*X^13*Y^17 + \
68407261243441395577082342676368*X^14*Y^17 - 
     60557816408648179355060701578718*X^15*Y^17 + \
32629958144106286606018752765296*X^16*Y^17 + \
1240118588155977900064014336*Y^18 - 
     5865295301350183422973739008*X*Y^18 + \
34436316731713975942643048448*X^2*Y^18 - \
155258114917007741607006216192*X^3*Y^18 + 
     513859216757011210211089702912*X^4*Y^18 - \
1550492975918067325252867297280*X^5*Y^18 + \
4383364999938566269606097529856*X^6*Y^18 - 
     10417426620075529368945317028864*X^7*Y^18 + \
18822763149022961614419342446720*X^8*Y^18 - 
     23801861555299711410285780074112*X^9*Y^18 + \
17386773557123366917876616029536*X^10*Y^18 + 
     2624081859969932400164247324896*X^11*Y^18 - \
28485677454635431143168231851248*X^12*Y^18 + 
     46559050118471959958463171498752*X^13*Y^18 - \
46081372873344717566732013339872*X^14*Y^18 + 
     27494886134085508782586918595808*X^15*Y^18 - \
3649866893219742241893180872848*X^16*Y^18 - 
     10772636127154082728249483144976*X^17*Y^18 + \
810874261677437939963445248*Y^19 + 5290195452334029507789660160*X*Y^19 - 
     48419762147161678110022131712*X^2*Y^19 + \
148341798843416447567398731776*X^3*Y^19 - \
329580309869406811072512053248*X^4*Y^19 + 
     923331636143803753574463977472*X^5*Y^19 - \
2777920638784628349989796800512*X^6*Y^19 + \
6246466554848675167181439429120*X^7*Y^19 - 
     9405440593773662261004622491712*X^8*Y^19 + \
8362939497338652254000372123296*X^9*Y^19 - \
378025753850307016835570359200*X^10*Y^19 - 
     13152706559737296548745666038240*X^11*Y^19 + \
25896916966799703131426353560360*X^12*Y^19 - 
     29303051805286808217435647868484*X^13*Y^19 + \
19611176140989334589306284195072*X^14*Y^19 - 
     3031974458462824300323463342512*X^15*Y^19 - \
9056404151458608038330980167144*X^16*Y^19 + 
     10854202436030747966020598671076*X^17*Y^19 - \
5965735240186275200480647836096*X^18*Y^19 + 64314818848257400010752000*Y^20 - 
     1994984431051965122455748608*X*Y^20 + \
11562889433229535966388330496*X^2*Y^20 - \
43925293788804876884927479808*X^3*Y^20 + 
     191821847053062206686963412992*X^4*Y^20 - \
733238107239867351503652358144*X^5*Y^20 + \
1934950502526013044133651800064*X^6*Y^20 - 
     3441225195273877195486989524992*X^7*Y^20 + \
3924440654460910306951982819776*X^8*Y^20 - \
1635710383297408624766364941120*X^9*Y^20 - 
     4175344944146534224051391575072*X^10*Y^20 + \
11526921087434645170721369144640*X^11*Y^20 - 
     15497538962272949983703328771960*X^12*Y^20 + \
11858097413504109157285949003216*X^13*Y^20 - 
     2238448243538229808800487976864*X^14*Y^20 - \
6327027405432780461281199451588*X^15*Y^20 + 
     8422118797664838499651974434172*X^16*Y^20 - \
5046682460006708118506307053472*X^17*Y^20 + 
     898057237647647411264393372064*X^18*Y^20 + \
1015397855285233219455397604376*X^19*Y^20 - 235633968890659618600927232*Y^21 + 
     263061286076378061909843968*X*Y^21 - \
586284142421742209254232064*X^2*Y^21 + 28417984026270120091269898240*X^3*Y^21 \
- 
     172605465738197559762939574272*X^4*Y^21 + \
537344491815083579746209515520*X^5*Y^21 - \
1095623995238067499624491451904*X^6*Y^21 + 
     1538377031700694114398791490560*X^7*Y^21 - \
1188000258559851258801836875584*X^8*Y^21 - \
748148529837952493110469661472*X^9*Y^21 + 
     4142255844755453588161651868784*X^10*Y^21 - \
6910221322393915657347525169344*X^11*Y^21 + 
     6158648141334050360557027798384*X^12*Y^21 - \
1491671873745607055935996322884*X^13*Y^21 - 
     3684485288732452016604950336888*X^14*Y^21 + \
5510472767885263354759273552134*X^15*Y^21 - 
     3627584124551095769730166883384*X^16*Y^21 + \
719580929528295780203729329558*X^17*Y^21 + 
     867064690124862034583826874512*X^18*Y^21 - \
900884826121625861150004580668*X^19*Y^21 + \
376216404274287499906009081120*X^20*Y^21 - 
     40365971260072625068457984*Y^22 + 146595990469872311911325696*X*Y^22 + \
2159304541579165866667417600*X^2*Y^22 - 
     22227158558102280062363779072*X^3*Y^22 + \
97220926788657341037014259712*X^4*Y^22 - \
259230344220287271057034773504*X^5*Y^22 + 
     464283418251281448680518847488*X^6*Y^22 - \
507009706315492394852670631424*X^7*Y^22 + \
8904756479044956928528478400*X^8*Y^22 + 
     1247815621258812155556698096032*X^9*Y^22 - \
2652826474207302751861931575136*X^10*Y^22 + 
     2792209312329372937375120546080*X^11*Y^22 - \
916661231655855180304732491744*X^12*Y^22 - 
     1747007545532101027967533081240*X^13*Y^22 + \
3031451840477957149037439522512*X^14*Y^22 - 
     2188560137229183974411963243680*X^15*Y^22 + \
461712303498261072253935919096*X^16*Y^22 + 
     618723839135206818684695182592*X^17*Y^22 - \
694681097112875790553883429760*X^18*Y^22 + \
317513249044390366611286429120*X^19*Y^22 - 
     22263208459572359354707441024*X^20*Y^22 - \
60050660496947128006021863440*X^21*Y^22 + 19653554605703886163480576*Y^23 - 
     42661696665456864202684416*X*Y^23 - 661474731046647263909826560*X^2*Y^23 \
+ 6050621104458773475608586240*X^3*Y^23 - 
     27742216383914661144893088256*X^4*Y^23 + \
78612002904743933517637113600*X^5*Y^23 - \
127766784664763986694896032512*X^6*Y^23 + 
     43137674878440363917832345728*X^7*Y^23 + \
329872309633645070267809149904*X^8*Y^23 - \
879851058168108469250565071768*X^9*Y^23 + 
     1082798491435120454508233685248*X^10*Y^23 - \
470189937956489892986963302704*X^11*Y^23 - 
     665407228089730461252793589068*X^12*Y^23 + \
1388053333238859407183338884682*X^13*Y^23 - 
     1123606506323726551790756702496*X^14*Y^23 + \
264091247310083640517443464008*X^15*Y^23 + 
     381060929804579681268206070388*X^16*Y^23 - \
462488583608460073972353038014*X^17*Y^23 + \
226130752347280147894594478464*X^18*Y^23 - 
     17175935585291160274186120864*X^19*Y^23 - \
51611183212497551370396166424*X^20*Y^23 + \
36177849005355841837029106772*X^21*Y^23 - 
     9776495352421129661835881600*X^22*Y^23 - 4447557739712908531027968*Y^24 \
+ 30313726937438519922577408*X*Y^24 + 
     34298117813058123321835520*X^2*Y^24 - \
1314939858666410292009318400*X^3*Y^24 + 7194869200508793718453541376*X^4*Y^24 \
- 
     17526262650001037337975493632*X^5*Y^24 + \
7096545654686871171910405376*X^6*Y^24 + \
79347475812700573338013919104*X^7*Y^24 - 
     248629116822519443062976491792*X^8*Y^24 + \
355682385503003188106055936624*X^9*Y^24 - \
194403563890911229045038028688*X^10*Y^24 - 
     214085879760387635902840736928*X^11*Y^24 + \
538204737815097332657455189916*X^12*Y^24 - \
480119069459784558936329757512*X^13*Y^24 + 
     122751172059324925058796126280*X^14*Y^24 + \
192305705968572977351765737308*X^15*Y^24 - \
254879848705817597918998370208*X^16*Y^24 + 
     134988125074372521406955707200*X^17*Y^24 - \
8877774103298088568489743808*X^18*Y^24 - \
37159210031749659035829565488*X^19*Y^24 + 
     27120447098603708924129659208*X^20*Y^24 - \
8191050071807941883381467792*X^21*Y^24 - \
713371549176516073495633680*X^22*Y^24 + 
     1751318818815468198309115912*X^23*Y^24 + 5186362426463236818632704*Y^25 \
- 24178138780407844491595776*X*Y^25 - 
     115254498620274725471461376*X^2*Y^25 + \
1204741301613550971955377152*X^3*Y^25 - 3771040755920921328953378304*X^4*Y^25 \
+ 
     3383602910297526606429750784*X^5*Y^25 + \
12842178028731218338603796992*X^6*Y^25 - \
52673360523496817322602677952*X^7*Y^25 + 
     88669488823177737506404816544*X^8*Y^25 - \
59737882681653046313898123728*X^9*Y^25 - \
55901090514383112715052258608*X^10*Y^25 + 
     174573242827109079236225122464*X^11*Y^25 - \
175695593046959850927698772560*X^12*Y^25 + \
49846815429707969263965612022*X^13*Y^25 + 
     83377448553476008581683235280*X^14*Y^25 - \
119038544799514591824350694370*X^15*Y^25 + \
67589329262742870288560070720*X^16*Y^25 - 
     4105862730448713690193436752*X^17*Y^25 - \
23391495140445191308951416800*X^18*Y^25 + \
18410161399850470323076946712*X^19*Y^25 - 
     5651052881004115034342859232*X^20*Y^25 - \
718596048717365766196682668*X^21*Y^25 + \
1502118190038608589165065952*X^22*Y^25 - 
     704390193351272089035007788*X^23*Y^25 + \
103508618834620276028675904*X^24*Y^25 - 1651295390915795218120704*Y^26 + 
     2079857405474741509136384*X*Y^26 + 88325881330803289551054848*X^2*Y^26 - \
533050239061267972882512896*X^3*Y^26 + 
     1106180446991392993060896768*X^4*Y^26 + \
486054135420867708381653760*X^5*Y^26 - 7290994776825900247583055744*X^6*Y^26 + 
     15547629180339614012952136896*X^7*Y^26 - \
10964540100018464094769598336*X^8*Y^26 - \
15928470917203768211538296848*X^9*Y^26 + 
     48346881062618175718146673312*X^10*Y^26 - \
52243847558112960654795061056*X^11*Y^26 + \
16227911078459577019180026928*X^12*Y^26 + 
     29572900615749650657955816416*X^13*Y^26 - \
46186613997841598427794574144*X^14*Y^26 + \
27962283258105407773842535136*X^15*Y^26 - 
     885681525876502693067120224*X^16*Y^26 - \
12018250628689137203064423104*X^17*Y^26 + \
9836542885008235292664765216*X^18*Y^26 - 
     3290971664487068051700169184*X^19*Y^26 - \
507941024364521563658511232*X^20*Y^26 + \
1085918629111118462603122592*X^21*Y^26 - 
     508764362997473180858520544*X^22*Y^26 + \
84718968727208104225157312*X^23*Y^26 + 31557403796697095757253632*X^24*Y^26 - 
     24495064203298033291809248*X^25*Y^26 - 62686672443293465135104*Y^27 + \
3610379335143251280700416*X*Y^27 - 
     28960497118770073451754496*X^2*Y^27 + \
78441425843721126518561792*X^3*Y^27 + 52937938648131484068769152*X^4*Y^27 - 
     856260795304650470857155776*X^5*Y^27 + \
2149764352797287998731938048*X^6*Y^27 - 1592560002685147607778055136*X^7*Y^27 \
- 
     3648256952428611572714058688*X^8*Y^27 + \
11329887017578438180692879440*X^9*Y^27 - \
13159997288704456640373084224*X^10*Y^27 + 
     4184444286328657650113976672*X^11*Y^27 + \
9060494035073820392078839760*X^12*Y^27 - \
14932110418898448160409756520*X^13*Y^27 + 
     9646424016461940291513849152*X^14*Y^27 - \
5585556094333927908852688*X^15*Y^27 - 5420665108828354946561257600*X^16*Y^27 + 
     4636984978623215909919172656*X^17*Y^27 - \
1520647273638315395777424672*X^18*Y^27 - \
378235757290477483896104256*X^19*Y^27 + 
     678140572530377445056617344*X^20*Y^27 - \
348585159136130968070219024*X^21*Y^27 + 53666343601210741345993696*X^22*Y^27 + 
     32318038037316508310960112*X^23*Y^27 - \
20877005530876474754483360*X^24*Y^27 + 6439327408724893654374544*X^25*Y^27 - 
     297117912234552799115648*X^26*Y^27 + 96832576463265764265984*Y^28 - \
1088047018741275474677248*X*Y^28 + 
     2649198410229950658396160*X^2*Y^28 + 13850307230870284985656448*X^3*Y^28 \
- 103915501758053862980160896*X^4*Y^28 + 
     268528349179898602345361760*X^5*Y^28 - \
224129866253980230619575744*X^6*Y^28 - 518487741672238957338291880*X^7*Y^28 + 
     1829907264955539929560017592*X^8*Y^28 - \
2340601670819885110069221904*X^9*Y^28 + 671089415451631734582509328*X^10*Y^28 \
+ 
     2374312827581371192734929664*X^11*Y^28 - \
4021410366824676274809489664*X^12*Y^28 + \
2669347993953007909599159920*X^13*Y^28 + 
     195201427485006519100199648*X^14*Y^28 - \
1953428843075162711266866588*X^15*Y^28 + \
1729903830450089797219259436*X^16*Y^28 - 
     593271288919905306065697104*X^17*Y^28 - \
206957548217472893275318800*X^18*Y^28 + 349180627474612106710903656*X^19*Y^28 \
- 
     177349929582252457651333128*X^20*Y^28 + \
28477711615970924072667008*X^21*Y^28 + 19068634193480077762161136*X^22*Y^28 - 
     15098021852605958511388500*X^23*Y^28 + \
4568998886788135060049284*X^24*Y^28 - 208454468401314729316352*X^25*Y^28 - 
     385141525076264014722688*X^26*Y^28 + 165450535825539449395824*X^27*Y^28 \
- 12599068572080495270400*Y^29 + 
     42509283716449759300608*X*Y^29 + 791239670802119308441856*X^2*Y^29 - \
6609422112290048893945408*X^3*Y^29 + 
     19848605301211710827789792*X^4*Y^29 - \
15421105776272845540356000*X^5*Y^29 - 67894090029112074540520928*X^6*Y^29 + 
     231902324070698534934655468*X^7*Y^29 - \
292537807118886482876719728*X^8*Y^29 + 5134028635579195951325132*X^9*Y^29 + 
     557938741474218386310805440*X^10*Y^29 - \
904332996430557570062938816*X^11*Y^29 + 614436188636577622359907824*X^12*Y^29 \
+ 
     109100049793762844075378144*X^13*Y^29 - \
614763983716052309511259208*X^14*Y^29 + 548776246941629996856438186*X^15*Y^29 \
- 
     170964904314375214425671752*X^16*Y^29 - \
104492572819427422269645618*X^17*Y^29 + 153890756571182113524388496*X^18*Y^29 \
- 
     81880745707934554301951828*X^19*Y^29 + \
9627889140050454520729120*X^20*Y^29 + 13993450993541337380525028*X^21*Y^29 - 
     9211353780352432664620344*X^22*Y^29 + \
2971058610641878143106278*X^23*Y^29 - 63019030653629461939224*X^24*Y^29 - 
     435283203820983013766766*X^25*Y^29 + 139688706384519704207712*X^26*Y^29 \
- 23639714541879454652728*X^27*Y^29 - 
     1322008943707350177456*X^28*Y^29 - 650638683641449336832*Y^30 + \
23474505519983716840192*X*Y^30 - 
     201901913426792281534464*X^2*Y^30 + 610845550879421049048192*X^3*Y^30 + \
405581798828017415703936*X^4*Y^30 - 
     8125130356290439597621328*X^5*Y^30 + 24599162799414802059628960*X^6*Y^30 \
- 31132588094014398970047840*X^7*Y^30 - 
     8342897532745533596787104*X^8*Y^30 + 94996693452338910371027184*X^9*Y^30 \
- 154282373644669936979093312*X^10*Y^30 + 
     101134784385094463774247616*X^11*Y^30 + \
42708486122558748157642528*X^12*Y^30 - 151780629835781183099428088*X^13*Y^30 + 
     137761615113324925231318512*X^14*Y^30 - \
40262440519824977029796896*X^15*Y^30 - 40213995043969517242430456*X^16*Y^30 + 
     54821700444946093247110224*X^17*Y^30 - \
28277149592954242630149280*X^18*Y^30 + 2572560155356298037691840*X^19*Y^30 + 
     6348575020196433171029648*X^20*Y^30 - \
4704021666920900407951112*X^21*Y^30 + 1463724097048697231826832*X^22*Y^30 + 
     19702292320911078014112*X^23*Y^30 - 223191258644872686952904*X^24*Y^30 + \
100675895830819055074048*X^25*Y^30 - 
     19182711789099255807488*X^26*Y^30 - 1399327713372896560192*X^27*Y^30 + \
1907759867157157131680*X^28*Y^30 - 
     534541554723433257576*X^29*Y^30)*Z^31; \
\>", "Input",
 CellChangeTimes->{{3.913852766258629*^9, 3.9138527663972435`*^9}, 
   3.913852918984233*^9, 3.9295858781788635`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"8026413b-9cd5-4547-a56a-7e9950cbc25b"],

Cell["\<\
asymTerms30[X_, Y_, Z_] = (-414917622727870240205888815104*Y + \
293774373118867977680225042432*Y^2 - 
     5869281314468871930569635659776*X*Y^2 - \
122865198194930370621927849984*Y^3 + 4263733359397625158793428992000*X*Y^3 - 
     41137933205820336193247457050624*X^2*Y^3 + \
65096126430138896949113257984*Y^4 - 1842741873898602886283996954624*X*Y^4 + 
     31175335231670067485980376432640*X^2*Y^4 - \
179858094113869964468404485095424*X^3*Y^4 - 26869856249276086286945353728*Y^5 \
+ 
     893656999569322647584124174336*X*Y^5 - \
12574312329644479732063487918080*X^2*Y^5 + \
122982824786161064073349707071488*X^3*Y^5 - 
     495612277403933097330948545970176*X^4*Y^5 + \
272286645712053802965013626880*Y^6 - 626610606190806583625243426816*X*Y^6 + 
     4841367660952913689574099648512*X^2*Y^6 - \
43914413825924129045226870276096*X^3*Y^6 + \
294141688090683942852646471991296*X^4*Y^6 - 
     941751455216998424838436790468608*X^5*Y^6 - \
377364813736839618139458109440*Y^7 + 2043333154036139453216330874880*X*Y^7 - 
     6735019759755534583995048132608*X^2*Y^7 + \
25547724549443310553488135553024*X^3*Y^7 - \
130205679755091909948818903269376*X^4*Y^7 + 
     583367971166804508433854967054336*X^5*Y^7 - \
1469760560787596026833630067949568*X^6*Y^7 - \
564421423527714955184992944128*Y^8 - 
     643938815237842082077546119168*X*Y^8 + \
10436413094642296678009201229824*X^2*Y^8 - \
49379386772462013055796752416768*X^3*Y^8 + 
     147677348643752302841790386077696*X^4*Y^8 - \
393638874585191859081937694162944*X^5*Y^8 + 
     1026426815146019031342287213445120*X^6*Y^8 - \
1914570337369966249653870598619136*X^7*Y^8 + \
612843416853021166552841453568*Y^9 - 
     3547654227093588541399404380160*X*Y^9 - \
6446760102542766007585012973568*X^2*Y^9 + \
65239050974552644049226931634176*X^3*Y^9 - 
     209581042374131728019548640706560*X^4*Y^9 + \
445839529497861789885971111411712*X^5*Y^9 - 
     790363710112797642210008705449984*X^6*Y^9 + \
1361787489886197962784400630513664*X^7*Y^9 - 
     2039665477091579066690838675927040*X^8*Y^9 + \
293412938577900387152727113728*Y^10 - 983125288645402356727135600640*X*Y^10 + 
     7304491011617193905202207588352*X^2*Y^10 - \
56979966705795603960304777953280*X^3*Y^10 + 
     206525900633696941768872255569920*X^4*Y^10 - \
446559266298035345409935046754304*X^5*Y^10 + 
     705263776215683011990008409567232*X^6*Y^10 - \
1049395047174991347104737581481984*X^7*Y^10 + 
     1607911467194624769409764629203968*X^8*Y^10 - \
2180228609369479213542750347551744*X^9*Y^10 - 
     617204273595910016590677540864*Y^11 + \
5249130522351363494314217832448*X*Y^11 - \
19189113855937431491559252164608*X^2*Y^11 + 
     54858459743867610113356821954560*X^3*Y^11 - \
143108068378200913139661201965056*X^4*Y^11 + 
     313860274136075257601165837795328*X^5*Y^11 - \
574189943588462281357671958913024*X^6*Y^11 + 
     917079101796098650260838213632000*X^7*Y^11 - \
1366045113174446474676972932720640*X^8*Y^11 + 
     1882421805003464790058507266011136*X^9*Y^11 - \
2141337167345763626191599100937728*X^10*Y^11 + 
     82651321055572956941430751232*Y^12 - \
2788171060545208873912553504768*X*Y^12 + \
15787416920994596937537333379072*X^2*Y^12 - 
     41972629625923947078605507297280*X^3*Y^12 + \
85846439956250351666680653950976*X^4*Y^12 - 
     191335572413661013648147310325760*X^5*Y^12 + \
416875377293603221951914491913216*X^6*Y^12 - 
     763825353824797629345502714777600*X^7*Y^12 + \
1172577335764628582303216982036736*X^8*Y^12 - 
     1492347902001468618909617785565952*X^9*Y^12 + \
1434010241159317782321003805194432*X^10*Y^12 - 
     819822693012095395312578251590272*X^11*Y^12 + \
219345903372180338422628548608*Y^13 - 548513122627989177534610604032*X*Y^13 - 
     1176551085309410410555282374656*X^2*Y^13 + \
12900930745996834348688899178496*X^3*Y^13 - 
     48034975847005552593242473951232*X^4*Y^13 + \
128401605675728397669682454753280*X^5*Y^13 - 
     296301670747168658507449234396160*X^6*Y^13 + \
572424888465664117518571572959232*X^7*Y^13 - 
     847113784046305691318073761127680*X^8*Y^13 + \
885103323947043992445072957692672*X^9*Y^13 - 
     521240134086743608688501879252416*X^10*Y^13 - \
191270483476887044810605108628736*X^11*Y^13 + 
     1022075419532529934601820803228464*X^12*Y^13 + \
56837603241654295676818046976*Y^14 + 891873300996499862593147781120*X*Y^14 - 
     2944231449843618248715584884736*X^2*Y^14 - \
588132854616206033190106128384*X^3*Y^14 + \
22987927456761754943567026054144*X^4*Y^14 - 
     82703667172795954064676553245696*X^5*Y^14 + \
201728694503976058994821624412928*X^6*Y^14 - 
     356952580102668995031229133571072*X^7*Y^14 + \
420641620007837558627634392404672*X^8*Y^14 - 
     239746450948457980842376052888640*X^9*Y^14 - \
226570887190975140697587798331760*X^10*Y^14 + 
     883413732984732878682930424056480*X^11*Y^14 - \
1498540689559837639881089936458452*X^12*Y^14 + 
     1746436886192060930668051071938948*X^13*Y^14 - \
89391396003108816677410045952*Y^15 + 527988913766641713644741951488*X*Y^15 - 
     1098982013516303410696296792064*X^2*Y^15 + \
2669351858356360409917393649664*X^3*Y^15 - 
     13635747577097526581715508092928*X^4*Y^15 + \
49898769733575702617097786664960*X^5*Y^15 - 
     109415159451049831592656481579008*X^6*Y^15 + \
142117604326992591513222049572864*X^7*Y^15 - 
     67486170944758004216515056450048*X^8*Y^15 - \
179960872602284760065426746793344*X^9*Y^15 + 
     613961709279224975286663041690368*X^10*Y^15 - \
1121311049842101017548390807750976*X^11*Y^15 + 
     1433745706671110801678123645723616*X^12*Y^15 - \
1319908561650658689651688520843048*X^13*Y^15 + 
     825487272217775955803843644207344*X^14*Y^15 + \
18748955001633656107248402432*Y^16 - 477130469568728439178261954560*X*Y^16 + 
     1811541446516710751394965643264*X^2*Y^16 - \
4094766509048904735393248059392*X^3*Y^16 + 
     10911853922278305649796358564864*X^4*Y^16 - \
26085627890059098161093577881600*X^5*Y^16 + 
     36014516788017329354977275915264*X^6*Y^16 - \
6806087483626719503538651229184*X^7*Y^16 - 
     102708779915797319920243188021824*X^8*Y^16 + \
332512384181644519409549190893824*X^9*Y^16 - 
     665825440828385222254629862496672*X^10*Y^16 + \
950059838798616840252540080759392*X^11*Y^16 - 
     973329961971422658891166514363404*X^12*Y^16 + \
675862091274151098457640784750376*X^13*Y^16 - 
     218626099989794070127803986328728*X^14*Y^16 - \
161898762793174646486759567988856*X^15*Y^16 + \
19153347892647191076327981056*Y^17 - 
     139379549749334688629302509568*X*Y^17 - \
155623126914175004023572594688*X^2*Y^17 + \
2461473742307520954779636817920*X^3*Y^17 - 
     7046652088572957307118085644288*X^4*Y^17 + \
10152955498143501737782508270592*X^5*Y^17 - 
     3289137101645108926405764279296*X^6*Y^17 - \
32763526579750760566858359987200*X^7*Y^17 + 
     132171741768719242158657617137920*X^8*Y^17 - \
310177076453579265627682291779008*X^9*Y^17 + 
     503212180906947594778879068175232*X^10*Y^17 - \
579538966555012286850366328867744*X^11*Y^17 + 
     450273273275074032437229952148288*X^12*Y^17 - \
162310223185120168203856400603924*X^13*Y^17 - 
     133557090384495983986128453581276*X^14*Y^17 + \
294936617667315691770305663015648*X^15*Y^17 - 
     277962964648407864573619307405408*X^16*Y^17 - \
24429233187907957908245921792*Y^18 + 99142117432042647081801007104*X*Y^18 + 
     4819863187491734072407187456*X^2*Y^18 - \
1016055569261683066896127975424*X^3*Y^18 + \
3325955129571968487568985155584*X^4*Y^18 - 
     5019352092143572218280113225728*X^5*Y^18 - \
1177651954049180410838972861184*X^6*Y^18 + 
     32380711788664269503676053417984*X^7*Y^18 - \
106974677637212388567069836653632*X^8*Y^18 + 
     211051833111547139237901263948736*X^9*Y^18 - \
281481921367619662987217959811328*X^10*Y^18 + 
     249209875609273915330908666946272*X^11*Y^18 - \
103251931378095043340609360301392*X^12*Y^18 - 
     89240266670806100845564548304104*X^13*Y^18 + \
223641388576380379047927533736053*X^14*Y^18 - 
     233253751754703371499779316656224*X^15*Y^18 + \
140065814954379326291841748804224*X^16*Y^18 - 
     29200524969748385240470708712072*X^17*Y^18 - \
8957701127310122394149191680*Y^19 + 72502057462989775058114248704*X*Y^19 - 
     269760182875652408553676341248*X^2*Y^19 + \
796922624149059962997839126528*X^3*Y^19 - \
2118180098894545102617804955648*X^4*Y^19 + 
     3217808525770780650365605294080*X^5*Y^19 + \
2661336825156884851036685574144*X^6*Y^19 - 
     26649004900672699814497212021760*X^7*Y^19 + \
70302948157052667983578895841280*X^8*Y^19 - 
     112328399189249816321799238490880*X^9*Y^19 + \
116534850838222420768104851012608*X^10*Y^19 - 
     59199574946011194689917435418528*X^11*Y^19 - \
44726299768321516779446193741792*X^12*Y^19 + 
     139015129943636992079079469867952*X^13*Y^19 - \
163492599653771898223468373576576*X^14*Y^19 + 
     108634728444147917439761945674688*X^15*Y^19 - \
24981639613764414832145478468032*X^16*Y^19 - 
     28570869403253584551798872294400*X^17*Y^19 + \
35478178150877481915851000395808*X^18*Y^19 + \
9830505664347359420791980032*Y^20 - 
     63938894094128015246270775296*X*Y^20 + \
230384841976862886388637937664*X^2*Y^20 - \
663188018293661937987159261184*X^3*Y^20 + 
     1325534414344221871682035695616*X^4*Y^20 - \
673137768855135243923220817920*X^5*Y^20 - \
5252035746495455397093847344640*X^6*Y^20 + 
     19756849204305907495440839223296*X^7*Y^20 - \
38994439569906727807529390576896*X^8*Y^20 + 
     48964542834058290265038721430592*X^9*Y^20 - \
32459051680642654548617252667664*X^10*Y^20 - 
     14714389717806846802017114263936*X^11*Y^20 + \
70324449943253380578584518158944*X^12*Y^20 - 
     95756596656499283884157788740608*X^13*Y^20 + \
71235516519742952719897855819716*X^14*Y^20 - 
     18440760748994281054344723656512*X^15*Y^20 - \
21892629997447023273304708769972*X^16*Y^20 + 
     30078785832969850532966969326272*X^17*Y^20 - \
17193865455284371086631610874984*X^18*Y^20 + 
     3335750183044618173332772105328*X^19*Y^20 - \
826571465045915770577305600*Y^21 + 18443406656151496613846614016*X*Y^21 - 
     113778558409335760244861661184*X^2*Y^21 + \
320145371245482198327418982400*X^3*Y^21 - \
298495538500234608129722914816*X^4*Y^21 - 
     1034738297325021177845090670592*X^5*Y^21 + \
5106751612368672922224781326848*X^6*Y^21 - 
     12031456912425934919553540319744*X^7*Y^21 + \
18352781522630084909734606532800*X^8*Y^21 - 
     16412414058663139154654587250816*X^9*Y^21 - \
573252297223530525381456882416*X^10*Y^21 + 
     27934210435483466415843178575504*X^11*Y^21 - \
46622611856450636591659872863968*X^12*Y^21 + 
     39599767586650626838712821012696*X^13*Y^21 - \
11738337970441794655765228696772*X^14*Y^21 - 
     14132919952800849086851943455256*X^15*Y^21 + \
21431211541256970104897136301528*X^16*Y^21 - 
     13332023392503021209194088900132*X^17*Y^21 + \
2825537019084872053466713838728*X^18*Y^21 + 
     2216995076514572516553134269664*X^19*Y^21 - \
2283847952610149107430283766048*X^20*Y^21 - 880544555287264945754112*Y^22 - 
     4047950659895188066571120640*X*Y^22 + \
28330091824829447352034372608*X^2*Y^22 - \
53414170568485143638257274880*X^3*Y^22 - 
     143791956406663229605999561216*X^4*Y^22 + \
1075220524339812394308835747328*X^5*Y^22 - \
3169995312947107962265206722176*X^6*Y^22 + 
     5873811824442648843925499482880*X^7*Y^22 - \
6691888380547579120067474293328*X^8*Y^22 + \
1956551008423140720362800948048*X^9*Y^22 + 
     8817396412747006766913204341580*X^10*Y^22 - \
18865450052978302516119978057696*X^11*Y^22 + 
     18610356439471296704519110017932*X^12*Y^22 - \
6593881778735034447445934739084*X^13*Y^22 - 
     7464003878891391118948214042665*X^14*Y^22 + \
12946847542299152626279655322448*X^15*Y^22 - 
     8838626025486892310850676704152*X^16*Y^22 + \
2020160173218971852365020948820*X^17*Y^22 + 
     1729174153828128284764526368979*X^18*Y^22 - \
1944222757006945069427396358400*X^19*Y^22 + 
     851314193421002235682325283128*X^20*Y^22 - \
74918042916323288631316439672*X^21*Y^22 - 115174520377148255820693504*Y^23 + 
     459185286671757658808557568*X*Y^23 + \
823007422416703569593401344*X^2*Y^23 - 19471630727391959433738551296*X^3*Y^23 \
+ 
     133933453530043410518564644864*X^4*Y^23 - \
542122740898987341555230651392*X^5*Y^23 + \
1375754273323474167460822359040*X^6*Y^23 - 
     2091429899132460306495495622144*X^7*Y^23 + \
1204305482283268622847069070912*X^8*Y^23 + \
2286200240413645117144999032096*X^9*Y^23 - 
     6575493079403140145608883025600*X^10*Y^23 + \
7542349036115286479247200750304*X^11*Y^23 - 
     3203180146457374026066798578192*X^12*Y^23 - \
3228456547898313490397522680424*X^13*Y^23 + 
     6499657335640344808685119872816*X^14*Y^23 - \
4902912680448071284849257117056*X^15*Y^23 + 
     1220925352399251804154396807128*X^16*Y^23 + \
1159289658700666458839226981792*X^17*Y^23 - 
     1390581654417094423751699918912*X^18*Y^23 + \
645998709612474397940636024256*X^19*Y^23 - \
62114727759624104405295607904*X^20*Y^23 - 
     108466771994362434975641830960*X^21*Y^23 + \
73405857024727819435740759520*X^22*Y^23 + 57660501751525409269919744*Y^24 - 
     410020032759488952048652288*X*Y^24 + \
631914021628120843643113472*X^2*Y^24 + 6486989613735944805717401600*X^3*Y^24 - 
     52410209641491044234803511296*X^4*Y^24 + \
194409910328846721129677457408*X^5*Y^24 - \
399223118097041728849422904448*X^6*Y^24 + 
     330194358527078788922644324864*X^7*Y^24 + \
498879498966011736929996916496*X^8*Y^24 - \
1905151012066272838459474768560*X^9*Y^24 + 
     2590857036856881080458602865016*X^10*Y^24 - \
1365301075819024828250238262064*X^11*Y^24 - 
     1117058833914092372940154017820*X^12*Y^24 + \
2742184746546677016569943832392*X^13*Y^24 - 
     2290846117176654677733035304648*X^14*Y^24 + \
623038060961242017067792089080*X^15*Y^24 + 
     646301354995511658279227113812*X^16*Y^24 - \
851771772031515617579181140032*X^17*Y^24 + \
432154841054108831656899043312*X^18*Y^24 - 
     39856895567782018355197504928*X^19*Y^24 - \
87979661560152619551951239720*X^20*Y^24 + \
62394986201485688069026438736*X^21*Y^24 - 
     18797042693782701692968609344*X^22*Y^24 - \
914789269482980423372792176*X^23*Y^24 - 47275372855098465608998912*Y^25 + 
     532958528021106674539593728*X*Y^25 - \
1956211263147703659539314688*X^2*Y^25 + 413535036179778826201485312*X^3*Y^25 + 
     18216557629147493290063155712*X^4*Y^25 - \
58075005102181862340862331392*X^5*Y^25 + \
55561998788984815880425910656*X^6*Y^25 + 
     119569598876059213380028269824*X^7*Y^25 - \
482486930206242422027868956416*X^8*Y^25 + \
733850426976150230084632336800*X^9*Y^25 - 
     457750762131661391291274446496*X^10*Y^25 - \
317830834580872061847885540400*X^11*Y^25 + \
962923053412748354992098068560*X^12*Y^25 - 
     899227567655564900067773937220*X^13*Y^25 + \
264635989401092436187446079164*X^14*Y^25 + \
308695438567203952763997711392*X^15*Y^25 - 
     431435382380906909150516604352*X^16*Y^25 + \
232864293306256911344605332128*X^17*Y^25 - \
22039453743029915050957057360*X^18*Y^25 - 
     58093638594538458189840731648*X^19*Y^25 + \
44623502330299759204910052704*X^20*Y^25 - \
13822991179048552137492047384*X^21*Y^25 - 
     851475348564188771939394808*X^22*Y^25 + \
2690947940227957874484014912*X^23*Y^25 - \
1170542023350855289832526432*X^24*Y^25 + 
     15260649997067479668891648*Y^26 - 145586101385574757282048000*X*Y^26 + \
325152437305795277237311488*X^2*Y^26 + 
     1195853993396567465071776768*X^3*Y^26 - \
7632121283916330315425369984*X^4*Y^26 + \
12509177279261264110838398592*X^5*Y^26 + 
     13042673622614478578185253856*X^6*Y^26 - \
90560649009796353088138865280*X^7*Y^26 + \
165819932143049689795760362008*X^8*Y^26 - 
     120255894687166194603958583408*X^9*Y^26 - \
80037384972713302797376972310*X^10*Y^26 + \
283885944433437917792227944832*X^11*Y^26 - 
     293807849975696955288909526584*X^12*Y^26 + \
96484776312771695782297840480*X^13*Y^26 + \
121068230650365034801352170475*X^14*Y^26 - 
     186845324332060492970602812672*X^15*Y^26 + \
108345903296437030580265321696*X^16*Y^26 - \
8146233332281340544079992000*X^17*Y^26 - 
     33933505037738718010517230390*X^18*Y^26 + \
27192099027451475012042438144*X^19*Y^26 - \
9193716609051888914168809136*X^20*Y^26 - 
     826136610931863168169092096*X^21*Y^26 + \
2300699428169141553745858110*X^22*Y^26 - \
988571705233352329055551616*X^23*Y^26 + 
     169785847343439273078993520*X^24*Y^26 + \
45738643368929056433660096*X^25*Y^26 - 1086913056679884859674624*Y^27 - 
     7136048263601484772728832*X*Y^27 + 162738507495546769672363008*X^2*Y^27 \
- 860371093887758673281839104*X^3*Y^27 + 
     1830947571675836114310420736*X^4*Y^27 + \
302138834294883040649742592*X^5*Y^27 - 10655043751464416631429874880*X^6*Y^27 \
+ 
     24611550412330766160470729600*X^7*Y^27 - \
20024302258989538858562360128*X^8*Y^27 - \
20192655655707537808858377936*X^9*Y^27 + 
     71598352471614074545485040512*X^10*Y^27 - \
80198477960941208421390562816*X^11*Y^27 + \
27320446596563480091928345424*X^12*Y^27 + 
     40745500183225034770124377440*X^13*Y^27 - \
65855684168063408918493631840*X^14*Y^27 + \
40647957750282070781000654400*X^15*Y^27 - 
     2494146390335280038028771104*X^16*Y^27 - \
16267851013711996967946796160*X^17*Y^27 + \
13748747870140706479692199968*X^18*Y^27 - 
     4689913658567740649049077664*X^19*Y^27 - \
602986987102318145764458944*X^20*Y^27 + \
1444834772337652726194482336*X^21*Y^27 - 
     703960130957173800303451648*X^22*Y^27 + \
124601140586547755722916320*X^23*Y^27 + 40381645258986965331539520*X^24*Y^27 - 
     32690254267406029301479328*X^25*Y^27 + \
9188719104869305974323008*X^26*Y^27 - 343569528707941106346496*Y^28 + 
     8298668132758245343012352*X*Y^28 - 55521320555769357414056320*X^2*Y^28 + \
138870768361435063016883456*X^3*Y^28 + 
     63924483643659535015484576*X^4*Y^28 - \
1234775435662709689706094496*X^5*Y^28 + 3039949193057234331520978712*X^6*Y^28 \
- 
     2331004438658204831994833024*X^7*Y^28 - \
4550081029872440410929865440*X^8*Y^28 + \
14874936102519159725168493696*X^9*Y^28 - 
     17984708353214786752619816240*X^10*Y^28 + \
6587112430471424528376439440*X^11*Y^28 + \
11462148517870278001047442712*X^12*Y^28 - 
     19850812752687027522620262032*X^13*Y^28 + \
12797556289236076837789553804*X^14*Y^28 - \
133402134718163668598258656*X^15*Y^28 - 
     6710641051924808069430763548*X^16*Y^28 + \
5879146688586088764109512384*X^17*Y^28 - \
2100032931381628302570652792*X^18*Y^28 - 
     448107393949891872489103296*X^19*Y^28 + \
882925627353299446635542136*X^20*Y^28 - 418874125276714016990511376*X^21*Y^28 \
+ 
     73399516729133364311940212*X^22*Y^28 + \
32453816880971716136020864*X^23*Y^28 - 29666785030188608694332868*X^24*Y^28 + 
     7670668272083494179254016*X^25*Y^28 - 171184862660279834081104*X^26*Y^28 \
- 500872205219542854858592*X^27*Y^28 + 
     76028596471707572564480*Y^29 - 1077557632715415711587840*X*Y^29 + \
3036191367612553928831360*X^2*Y^29 + 
     15221071124938744666303744*X^3*Y^29 - \
123229150442089674896273440*X^4*Y^29 + 332556525980281889979233696*X^5*Y^29 - 
     299850387489207630021747672*X^6*Y^29 - \
597916954196918154951423520*X^7*Y^29 + 2224910213157203528908648704*X^8*Y^29 - 
     2889228943701011819517713128*X^9*Y^29 + \
889113306112807375663528880*X^10*Y^29 + \
2789905556427436954263311200*X^11*Y^29 - 
     4804145832722988158760541200*X^12*Y^29 + \
3241215648883422552497318960*X^13*Y^29 + \
156803384401750641322317668*X^14*Y^29 - 
     2283720684263204742106328328*X^15*Y^29 + \
2051527687077834986871701432*X^16*Y^29 - \
712463551844281757581118916*X^17*Y^29 - 
     231464358257970036629296792*X^18*Y^29 + \
403522904302233904325986880*X^19*Y^29 - 208874252708432154820520368*X^20*Y^29 \
+ 
     34955040694703877090292328*X^21*Y^29 + \
21712678474813339242986380*X^22*Y^29 - 17394578983039475992114504*X^23*Y^29 + 
     5389375576563419533543896*X^24*Y^29 - 293718826975675244716620*X^25*Y^29 \
- 439334352659926722109424*X^26*Y^29 + 
     192439953600720819835776*X^27*Y^29 - \
34360339441216907688944*X^28*Y^29)*Z^30; \
\>", "Input",
 CellChangeTimes->{{3.913852767465907*^9, 3.913852767657396*^9}, 
   3.913852933568246*^9, 3.929585882944475*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"a1d376ae-268d-4bc7-a69f-e6b4b5754b20"],

Cell["\<\
asymTerms29[X_, Y_, Z_] = (3168988386062956983440526802944*Y - \
2498446551499057393487178629120*Y^2 + 
     51582850206646646567516409692160*X*Y^2 + \
1519539015494364320305850089472*Y^3 - 50051071034692277864479116492800*X*Y^3 + 
     411441092127120924225459732873216*X^2*Y^3 - \
1003604965371301299176744157184*Y^4 + 34635996265638833395331124690944*X*Y^4 - 
     379082302865938079804104292433920*X^2*Y^4 + \
1766095229607286961213819909570560*X^3*Y^4 - \
630746426767929150515766624256*Y^5 - 
     20610987009304338856518325633024*X*Y^5 + \
206606805764920629372330470014976*X^2*Y^5 - 
     1296369085951298336006498817146880*X^3*Y^5 + \
4270314506867414202983271974830080*X^4*Y^5 - \
1486991445749163070061384040448*Y^6 + 
     6950217025779013230973627138048*X*Y^6 - \
93061846909247117994516847525888*X^2*Y^6 + \
530260215891350123940519287455744*X^3*Y^6 - 
     2458403440751323957445607482720256*X^4*Y^6 + \
6717940107064868341714417378918400*X^5*Y^6 + \
3366866846372064661643122966528*Y^7 - 
     18837982340549579109547152244736*X*Y^7 + \
75799621869177412934196696973312*X^2*Y^7 - \
264443837332197973678361709379584*X^3*Y^7 + 
     980052319087418968773820695969792*X^4*Y^7 - \
3629894640599279753309886916591616*X^5*Y^7 + 
     8203914309077454987317007650127872*X^6*Y^7 + \
2360872311140432642454776184832*Y^8 + 19704492547070686469334897786880*X*Y^8 - 
     114330544062394779958737216995328*X^2*Y^8 + \
402509695872928110286747598848000*X^3*Y^8 - 
     936827754424635321065318531727360*X^4*Y^8 + \
1881891118839439350660119783800832*X^5*Y^8 - 
     4348271348376266988685199135408128*X^6*Y^8 + \
7627046785148774481038821305024512*X^7*Y^8 - \
649803221927785442088551710720*Y^9 - 
     1206224955177675555186325585920*X*Y^9 + \
117843847954825397750218162700288*X^2*Y^9 - \
509406679075050071181518774992896*X^3*Y^9 + 
     1169034056627980308572656652255232*X^4*Y^9 - \
1753560965604483140680225330167808*X^5*Y^9 + 
     2216869709438063584869459641565184*X^6*Y^9 - \
3638723940610467204695228446146560*X^7*Y^9 + 
     6413699486242863150046076854730752*X^8*Y^9 - \
3469819462208231670557445193728*Y^10 + \
27288282739720412579556018356224*X*Y^10 - 
     116616088655568961968811397087232*X^2*Y^10 + \
399544411228625384133987311026176*X^3*Y^10 - 
     941742426013731125221932767051776*X^4*Y^10 + \
1438717350650688348942849949630464*X^5*Y^10 - 
     1609543786602287246786646239166464*X^6*Y^10 + \
2599417688349159411042602095149056*X^7*Y^10 - 
     6270934794413755173366880663785472*X^8*Y^10 + \
12154962534282141967463625680359424*X^9*Y^10 + 
     4101331736889828298147230646272*Y^11 - \
32376714107573822275724243894272*X*Y^11 + \
116369896901235886978589701701632*X^2*Y^11 - 
     271499747063259309969987608379392*X^3*Y^11 + \
478299311886864467554395508899840*X^4*Y^11 - 
     801061920267141107347445037006848*X^5*Y^11 + \
1675152999664752513105118136434688*X^6*Y^11 - 
     3898471868907604770170010455334912*X^7*Y^11 + \
8313126513636161821120521625366528*X^8*Y^11 - 
     14774363459246852583286414745620480*X^9*Y^11 + \
20797417770250167456781152099743744*X^10*Y^11 - 
     159421358531058493514298163200*Y^12 + \
6797410947264113217281568800768*X*Y^12 - \
43757241748000659520588887293952*X^2*Y^12 + 
     103732428676646873861279763333120*X^3*Y^12 - \
191620268126497765735728479813632*X^4*Y^12 + 
     646286902851440016120990298406912*X^5*Y^12 - \
2141856825966425538235779271421952*X^6*Y^12 + 
     5200473101314751364702766664781824*X^7*Y^12 - \
10008815236418644575238215986641920*X^8*Y^12 + 
     15788586201273755177988400819795968*X^9*Y^12 - \
19944387216295285978719517940204800*X^10*Y^12 + 
     19788000012321907420889853778451712*X^11*Y^12 - \
2308969682869692111991751573504*Y^13 + 7312468504654939657249368965120*X*Y^13 \
- 
     23561217647593066684901326520320*X^2*Y^13 + \
32155437700185533236509858463744*X^3*Y^13 + 
     131202459486968327724934361382912*X^4*Y^13 - \
809296069570086813090244416610304*X^5*Y^13 + 
     2446527469287872431654661282131968*X^6*Y^13 - \
5472321897707082350792667889373184*X^7*Y^13 + 
     9723405380972174387635557527132160*X^8*Y^13 - \
13703749803784153082318839946725888*X^9*Y^13 + 
     15265337740094062812176336072886016*X^10*Y^13 - \
13187753201910930848715055504349184*X^11*Y^13 + 
     7730015595474858769567938273189120*X^12*Y^13 - \
113325121691912246650348699648*Y^14 - 5823969020921358388053790883840*X*Y^14 + 
     21402572131170375626466795765760*X^2*Y^14 - \
4303759437675959422455738990592*X^3*Y^14 - 
     181011788818787823650039883100160*X^4*Y^14 + \
792028834220820720194448957992960*X^5*Y^14 - 
     2202167797548505531246889180345344*X^6*Y^14 + \
4614698974910529495556869007960064*X^7*Y^14 - 
     7425159771671445514768907451710720*X^8*Y^14 + \
9256722685117153012940713276461824*X^9*Y^14 - 
     8901615010752218334573215429695424*X^10*Y^14 + \
5788174088072763581332095709372416*X^11*Y^14 - 
     384313472077692457811275006353360*X^12*Y^14 - \
5128038783386176698413644740781040*X^13*Y^14 + 
     749097291327686886240512049152*Y^15 - \
2112706312614415246203625537536*X*Y^15 + \
8130810376209136917105631232000*X^2*Y^15 - 
     46205286614122419296169491456000*X^3*Y^15 + \
193544521970725469094753966198784*X^4*Y^15 - 
     632583135734167767470449248063488*X^5*Y^15 + \
1593787835704277617539536414992384*X^6*Y^15 - 
     3019696018525132378588981622436352*X^7*Y^15 + \
4338487187488648629120783512955136*X^8*Y^15 - 
     4704867430040551740139678005896704*X^9*Y^15 + \
3329359317712712009119938930565632*X^10*Y^15 + 
     57421079469363298539747108359008*X^11*Y^15 - \
4349228149059589643208881256571280*X^12*Y^15 + 
     7252937164143111849627925653441968*X^13*Y^15 - \
7232794354073452766106332380658552*X^14*Y^15 - 
     31777319129433686933777809408*Y^16 + \
2910049166155036341284907843584*X*Y^16 - \
13136207298467091681436069298176*X^2*Y^16 + 
     41746109340496608735452943548416*X^3*Y^16 - \
146735930294659102931578938613760*X^4*Y^16 + 
     434965238108562268207005004263424*X^5*Y^16 - \
944158698431357067945743556188160*X^6*Y^16 + 
     1543155371605680133742992608937984*X^7*Y^16 - \
1918452696645620132663114612346368*X^8*Y^16 + 
     1519943372043572962350658365765376*X^9*Y^16 + \
210293469658837969834656794031232*X^10*Y^16 - 
     3014311834823423807776099625977344*X^11*Y^16 + \
5441258556174307391247397478394976*X^12*Y^16 - 
     5966508153831175410239524457082096*X^13*Y^16 + \
4407893616454516741490497126844568*X^14*Y^16 - 
     1915752244006326540728971965122072*X^15*Y^16 - \
19726221630751913877911109632*Y^17 + 118695762978702558250184409088*X*Y^17 + 
     3453292130814501277727838257152*X^2*Y^17 - \
26697150743062980733182368538624*X^3*Y^17 + 
     99846785207676663116901206966272*X^4*Y^17 - \
249978594238926056177019458269184*X^5*Y^17 + 
     468911767070934769875903972418560*X^6*Y^17 - \
669851839104695928673748532563456*X^7*Y^17 + 
     603675882388357321959627754808320*X^8*Y^17 + \
120340211869496747841871309426944*X^9*Y^17 - 
     1622467441395739821455008910492224*X^10*Y^17 + \
3280727996440589130888040579071584*X^11*Y^17 - 
     4029491699140356288630559295422784*X^12*Y^17 + \
3315859983480156196789647519882992*X^13*Y^17 - 
     1597491600827578441096988342343828*X^14*Y^17 - \
107110491861900358265092809012090*X^15*Y^17 + 
     1008979889596481528098158705009440*X^16*Y^17 + \
54195326988321623458430255104*Y^18 - 141044414873344570976315441152*X*Y^18 - 
     2677060601199078674375696891904*X^2*Y^18 + \
18662453050587593053068710707200*X^3*Y^18 - 
     60340185922874365653639008280576*X^4*Y^18 + \
133908736978141289338159645253632*X^5*Y^18 - 
     230051680052546114527951665283072*X^6*Y^18 + \
266573771289439023247922797006848*X^7*Y^18 - 
     35345373440147033558819134884096*X^8*Y^18 - \
637070617374463069540022769338624*X^9*Y^18 + 
     1570039484810511124343157102043456*X^10*Y^18 - \
2206191705518536938178085996750848*X^11*Y^18 + 
     2048703841078631065145932170115520*X^12*Y^18 - \
1108688330041624016217816883505344*X^13*Y^18 - 
     73743640381375965559239943663976*X^14*Y^18 + \
841864064801112947811985181094976*X^15*Y^18 - 
     918135260030935745828133075848000*X^16*Y^18 + \
535751262133138306246188236918388*X^17*Y^18 + \
20444613325785589450527539200*Y^19 - 
     622002183078467382127809265664*X*Y^19 + \
3698499250967229308114928500736*X^2*Y^19 - \
12573574202142190450213141864448*X^3*Y^19 + 
     33903281304716847807061299126272*X^4*Y^19 - \
75572488649083706177375229665280*X^5*Y^19 + 
     119261898607606286687022226812928*X^6*Y^19 - \
82606300892470927486029999218688*X^7*Y^19 - 
     146957725761428923666724429520640*X^8*Y^19 + \
571714748514296741442311461083136*X^9*Y^19 - 
     979019513295254141522159637322112*X^10*Y^19 + \
1054653384851528290518989072918688*X^11*Y^19 - 
     654167340044300241012262953399040*X^12*Y^19 - \
30022380048743928287894142533120*X^13*Y^19 + 
     584271974621074458887236965660656*X^14*Y^19 - \
707803349071322104751264758193244*X^15*Y^19 + 
     453416761293677320265512817904416*X^16*Y^19 - \
115440867149641975108550263424134*X^17*Y^19 - 
     74568588416862069953965307206624*X^18*Y^19 - \
53619413643747497601305608192*Y^20 + 451196845090878687281873158144*X*Y^20 - 
     2033186899608435851238540132352*X^2*Y^20 + \
6974115372547354901854516543488*X^3*Y^20 - 
     19478040621582699526326216630272*X^4*Y^20 + \
39809676733359660686510068842496*X^5*Y^20 - 
     46940999980728241182766860679168*X^6*Y^20 - \
6873476895021319057663128059904*X^7*Y^20 + 
     154797199363485966313472693773568*X^8*Y^20 - \
349340757557031210737948788653056*X^9*Y^20 + 
     453013212699259364628819414100672*X^10*Y^20 - \
334326706454124623874340657206528*X^11*Y^20 + 
     7680421306819703977809107169536*X^12*Y^20 + \
330802063042553592572133765164992*X^13*Y^20 - 
     456290037624463831540856461529248*X^14*Y^20 + \
323477607802629096244071154725008*X^15*Y^20 - 
     90488766663804962173525564054816*X^16*Y^20 - \
62724521436414784664261133496768*X^17*Y^20 + 
     87991226004799308514178631404000*X^18*Y^20 - \
47255486084007588368256247290096*X^19*Y^20 + \
11454774025158505691809021952*Y^21 - 
     121847586818918546297148817408*X*Y^21 + \
794205934094047482275338067968*X^2*Y^21 - \
3441038540302878721083887136768*X^3*Y^21 + 
     9479052523338910231411784781824*X^4*Y^21 - \
15175705802478033161524026796032*X^5*Y^21 + 
     6382397694843729268217606347776*X^6*Y^21 + \
34730257653765164704041760656896*X^7*Y^21 - 
     106852708452902271649875144302208*X^8*Y^21 + \
168416756137364578176947508861120*X^9*Y^21 - 
     151191594752175085138379624517216*X^10*Y^21 + \
23403780518275082588942531194000*X^11*Y^21 + 
     150493984742905966193468400385952*X^12*Y^21 - \
245137429125238745643574663503680*X^13*Y^21 + 
     195251668113320753217434167010584*X^14*Y^21 - \
61084400225360853193965826400132*X^15*Y^21 - 
     44394985118517131837379216943984*X^16*Y^21 + \
68494563386326348676140541564992*X^17*Y^21 - 
     40152754327534702064589403365208*X^18*Y^21 + \
8579259572470427257970093471964*X^19*Y^21 + 
     4848328051116018953775167477184*X^20*Y^21 + \
280432715339061001783787520*Y^22 + 29093890467923856901188534272*X*Y^22 - 
     296891644570551312586228330496*X^2*Y^22 + \
1291381479977099662576345714688*X^3*Y^22 - \
2960069828410510979719945271296*X^4*Y^22 + 
     2545217136244903642183192401920*X^5*Y^22 + \
6282940074994116807972129010176*X^6*Y^22 - 
     28233237288231493697169763728896*X^7*Y^22 + \
55174683495817262938506450102464*X^8*Y^22 - 
     61149438731823616008923738343744*X^9*Y^22 + \
21272865318263079424403458389520*X^10*Y^22 + 
     53161836242300600754526903366992*X^11*Y^22 - \
108820283660247853948232120378240*X^12*Y^22 + 
     99015118055452103041423364653744*X^13*Y^22 - \
35315316855842374976874175743468*X^14*Y^22 - 
     26072091415187160826932860108008*X^15*Y^22 + \
45116910573561476923192514494632*X^16*Y^22 - 
     28736720089545003482424321402732*X^17*Y^22 + \
6501605677573883940600121947168*X^18*Y^22 + 
     4110202538004966216975697425856*X^19*Y^22 - \
4461717323718950717673051644256*X^20*Y^22 + 
     1833570756989499863768787747920*X^21*Y^22 + \
1268300644022643725099384832*Y^23 - 14858721419292435124750942208*X*Y^23 + 
     81259857678958726646793547776*X^2*Y^23 - \
248559015534960034250474950656*X^3*Y^23 + \
285949822175282686351358076928*X^4*Y^23 + 
     1022861348797796014178689982464*X^5*Y^23 - \
5896220528179493747143111066112*X^6*Y^23 + 
     14505137307650107374928376185344*X^7*Y^23 - \
20168376333371784372995151733056*X^8*Y^23 + 
     11412301167068444678020844955776*X^9*Y^23 + \
14341021209082696489383973727600*X^10*Y^23 - 
     40138436568995136813500417487984*X^11*Y^23 + \
42342437499356134204585685741888*X^12*Y^23 - 
     17425406751470178288401788057360*X^13*Y^23 - \
12599591568606045465605728782392*X^14*Y^23 + 
     24871937815680008093054757099666*X^15*Y^23 - \
17510736949574018064364024992584*X^16*Y^23 + 
     4379957839870785663585171113626*X^17*Y^23 + \
3006937838367339064549187098560*X^18*Y^23 - 
     3529206268455796181574465558928*X^19*Y^23 + \
1554087788610870234285018362880*X^20*Y^23 - 
     173444426946610859384915166936*X^21*Y^23 - \
201828071590333292438356314736*X^22*Y^23 - 650066087506297166905851904*Y^24 + 
     6201817197756351148110610432*X*Y^24 - \
26124866765596734388733607936*X^2*Y^24 + \
44933261242068830689434398720*X^3*Y^24 + 
     108680911835354176321468485632*X^4*Y^24 - \
934148780012634417622593994752*X^5*Y^24 + \
2903270987078317393669692272128*X^6*Y^24 - 
     5017115662948438590363121501184*X^7*Y^24 + \
3919810043211028177499978212032*X^8*Y^24 + \
3045849334953849639836880986240*X^9*Y^24 - 
     12423049477107971134045557795808*X^10*Y^24 + \
15416589763015517981818808654864*X^11*Y^24 - 
     7506267504629342919926329192320*X^12*Y^24 - \
4974733506019789045772268770256*X^13*Y^24 + 
     11529116962170330872954131648568*X^14*Y^24 - \
8875861091690339209187917551528*X^15*Y^24 + 
     2372279530449472300228723273824*X^16*Y^24 + \
1827003093558411225256229073408*X^17*Y^24 - 
     2317678948605629242421651484320*X^18*Y^24 + \
1108785014366615020851896767904*X^19*Y^24 - 
     122021233972378825297646593088*X^20*Y^24 - \
172014812886697868000704416480*X^21*Y^24 + \
118076467158748200329793088464*X^22*Y^24 - 
     33127788687181496027208785712*X^23*Y^24 + \
86121180841755005138149376*Y^25 - 1936938879109060518334025728*X*Y^25 + 
     12154956037281305791977326592*X^2*Y^25 - \
25982608886430185898802732032*X^3*Y^25 - \
41157616032176364529206006784*X^4*Y^25 + 
     363861339486445381556811484672*X^5*Y^25 - \
889098368103359155512981206784*X^6*Y^25 + \
886776909337280353989036452736*X^7*Y^25 + 
     618703424713494594747024592288*X^8*Y^25 - \
3260876289254433353759238259088*X^9*Y^25 + \
4664443272302058705120762349544*X^10*Y^25 - 
     2705145153282604827288486609628*X^11*Y^25 - \
1524353305254853906505015780384*X^12*Y^25 + 
     4414486475962759476821094782768*X^13*Y^25 - \
3818473974337957120122382092804*X^14*Y^25 + 
     1115336186413360640388847234230*X^15*Y^25 + \
963732492624192400720754657600*X^16*Y^25 - 
     1305460573276129817555087765408*X^17*Y^25 + \
670143561486360744250036359784*X^18*Y^25 - \
79381739780822919789547556412*X^19*Y^25 - 
     127820942428604580109191034048*X^20*Y^25 + \
95959238190630469083161351712*X^21*Y^25 - \
27797861347260287747676076104*X^22*Y^25 - 
     935791628780867706134251156*X^23*Y^25 + \
4256567503195867440675593024*X^24*Y^25 - 12443133434960198925459456*Y^26 + 
     474799245159376577926936576*X*Y^26 - \
2881874927370002715406839808*X^2*Y^26 + 3730818922196814775722555392*X^3*Y^26 \
+ 
     21746512451693228098839354880*X^4*Y^26 - \
97352357402420295735608372480*X^5*Y^26 + \
131193505036792536768319562112*X^6*Y^26 + 
     121097279286757737596194190208*X^7*Y^26 - \
728516980058030881622637684800*X^8*Y^26 + \
1191214018839419641203188192024*X^9*Y^26 - 
     795973511671305631893542065000*X^10*Y^26 - \
410912587224541139692803720016*X^11*Y^26 + 
     1419585847820550978280045152528*X^12*Y^26 - \
1349162543091032223023131005120*X^13*Y^26 + 
     425881965742910692429552361504*X^14*Y^26 + \
415923128072092113713493178624*X^15*Y^26 - \
611044020213900468804917946656*X^16*Y^26 + 
     336892115455859373586512316984*X^17*Y^26 - \
36280762057212244694255981048*X^18*Y^26 - \
78850412262828169301646217120*X^19*Y^26 + 
     61360024594510155067354752320*X^20*Y^26 - \
19631558421626976945204598800*X^21*Y^26 - \
804463584443388074340823664*X^22*Y^26 + 
     3640667490731771410296150496*X^23*Y^26 - \
1603907807539321756814530688*X^24*Y^26 + \
268171915377585707379369448*X^25*Y^26 + 
     11561524806064746201489408*Y^27 - 98784717365059041697907712*X*Y^27 + \
19495151315394117198080000*X^2*Y^27 + 
     2503065315753001712675289088*X^3*Y^27 - \
11360798055303549743215073280*X^4*Y^27 + \
18479176268842850995405057408*X^5*Y^27 + 
     13692662863102702355612849280*X^6*Y^27 - \
118570793857227634227095948352*X^7*Y^27 + \
231227815632613478534124490400*X^8*Y^27 - 
     184293548691145489135289596116*X^9*Y^27 - \
88980867756296063528204467328*X^10*Y^27 + \
382549086860194050569499904028*X^11*Y^27 - 
     405085852898389737438059085840*X^12*Y^27 + \
136433539071622431498422268448*X^13*Y^27 + \
154460745017054972681252721536*X^14*Y^27 - 
     240516499794907528772780615344*X^15*Y^27 + \
142440609420406705367156369024*X^16*Y^27 - \
14608017863272802384967400996*X^17*Y^27 - 
     42975169856853230063180311872*X^18*Y^27 + \
35392307989908856650361954820*X^19*Y^27 - \
11454769879968252900006653024*X^20*Y^27 - 
     877220462602869172311897368*X^21*Y^27 + \
2704010927319335759285675584*X^22*Y^27 - \
1341193028269891310317641240*X^23*Y^27 + 
     219583692437481479444049664*X^24*Y^27 + \
67231722224942645871776612*X^25*Y^27 - 44344281295005947247658368*X^26*Y^27 - 
     3271035507656049506289664*Y^28 + 5675048759031293040107520*X*Y^28 + \
170128003794012525243976192*X^2*Y^28 - 
     1102006962844450614042719744*X^3*Y^28 + \
2550686238065856316189877888*X^4*Y^28 - 98133965580852682723688704*X^5*Y^28 - 
     13061774765842215693656151456*X^6*Y^28 + \
31151476454653236452597141152*X^7*Y^28 - \
26241452843421975479412262368*X^8*Y^28 - 
     22944387969402659203630512288*X^9*Y^28 + \
86485056774874618010624925712*X^10*Y^28 - \
98480513125245028900657269168*X^11*Y^28 + 
     35462302908040198916251401984*X^12*Y^28 + \
47270875786830856653322064128*X^13*Y^28 - \
78798272612999108196293517968*X^14*Y^28 + 
     49185155298711271247757435632*X^15*Y^28 - \
3511111991625616719088315936*X^16*Y^28 - \
18968371938028596326234281632*X^17*Y^28 + 
     16154620411167976712664072352*X^18*Y^28 - \
5613497212133998395613573024*X^19*Y^28 - \
636742065246632363568949344*X^20*Y^28 + 
     1680197687546278736206653792*X^21*Y^28 - \
822991209247618387414383248*X^22*Y^28 + 149855190772617075292608240*X^23*Y^28 \
+ 
     44672125013437790272035456*X^24*Y^28 - \
37987600110061249709912320*X^25*Y^28 + 10839092187979139142739424*X^26*Y^28 - 
     717063535242282492952288*X^27*Y^28)*Z^29; \
\>", "Input",
 CellChangeTimes->{{3.913852739624934*^9, 3.913852739701832*^9}, 
   3.913852952685454*^9, 3.9295858881061363`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"d47254e0-3f72-437f-a1ba-bd41b0e4ad02"],

Cell["\<\
asymTerms28[X_, Y_, Z_] = (-28641369743661645311362702770176*Y + \
34944773929242092434722975121408*Y^2 - 
     528975238024133096206890883350528*X*Y^2 - \
37322677443471834015775489785856*Y^3 + \
618625923983930114377328361472000*X*Y^3 - 
     3930842556052872066008974798880768*X^2*Y^3 + \
31250227695098397010653540777984*Y^4 - \
472226094443798461484424058896384*X*Y^4 + 
     3506833389262959965205774775353344*X^2*Y^4 - \
13289766135911119015372256232603648*X^3*Y^4 - \
666363332603689145732916314112*Y^5 + 
     246151140011196007064457680257024*X*Y^5 - \
1473988755600347596198482188173312*X^2*Y^5 + 
     7322374364621919735803502833696768*X^3*Y^5 - \
21245022014832894685986598353371136*X^4*Y^5 + \
8237470155332658290995446677504*Y^6 + 
     8149258111650308758982811975680*X*Y^6 + \
57163408753790182316985504759808*X^2*Y^6 + \
48720738128193402052551414644736*X^3*Y^6 + 
     3627490958574465070328061369516032*X^4*Y^6 - \
14697883948518466578043996950495232*X^5*Y^6 - 
     16521055490614550252325812830208*Y^7 + \
17409141364920670822694469500928*X*Y^7 + \
265633302805429914745176131108864*X^2*Y^7 - 
     2098614036334076186503905361788928*X^3*Y^7 + \
6706149655415912866755366117965824*X^4*Y^7 - 
     8176979248947587059435921847877632*X^5*Y^7 + \
4753144632883636668751171938156544*X^6*Y^7 - \
13439905474229297736742479069184*Y^8 - 
     60510664328248708722911562694656*X*Y^8 + \
15932660172437230694031938289664*X^2*Y^8 + \
811848886011825111938291237650432*X^3*Y^8 - 
     5359196855902799252643474768134144*X^4*Y^8 + \
16586755136017522145857225189228544*X^5*Y^8 - 
     28566602617173467330923732977123328*X^6*Y^8 + \
38963794187803663430714938648428544*X^7*Y^8 - 
     12090341050660733842264164401152*Y^9 + \
16128965584983429265316678467584*X*Y^9 - \
166073152754805151107425651130368*X^2*Y^9 - 
     132300916787353732376166099058688*X^3*Y^9 + \
3553929310235477603460735195938816*X^4*Y^9 - 
     14959826975505965684383691152293888*X^5*Y^9 + \
35653698238300598626966103793270784*X^6*Y^9 - 
     56315881578944806592241917027090432*X^7*Y^9 + \
64531836872262326106524670872633344*X^8*Y^9 + 
     21047173519218147061044872216576*Y^10 - \
150068988396240293104715335467008*X*Y^10 + \
205035125452081812005776898916352*X^2*Y^10 + 
     743818822654940297084056441978880*X^3*Y^10 - \
4495140732936190988010386610257920*X^4*Y^10 + 
     14159353153267060980638818374582272*X^5*Y^10 - \
31969634088824683687373927222853632*X^6*Y^10 + 
     49316925663257310490115722424549376*X^7*Y^10 - \
49163554848372178199559813392658432*X^8*Y^10 + 
     26557387805285527489176958127099904*X^9*Y^10 - \
14158421515644699306547132497920*Y^11 + \
72867129874439585235557889867776*X*Y^11 - 
     17382805798525723789122814345216*X^2*Y^11 - \
1035605955788579517843640052613120*X^3*Y^11 + 
     4931610144127151588544802201665536*X^4*Y^11 - \
12907630052522810968501316333142016*X^5*Y^11 + 
     22353847758293260032109513607512064*X^6*Y^11 - \
25860635076630341818622117366349824*X^7*Y^11 + 
     15252420831812022144922237896499200*X^8*Y^11 + \
13458569864945012427705507596668928*X^9*Y^11 - 
     57480822406445882794723580366333952*X^10*Y^11 - \
1761658972462470224083894927360*Y^12 + \
86885912917644699647057768742912*X*Y^12 - 
     362344769580242722103205520277504*X^2*Y^12 + \
1247729911442817123777470089789440*X^3*Y^12 - 
     3737513173463744558698535727644672*X^4*Y^12 + \
7285983470358929788810404457463808*X^5*Y^12 - 
     7891664496537651043248124171440128*X^6*Y^12 + \
838580213615456504043330520727552*X^7*Y^12 + 
     17776467828860431831337107608996864*X^8*Y^12 - \
51198656032693930250802255313740800*X^9*Y^12 + 
     94471465409574378462806620674920704*X^10*Y^12 - \
129868504613876671606688061332252160*X^11*Y^12 + 
     17871805464412412899962947108864*Y^13 - \
79766236869487579285930111401984*X*Y^13 + \
379635406869242431254435430203392*X^2*Y^13 - 
     1139311168234686482615735977574400*X^3*Y^13 + \
1754150282016881981557518834122752*X^4*Y^13 - 
     635845010033306376021508525522944*X^5*Y^13 - \
4244868409205677915074338392272896*X^6*Y^13 + 
     15926407580238635156909362790240256*X^7*Y^13 - \
38302652314331876181847027414637568*X^8*Y^13 + 
     71313866011965249837796346853373952*X^9*Y^13 - \
105450483558530342432976423280127232*X^10*Y^13 + 
     124518353268756967742846437744514304*X^11*Y^13 - \
115892534115300296965669362344624576*X^12*Y^13 - 
     4043109847759539454534506577920*Y^14 + \
31812020183704504408257340309504*X*Y^14 - \
151947884664876201923624142749696*X^2*Y^14 + 
     299156845304155259564721486528512*X^3*Y^14 + \
214250820898539963664799190102016*X^4*Y^14 - 
     2691553274362610891167541979951104*X^5*Y^14 + \
8966788610741845957232185202500608*X^6*Y^14 - 
     21757202834904164936305974940602368*X^7*Y^14 + \
42712069089101882694719152177971456*X^8*Y^14 - 
     68412747068205763649527546708032256*X^9*Y^14 + \
89229382993547265927690256450184384*X^10*Y^14 - 
     92696221037086559834504170927835776*X^11*Y^14 + \
71480851785634331933595660429556368*X^12*Y^14 - 
     32335957633469190884160784650134608*X^13*Y^14 - \
4061353212527693101799013875712*Y^15 + 870034252059187013274868973568*X*Y^15 - 
     26323726902706830140189964632064*X^2*Y^15 + \
277521246023643351710296679759872*X^3*Y^15 - 
     1064289077451279478003896848809984*X^4*Y^15 + \
3198884442281556130877028627730432*X^5*Y^15 - 
     8576552057714060924314574177673216*X^6*Y^15 + \
19082702971624940464274346982800384*X^7*Y^15 - 
     34374212210479099254080663081912320*X^8*Y^15 + \
50364756372629005774235510540908288*X^9*Y^15 - 
     58825017893977782075734143074351616*X^10*Y^15 + \
50853025306840407005317107461698368*X^11*Y^15 - 
     25492300947808175315242439439196928*X^12*Y^15 - \
5532446517483274395355946511491344*X^13*Y^15 + 
     26211564318038474601195322209240480*X^14*Y^15 - \
131591588223565982569480781824*Y^16 - 12676994224257568134117317935104*X*Y^16 \
+ 
     75823711501119768252070835961856*X^2*Y^16 - \
269051494933855923578269153411072*X^3*Y^16 + 
     853550890143652213928905835118592*X^4*Y^16 - \
2502140017305132560381997964312576*X^5*Y^16 + 
     6241766847880729714822162342638592*X^6*Y^16 - \
12869264860277646566159735457397760*X^7*Y^16 + 
     21809853060090574138057402471516160*X^8*Y^16 - \
29353105468905443748773567075399680*X^9*Y^16 + 
     28795544149852013847719500821393728*X^10*Y^16 - \
15917932775614787185210716875570240*X^11*Y^16 - 
     4722503415564801668040227166381248*X^12*Y^16 + \
21818860059046003372469172221969856*X^13*Y^16 - 
     26860903696312177930862497323938612*X^14*Y^16 + \
20426235467525970432165818937706764*X^15*Y^16 - 
     330436539120947200414172839936*Y^17 + \
6588257391684760747272787591168*X*Y^17 - \
35311705582646014567217973100544*X^2*Y^17 + 
     138429781948882869464282720436224*X^3*Y^17 - \
500618185511157392637170221400064*X^4*Y^17 + 
     1508711783166487917190850059476992*X^5*Y^17 - \
3675532511921563315838174953734144*X^6*Y^17 + 
     7341344641233909052526928551526400*X^7*Y^17 - \
11604309009889199596112018721794048*X^8*Y^17 + 
     13162924188928456043601304246697472*X^9*Y^17 - \
8148794717618670756941289443049216*X^10*Y^17 - 
     3191625925064933240849156408616704*X^11*Y^17 + \
14966568271442569310653030692497856*X^12*Y^17 - 
     20277845916299322742426072258737184*X^13*Y^17 + \
16984215155815450790492148830527072*X^14*Y^17 - 
     8692423181023414532818883251752160*X^15*Y^17 + \
983097853347555313173808445278400*X^16*Y^17 + 
     558305063526707013453187121152*Y^18 - \
1805559787734061271518621466624*X*Y^18 + \
11705974689555749821936919265280*X^2*Y^18 - 
     73726898020156813562581782953984*X^3*Y^18 + \
281029916303352285900870961958912*X^4*Y^18 - 
     818406252670903522045381192413184*X^5*Y^18 + \
2005299994812716587423649083320320*X^6*Y^18 - 
     3864036933700720481383518570606592*X^7*Y^18 + \
5204191785267495216009751989291520*X^8*Y^18 - 
     3797232951585302034657763828560384*X^9*Y^18 - \
1382304114621222478024436299042496*X^10*Y^18 + 
     8196021711613718004598334202360320*X^11*Y^18 - \
12541939135523385816832578287707440*X^12*Y^18 + 
     11738300215679557208592222978203024*X^13*Y^18 - \
6669740786844014076356035107953696*X^14*Y^18 + 
     846075267883669049960561542224960*X^15*Y^18 + \
2566829151951398335581102967246484*X^16*Y^18 - 
     2905450141278038564818463033923944*X^17*Y^18 + \
111066005118341531647698731008*Y^19 + 734493789712453797115323482112*X*Y^19 - 
     8855672511690332680718158168064*X^2*Y^19 + \
42227014343591669499789349928960*X^3*Y^19 - 
     155751467040288601237995924467712*X^4*Y^19 + \
485058030274952876035749346414592*X^5*Y^19 - 
     1152774252946960820851424820789248*X^6*Y^19 + \
1879427891423421195340077588402176*X^7*Y^19 - 
     1742587200017549048800966681433856*X^8*Y^19 - \
146702847295932315282255025035776*X^9*Y^19 + 
     3430541486272131513172362002468224*X^10*Y^19 - \
6269577260339413077752008446569792*X^11*Y^19 + 
     6684064675614932575386321229609264*X^12*Y^19 - \
4271853200370536827539949208175152*X^13*Y^19 + 
     635676032542764550442939650881456*X^14*Y^19 + \
1960130088000691041162869181962136*X^15*Y^19 - 
     2446954468542500325950170622282876*X^16*Y^19 + \
1486552143251116597816821268601512*X^17*Y^19 - 
     377131034151343886374441338940040*X^18*Y^19 - \
26777509223745250485322694656*Y^20 - 335396179635209280975944712192*X*Y^20 + 
     3964824369031147585226084786176*X^2*Y^20 - \
23400841315632136760014148182016*X^3*Y^20 + 
     101029981465651232598068771466240*X^4*Y^20 - \
306653925833060740247354363056128*X^5*Y^20 + 
     616904241015067983750525555127296*X^6*Y^20 - \
743995065793184170721480663534592*X^7*Y^20 + 
     240589086919788298441429845520832*X^8*Y^20 + \
1027598129590995595791954618638208*X^9*Y^20 - 
     2500262100921682197506006592742880*X^10*Y^20 + \
3150301734265409480392542316598240*X^11*Y^20 - 
     2316592649593370756594124685880460*X^12*Y^20 + \
431396470975183333775605048618944*X^13*Y^20 + 
     1240840498597373514942978954430808*X^14*Y^20 - \
1734047438863820832466198531094744*X^15*Y^20 + 
     1156707940650749495159262901327073*X^16*Y^20 - \
321608528634973032982698248957312*X^17*Y^20 - 
     151866604116293199337886578654644*X^18*Y^20 + \
213597228176674973781462402505272*X^19*Y^20 - \
13466969520297896434217975808*Y^21 + 
     58714621801781672752583868416*X*Y^21 - \
1539633189727265551301533384704*X^2*Y^21 + \
14166941146511701879629141409792*X^3*Y^21 - 
     62185611483469570097051759902720*X^4*Y^21 + \
160045108066793388309339335344128*X^5*Y^21 - 
     249323016724412475633931792103424*X^6*Y^21 + \
175592801460688450828362970464256*X^7*Y^21 + 
     198437844909968748320527069280512*X^8*Y^21 - \
791732514809333981917318282771200*X^9*Y^21 + 
     1226105525098471678931162490330048*X^10*Y^21 - \
1066207211606378186495902213943168*X^11*Y^21 + 
     272468905806437838979234122336416*X^12*Y^21 + \
634941881119784176568695441607392*X^13*Y^21 - 
     1025560188096281367564089875115680*X^14*Y^21 + \
760091022292427149007256831606608*X^15*Y^21 - 
     232165414959965673472508140144480*X^16*Y^21 - \
118790192253708944200057958089856*X^17*Y^21 + 
     180680224969215116977380379526608*X^18*Y^21 - \
98037790819900523770635694889728*X^19*Y^21 + 
     20058380426197874823750424877504*X^20*Y^21 - \
1474677625808088780743098368*Y^22 - 84700383947301175604838219776*X*Y^22 + 
     1301341496231137916937573683200*X^2*Y^22 - \
7985650710391455239590057861120*X^3*Y^22 + 
     27328327370975000148512980246528*X^4*Y^22 - \
56174248610234360085935549696000*X^5*Y^22 + 
     59958999213788460461286002465280*X^6*Y^22 + \
20968343319131397836341887508480*X^7*Y^22 - 
     208475324681629428960515083842752*X^8*Y^22 + \
407219311457775477356877816905664*X^9*Y^22 - 
     424875315359341086838803138173488*X^10*Y^22 + \
153023437911430013756174265529312*X^11*Y^22 + 
     259568847741490145721258837715112*X^12*Y^22 - \
503424518464732752776376931897504*X^13*Y^22 + 
     419286045391712858751292178083436*X^14*Y^22 - \
143784420015468643821130468754816*X^15*Y^22 - 
     76100742113329182052165133488884*X^16*Y^22 + \
129904715607845006060306516585984*X^17*Y^22 - 
     77026326006907388100213147627216*X^18*Y^22 + \
17003664299846086690960604423584*X^19*Y^22 + 
     8233892838109490755108273376352*X^20*Y^22 - \
8765687526865648256837357708512*X^21*Y^22 - 6908118337695924127875596288*Y^23 \
+ 
     120760830583829269165851721728*X*Y^23 - \
819866618743813546186932256768*X^2*Y^23 + \
3199917472018553939036820865024*X^3*Y^23 - 
     7949968121005129155557722603520*X^4*Y^23 + \
11157724425718062167424923473920*X^5*Y^23 + 
     1058509855605666682002698903552*X^6*Y^23 - \
45927508897841250258603813354496*X^7*Y^23 + 
     114235465311032863706403009624576*X^8*Y^23 - \
146834149697592087148906329543744*X^9*Y^23 + 
     76561029110065453636030605012352*X^10*Y^23 + \
79830911017185670747875836217856*X^11*Y^23 - 
     204424256243940118673137707934080*X^12*Y^23 + \
194495223571555795305580407291488*X^13*Y^23 - 
     74799972074757032352003043455280*X^14*Y^23 - \
41259236291522001705415063981916*X^15*Y^23 + 
     78142999795683203552212287714036*X^16*Y^23 - \
50625979023983499270822046788672*X^17*Y^23 + 
     12151997786944290600325688153824*X^18*Y^23 + \
6564620134254907505276103209952*X^19*Y^23 - 
     7428470476247465758444370087056*X^20*Y^23 + \
3053383790892942332344113556608*X^21*Y^23 - 
     332780662239349848805295582624*X^22*Y^23 + \
3081152954261542565441421312*Y^24 - 39814357080987086241595318272*X*Y^24 + 
     236260617392148499517064163328*X^2*Y^24 - \
806674537373182067603987359744*X^3*Y^24 + \
1478725711630837958142713837056*X^4*Y^24 + 
     53175543375575031684071289856*X^5*Y^24 - \
8686528824576132359649975777792*X^6*Y^24 + \
26270484790254734689093205680384*X^7*Y^24 - 
     40791798639051634389637115795072*X^8*Y^24 + \
28534008445858651816334849030304*X^9*Y^24 + 
     18067617912698748096710660332912*X^10*Y^24 - \
67649865932372523959049542060712*X^11*Y^24 + 
     75248549050426738180057767062198*X^12*Y^24 - \
33586544086596287831345890868192*X^13*Y^24 - 
     18159011514664965059625006487476*X^14*Y^24 + \
39770886495360458482762545183164*X^15*Y^24 - 
     28251170472912434987924946573167*X^16*Y^24 + \
7347529205174930142578984047168*X^17*Y^24 + 
     4339941399623907913758566956840*X^18*Y^24 - \
5390229547734347936668977637752*X^19*Y^24 + 
     2437504105122733130037540766998*X^20*Y^24 - \
273733075086974654101014999936*X^21*Y^24 - 
     296143272202488993074112438520*X^22*Y^24 + \
193011905203687492010534231768*X^23*Y^24 + 529005572816339924890583040*Y^25 - 
     1818571122973458231994146816*X*Y^25 - \
18314160393948885398693523456*X^2*Y^25 + \
119754668274039405695360040960*X^3*Y^25 - 
     130663530481963080382226601984*X^4*Y^25 - \
966635429078427018698548761600*X^5*Y^25 + \
4498656570437282137356745264128*X^6*Y^25 - 
     8939940306175530291016215754752*X^7*Y^25 + \
8003302447938526327995759086336*X^8*Y^25 + \
3310054030684681977247507269664*X^9*Y^25 - 
     19034507502170478792100447852176*X^10*Y^25 + \
24490534043319259451777631138816*X^11*Y^25 - 
     12608938690431941032773680650848*X^12*Y^25 - \
6492360171261362934334790121728*X^13*Y^25 + 
     16739732524596435176488041434416*X^14*Y^25 - \
13168387032562588697464056205824*X^15*Y^25 + 
     3696778691208671812016739041024*X^16*Y^25 + \
2499767000774845352320924651872*X^17*Y^25 - 
     3266678165050806170586454041648*X^18*Y^25 + \
1567935359978448380717672710576*X^19*Y^25 - 
     189139941351620458445477830464*X^20*Y^25 - \
230183799936209507018844596352*X^21*Y^25 + \
163767895194968383046616059296*X^22*Y^25 - 
     46499227072006264074738925376*X^23*Y^25 - \
519635366016655609587535872*X^24*Y^25 - 253174556619082185104214016*Y^26 + 
     845960546705197026802221056*X*Y^26 + \
5013033953075500665464944640*X^2*Y^26 - \
25677754728486563669296687104*X^3*Y^26 - 
     25679390703201364295861658880*X^4*Y^26 + \
434366077419045791358528099328*X^5*Y^26 - \
1276431839375515030628712662272*X^6*Y^26 + 
     1530595313013389388491681020544*X^7*Y^26 + \
486649465224409778947511103832*X^8*Y^26 - \
4443955260231521115158303925440*X^9*Y^26 + 
     6712150175171558522005347859368*X^10*Y^26 - \
4042967371859715824008169826736*X^11*Y^26 - 
     1881392023777278230622389546232*X^12*Y^26 + \
5878051635219075523617713718816*X^13*Y^26 - 
     5115257215055140693412413606792*X^14*Y^26 + \
1568826105506795474624040355680*X^15*Y^26 + 
     1188207505216272128581688386776*X^16*Y^26 - \
1699972448731787917459807307760*X^17*Y^26 + 
     884579678547900139958954972240*X^18*Y^26 - \
102358142636107785654838537936*X^19*Y^26 - \
159767182589068443198837575448*X^20*Y^26 + 
     118956226489409553485720882368*X^21*Y^26 - \
37585355316378028755656184096*X^22*Y^26 - \
736318853925473414515478848*X^23*Y^26 + 
     5693283129499743002073814968*X^24*Y^26 - \
2221254019530103683882392976*X^25*Y^26 - 57288255532604220662945792*Y^27 + 
     940820515518088666331676672*X*Y^27 - \
4708447095327261335265024000*X^2*Y^27 + 5977586433310681789853005824*X^3*Y^27 \
+ 
     28631999051048857234732139264*X^4*Y^27 - \
130144417834987712331419950080*X^5*Y^27 + \
182738753262566146353298604160*X^6*Y^27 + 
     122753714636074057195227559168*X^7*Y^27 - \
884918237257824914790388489944*X^8*Y^27 + \
1492250510528597941275403828032*X^9*Y^27 - 
     1040538331583675169967818031552*X^10*Y^27 - \
446043703859949908284868673512*X^11*Y^27 + 
     1718276862877900805392181521840*X^12*Y^27 - \
1660192028299698841592993788224*X^13*Y^27 + 
     539296824636400964574816066976*X^14*Y^27 + \
487414140606611395695006044384*X^15*Y^27 - \
727070650184818931698756228456*X^16*Y^27 + 
     402475049811559706607020454864*X^17*Y^27 - \
46623369210750893364383635376*X^18*Y^27 - \
91353103725917622631129836600*X^19*Y^27 + 
     72311372393428165057879463088*X^20*Y^27 - \
23287333663507592441923919200*X^21*Y^27 - \
786144468970561359858346848*X^22*Y^27 + 
     4192769581872569523032819184*X^23*Y^27 - \
1884356185330744526957622904*X^24*Y^27 + \
323014249830826958717222544*X^25*Y^27 + 
     62539528325274491555375120*X^26*Y^27)*Z^28; \
\>", "Input",
 CellChangeTimes->{{3.913852961979192*^9, 3.913852995646465*^9}, 
   3.929585893593645*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"0839a707-da29-4754-994c-1f0fde2984cf"],

Cell["\<\
asymTerms27[X_, Y_, Z_] = (282990304755783779388265768943616*Y - \
403878122654513711501164811386880*Y^2 + 
     4847653796450286910548610323054592*X*Y^2 + \
425287073709350393713437528031232*Y^3 - \
5076180506838961489359009482801152*X*Y^3 + 
     27076338544789638124642466197929984*X^2*Y^3 - \
297206012659271971523901693886464*Y^4 + \
2504452548022149290612121225134080*X*Y^4 - 
     15446111754351592941472422708641792*X^2*Y^4 + \
51777239892020734391067443596361728*X^3*Y^4 - 
     67975762221005763546583666786304*Y^5 + \
77264177118274802652283165212672*X*Y^5 - \
5801797582247029176726021252055040*X^2*Y^5 + 
     14180039987694567514873216582549504*X^3*Y^5 - \
12940774132397385731029223304331264*X^4*Y^5 + 
     51130503935305300021106809241600*Y^6 - \
2009033482322066215160974405533696*X*Y^6 + \
13976453328536056405200042113105920*X^2*Y^6 - 
     58922963594463506169972219130675200*X^3*Y^6 + \
125100962126616077249224977472815104*X^4*Y^6 - 
     159155678710084510738012217756614656*X^5*Y^6 - \
35541046025946356397310996381696*Y^7 + \
1544633958446778273472763352055808*X*Y^7 - 
     10379850206814528103334431808290816*X^2*Y^7 + \
46784543204158420030613180534226944*X^3*Y^7 - 
     130458506863786044924048666775257088*X^4*Y^7 + \
216096800275027547453714162943787008*X^5*Y^7 - 
     261000326125021502641821955301310464*X^6*Y^7 + \
189007592595458768557178183745536*Y^8 - \
857627423603992315761123190112256*X*Y^8 + 
     5581848109122275800714851479715840*X^2*Y^8 - \
20237170841285232208171349963702272*X^3*Y^8 + 
     65921260415831732163650173678911488*X^4*Y^8 - \
168674567093729059193777278642290688*X^5*Y^8 + 
     301807406141095548913359191793991680*X^6*Y^8 - \
441443981577868494946885421308313600*X^7*Y^8 + 
     42821767288129434467676373123072*Y^9 + \
734567240501733507767030297657344*X*Y^9 - \
3795022842509012511727274386522112*X^2*Y^9 + 
     13002081736212750737278806253371392*X^3*Y^9 - \
42579882992992922646373927285161984*X^4*Y^9 + 
     128767052929459515055179851533123584*X^5*Y^9 - \
299237988391413356054657202616532992*X^6*Y^9 + 
     529362552810733741933267494419955712*X^7*Y^9 - \
761486193852103736723952632926633984*X^8*Y^9 - 
     32222515280174035711044828004352*Y^10 + \
121702679257170380172946703384576*X*Y^10 + \
2937007972238693418587765893758976*X^2*Y^10 - 
     18899793671736239971419512589254656*X^3*Y^10 + \
59563438404228079197051042256125952*X^4*Y^10 - 
     144747559557669980851238062322614272*X^5*Y^10 + \
308101473602076052230045975081517056*X^6*Y^10 - 
     543471190441377676828263882370449408*X^7*Y^10 + \
770956503801672982854779087255470080*X^8*Y^10 - 
     893734566379199417886772527285960704*X^9*Y^10 - \
34209995482509871918281176121344*Y^11 + 
     311646046175828287277526320939008*X*Y^11 - \
3688287353551393566076920794185728*X^2*Y^11 + 
     19528900912804414049939665206640640*X^3*Y^11 - \
63838818561204502543104021253849088*X^4*Y^11 + 
     153300608138436964339397593285394432*X^5*Y^11 - \
294489843946636029175706578057691136*X^6*Y^11 + 
     471209896243504584458081407200919552*X^7*Y^11 - \
634284571770594508162682655942721536*X^8*Y^11 + 
     696806050138243391442031951173640192*X^9*Y^11 - \
564649785226627577018687407178571776*X^10*Y^11 - 
     514467034971172339596931366912*Y^12 - \
994267776278964783878732929564672*X*Y^12 + \
4558200521229667999770756214423552*X^2*Y^12 - 
     15118432464551655690263356898541568*X^3*Y^12 + \
47081035295295387461050056681324544*X^4*Y^12 - 
     115100858266822077220767650398928896*X^5*Y^12 + \
215178608107819891552504439494574080*X^6*Y^12 - 
     329760812887431952012791429586763776*X^7*Y^12 + \
416553672738854513487868274421571584*X^8*Y^12 - 
     386227779557868228425620888581402624*X^9*Y^12 + \
172435157386904053295137613960968192*X^10*Y^12 + 
     170561198839255959308958383733400576*X^11*Y^12 - \
72189006654510938969840003579904*Y^13 + 
     540761727542530164177805998292992*X*Y^13 - \
2712414214770946663329062080479232*X^2*Y^13 + 
     9653751858922197188236308237910016*X^3*Y^13 - \
26117544488963302889419049793290240*X^4*Y^13 + 
     58484550624318979474272491541495808*X^5*Y^13 - \
111707836556262756094761911785422848*X^6*Y^13 + 
     171609777446550424942947635289890816*X^7*Y^13 - \
181292248357144019912507258651512832*X^8*Y^13 + 
     68418778631643891783407683532124160*X^9*Y^13 + \
173449101781120461483110240675076096*X^10*Y^13 - 
     453677917077357140554449402884810240*X^11*Y^13 + \
639398635977239445192977267735586048*X^12*Y^13 + 
     45468675296180147837460984365056*Y^14 - \
84711789689431977024929536147456*X*Y^14 + \
686339675494163557752896613122048*X^2*Y^14 - 
     3409904022684086308639079709540352*X^3*Y^14 + \
8916451019748327949955052451037184*X^4*Y^14 - 
     19695886038611580473986076305653760*X^5*Y^14 + \
38828138941786814577418039945388032*X^6*Y^14 - 
     47421269324424850969437930573152256*X^7*Y^14 - \
2939581548330867042502714076989440*X^8*Y^14 + 
     145274256785451922514359900040372224*X^9*Y^14 - \
349582127723657447240979709974844928*X^10*Y^14 + 
     526665786941731136655419372321971200*X^11*Y^14 - \
576149801011314312024870658056870016*X^12*Y^14 + 
     459299591324243156581097900445991424*X^13*Y^14 + \
17929301264710314427130749124608*Y^15 + 285266890659935064698962444288*X*Y^15 \
- 
     12781916268530668820751381299200*X^2*Y^15 - \
164540735295039675044166525779968*X^3*Y^15 - 
     600666633784504017250190588329984*X^4*Y^15 + \
4031879286841330351604734648360960*X^5*Y^15 - 
     4280821671913400345668147049791488*X^6*Y^15 - \
19109815759250767832949092012118016*X^7*Y^15 + 
     90780537538540675444761292648954880*X^8*Y^15 - \
213830150164132148947072212482381312*X^9*Y^15 + 
     349128423093779426575608416700793344*X^10*Y^15 - \
422282078755207210685194499193348608*X^11*Y^15 + 
     373380825295738034343759757739385152*X^12*Y^15 - \
217739924069951789215693200752635296*X^13*Y^15 + 
     42517093221655136881260634043511360*X^14*Y^15 - \
4178515129779518344170165239808*Y^16 + \
27382977040513203258294957506560*X*Y^16 - 
     161719513738309748785042370068480*X^2*Y^16 + \
352807055887647467455237624692736*X^3*Y^16 + 
     102719581197547782677136010625024*X^4*Y^16 - \
313092980189311531734857680633856*X^5*Y^16 - 
     7418218230823253152343418153787392*X^6*Y^16 + \
37143845794370125399166956711772160*X^7*Y^16 - 
     98548591158599690552259383500219392*X^8*Y^16 + \
181628263540244573434244533885043712*X^9*Y^16 - 
     247331474408581786975922825886711808*X^10*Y^16 + \
245011535951976208423107357651338240*X^11*Y^16 - 
     158983979401583029895220778132220352*X^12*Y^16 + \
33529485735868519809428317144852544*X^13*Y^16 + 
     62820571271436812064378896183387552*X^14*Y^16 - \
93864498704566471246695325300342272*X^15*Y^16 - 
     1681313106041084103715700604928*Y^17 - \
26005623556740382280693421309952*X*Y^17 + \
49819438879631016946840884543488*X^2*Y^17 + 
     261413554360927926281997735690240*X^3*Y^17 - \
919210688923798393152044256116736*X^4*Y^17 - 
     160378244810633871325794157338624*X^5*Y^17 + \
8519003986661841313135719605940224*X^6*Y^17 - 
     31692413153833602335187677842104320*X^7*Y^17 + \
71829298767941369357690615159165952*X^8*Y^17 - 
     114532372698379774464999631042872832*X^9*Y^17 + \
129351621980298520556946190827761408*X^10*Y^17 - 
     94056477560513407930979491925882368*X^11*Y^17 + \
21268554334591877112901235198262464*X^12*Y^17 + 
     47822550387329183809679107426657696*X^13*Y^17 - \
78209564339196251991238287548291888*X^14*Y^17 + 
     66131506732274229887694175030447776*X^15*Y^17 - \
33700050527311635872032123010944464*X^16*Y^17 - 
     1995990040507487500913033347072*Y^18 - \
7746641123160309380114103795712*X*Y^18 + \
112772144015591022671411661242368*X^2*Y^18 - 
     436493500730755781483565310738432*X^3*Y^18 + \
745869826079115276840935486275584*X^4*Y^18 + 
     454620681376554924292499259564032*X^5*Y^18 - \
6599531820102614320447081427935232*X^6*Y^18 + 
     21182374420929363706686265901350912*X^7*Y^18 - \
41765482733425637593764855300156416*X^8*Y^18 + 
     55415548961284512234339766663787008*X^9*Y^18 - \
46079623609273903893292285132828672*X^10*Y^18 + 
     11571376420547685462835877237281024*X^11*Y^18 + \
29870090813409891969934363944545216*X^12*Y^18 - 
     54000708732559338119954998964268960*X^13*Y^18 + \
50431209115862847120183160279017184*X^14*Y^18 - 
     28272866584865829450610435996030048*X^15*Y^18 + \
5378161041522310539634337528928608*X^16*Y^18 + 
     6537234451317852546304090649829784*X^17*Y^18 - \
1565593305200785559010041462784*Y^19 + \
22315070229571098491208187871232*X*Y^19 - 
     110605461330142645237697820852224*X^2*Y^19 + \
280292892231595483982553410453504*X^3*Y^19 - 
     276142301243987435506488040861696*X^4*Y^19 - \
868052083441858752746551809865728*X^5*Y^19 + 
     4887234827138949437236832070373376*X^6*Y^19 - \
12427656272547879151702869295892480*X^7*Y^19 + 
     19823479987177604265849808503530752*X^8*Y^19 - \
19433101678881798152496407187207040*X^9*Y^19 + 
     6405810965255559564180262972956288*X^10*Y^19 + \
14413200640707349159883555689034816*X^11*Y^19 - 
     30505562404800485155300077180684112*X^12*Y^19 + \
32009597375868360655571833510324984*X^13*Y^19 - 
     19933045829273889938344828629042976*X^14*Y^19 + \
4230242527594319335359739662417472*X^15*Y^19 + 
     5477108266804526106275560805514444*X^16*Y^19 - \
6892917636255455067274822763254114*X^17*Y^19 + 
     3907439063692476195666595761303264*X^18*Y^19 + \
1554388690339627821575895449600*Y^20 - \
12472612341207641716972882427904*X*Y^20 + 
     47953309757059498478717722394624*X^2*Y^20 - \
91974451267549775116150692380672*X^3*Y^20 - 
     59905923361147122921172096626688*X^4*Y^20 + \
983289222410328474100753915301888*X^5*Y^20 - 
     3264308103004515543411583450488832*X^6*Y^20 + \
6270685808864044262772713379094528*X^7*Y^20 - 
     7369630226724162993213711536380672*X^8*Y^20 + \
3578412738712878249524717759407872*X^9*Y^20 + 
     5008969686410423028108747581403520*X^10*Y^20 - \
13773265274957962449639601909641728*X^11*Y^20 + 
     16701171994549005191293417250534064*X^12*Y^20 - \
11745486132248247368860293217718288*X^13*Y^20 + 
     2851027532019126753792402440945872*X^14*Y^20 + \
3823576913065298976041864361387584*X^15*Y^20 - 
     5337638922723963463979591024003252*X^16*Y^20 + \
3304446938776816740041583948961144*X^17*Y^20 - 
     871316349243161752209903377454936*X^18*Y^20 - \
316870219648156918598243990924020*X^19*Y^20 - 
     258101625016072178047339855872*Y^21 + \
2912644272703398499598143651840*X*Y^21 - \
11151096362340697338929664098304*X^2*Y^21 - 
     112383048003868228639640469504*X^3*Y^21 + \
160629339621218118945416583708672*X^4*Y^21 - 
     710171674715740378424011459530752*X^5*Y^21 + \
1698586629490038542558233573535744*X^6*Y^21 - 
     2490914002725679113142116302379008*X^7*Y^21 + \
1828449261492513982658933090767360*X^8*Y^21 + 
     1018891730002094348956851007928576*X^9*Y^21 - \
4919724283843952744340432618717696*X^10*Y^21 + 
     7173249349030975567202610753736384*X^11*Y^21 - \
5802827143272579151843988958171072*X^12*Y^21 + 
     1665357935602177400915218754700176*X^13*Y^21 + \
2196850324275121642345047595103504*X^14*Y^21 - 
     3463900808706479123539386873911712*X^15*Y^21 + \
2367251100370642528663733504012576*X^16*Y^21 - 
     686878187664141593371360466966162*X^17*Y^21 - \
267134981824904307405481524823072*X^18*Y^21 + 
     397240304298493867469091656107318*X^19*Y^21 - \
200289883745138429112769199795104*X^20*Y^21 + \
20730743024417627802272137216*Y^22 - 
     279436983110471751543174332416*X*Y^22 - \
958680092440309563724668272640*X^2*Y^22 + \
21157815541623695993422753841152*X^3*Y^22 - 
     115062452726952852541154922070016*X^4*Y^22 + \
345709467586168734853553719840768*X^5*Y^22 - 
     643972505281862812825336980389888*X^6*Y^22 + \
672463903016553616657748637018112*X^7*Y^22 + 
     1429433641238206410076199502336*X^8*Y^22 - \
1349899745766456755751310273582080*X^9*Y^22 + 
     2523323943748352596080199721401600*X^10*Y^22 - \
2418406696907879801580096269052096*X^11*Y^22 + 
     859764674399709160496592875429568*X^12*Y^22 + \
1021438554050143927405841015883664*X^13*Y^22 - 
     1874351548191115336830297308986272*X^14*Y^22 + \
1422092576264193740690834924082208*X^15*Y^22 - 
     455586745284470131449121731525920*X^16*Y^22 - \
189207984890267750047462284392848*X^17*Y^22 + 
     310395483600280443175662549486464*X^18*Y^22 - \
169561675939166040784497145568960*X^19*Y^22 + 
     34956483011671494510815386311072*X^20*Y^22 + \
14429097313848103287124486748800*X^21*Y^22 - \
22386811043157507351704207360*Y^23 - 
     66376964145470587267532865536*X*Y^23 + \
2155414992086502513093554798592*X^2*Y^23 - \
14019539799236146488379729027072*X^3*Y^23 + 
     50956674502157660931614313914368*X^4*Y^23 - \
117806806748787647405740082634752*X^5*Y^23 + 
     161433930899806422352561581688832*X^6*Y^23 - \
50900232096244065962691892588544*X^7*Y^23 - 
     303604450501190041247158512261504*X^8*Y^23 + \
739645695333482611883072860455104*X^9*Y^23 - 
     851669972044666200209486800808064*X^10*Y^23 + \
389329603759693032326175895820832*X^11*Y^23 + 
     371442691839306838674846211867376*X^12*Y^23 - \
839684558712721732481390100214632*X^13*Y^23 + 
     718627542040058344594271315088864*X^14*Y^23 - \
256654076905569650926699870708144*X^15*Y^23 - 
     112125570479581395122168466338568*X^16*Y^23 + \
203915022191679263834437597102836*X^17*Y^23 - 
     122251868618367316336369421674816*X^18*Y^23 + \
27955245170867840446477252221824*X^19*Y^23 + 
     12360382254074670135293815609904*X^20*Y^23 - \
13327540369092100545825635850392*X^21*Y^23 + 
     5112181943744984391959231739776*X^22*Y^23 + \
8092987637216979109295423488*Y^24 + 11887238298905784779568504832*X*Y^24 - 
     669422990430872871052371673088*X^2*Y^24 + \
4389602035531047519182167402496*X^3*Y^24 - \
14665236999427676059882239039488*X^4*Y^24 + 
     27002395698690168365221789342720*X^5*Y^24 - \
14818106765646498531011758989312*X^6*Y^24 - 
     59492701421742650696200818610944*X^7*Y^24 + \
184713499575949415223226012464896*X^8*Y^24 - 
     255426962640997564114772543179680*X^9*Y^24 + \
151596852784601366812079584499648*X^10*Y^24 + 
     100687596030379950147245221534408*X^11*Y^24 - \
307518117905561787173947600228376*X^12*Y^24 + 
     302226896493715992615895879755600*X^13*Y^24 - \
122316719732288445590763541277328*X^14*Y^24 - 
     55396710586413435548395528010624*X^15*Y^24 + \
113305518140778594909299319632768*X^16*Y^24 - 
     73741938861593467937315027040128*X^17*Y^24 + \
17912271418875729814703800948768*X^18*Y^24 + 
     8921466353898510408180443844200*X^19*Y^24 - \
10337785255233520618828958751400*X^20*Y^24 + 
     4324315792029271794044989814304*X^21*Y^24 - \
494440814868051807750476529376*X^22*Y^24 - 
     424719263123395587935265207472*X^23*Y^24 - \
1482437671688555675010899968*Y^25 + 9820799130531080955828559872*X*Y^25 + 
     61016225893134835175959543808*X^2*Y^25 - \
727310057669891330529486150656*X^3*Y^25 + \
2494647575273765766955870643200*X^4*Y^25 - 
     2386875251243646595906872960000*X^5*Y^25 - \
8898011208032561953036291390976*X^6*Y^25 + 
     36785539887565308785471831376256*X^7*Y^25 - \
62480031308689315155060838471072*X^8*Y^25 + 
     47543871954742083820475493011872*X^9*Y^25 + \
19960808881266403387359826387296*X^10*Y^25 - 
     92724112426803523702270883943452*X^11*Y^25 + \
105400898053823926994111921778832*X^12*Y^25 - 
     48638908186661436732328954954236*X^13*Y^25 - \
22233418845855979733639925035264*X^14*Y^25 + 
     52387053794376517587311790064800*X^15*Y^25 - \
37822757580269925581348064455488*X^16*Y^25 + 
     10071028042008934900051098896816*X^17*Y^25 + \
5588324162921941136378539174736*X^18*Y^25 - 
     6928767660348374919850676184124*X^19*Y^25 + \
3111547852643670931209711483824*X^20*Y^25 - 
     397532456584190989019989427492*X^21*Y^25 - \
367151000485547323480314311232*X^22*Y^25 + \
253571512974870262989656830456*X^23*Y^25 - 
     65464547141151476018713485664*X^24*Y^25 - \
74972847588763399084752896*Y^26 + 2764166867511331797650632704*X*Y^26 - 
     36037205134261826735028461568*X^2*Y^26 + \
172032638354172861975506071552*X^3*Y^26 - \
226420167772932200618679584768*X^4*Y^26 - 
     1039314909005840245982902978048*X^5*Y^26 + \
5462707693102679185967018960896*X^6*Y^26 - 
     11477568604426747718921260199680*X^7*Y^26 + \
11054042597479206333015944367424*X^8*Y^26 + 
     2892216605466615456855715828464*X^9*Y^26 - \
23260665429939270988819665723296*X^10*Y^26 + 
     30958123359002920258099905083104*X^11*Y^26 - \
16439899401824137892568839929920*X^12*Y^26 - 
     7446793594658786085808067531312*X^13*Y^26 + \
20273845192183630881817177918272*X^14*Y^26 - 
     15987031379229856432770475511168*X^15*Y^26 + \
4548492822914571804899929688480*X^16*Y^26 + 
     2903188288175151177945213043664*X^17*Y^26 - \
3866084684263542926357508709280*X^18*Y^26 + 
     1872847784898478557981220883712*X^19*Y^26 - \
232837611230809045711041269456*X^20*Y^26 - 
     268086193900405238624947570912*X^21*Y^26 + \
191573444666563273698987057728*X^22*Y^26 - \
55195734611704163351562512000*X^23*Y^26 - 
     228439078301743834341317056*X^24*Y^26 + \
6586219771108214747740281328*X^25*Y^26)*Z^27; \
\>", "Input",
 CellChangeTimes->{{3.913852981871191*^9, 3.9138530080684175`*^9}, 
   3.9295858992058697`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"3a2ff8f0-3af9-44e8-8614-9be63c171267"],

Cell["\<\
asymTerms26[X_, Y_, Z_] = (-2432574291064001246820043052810240*Y + \
2790968276270738134009100248285184*Y^2 - 
     32238947200350707662624015777792000*X*Y^2 - \
1688681045112986257228241047650304*Y^3 + \
18631794226941694217309792879247360*X*Y^3 - 
     100121277346333309076846352049111040*X^2*Y^3 + \
16759448705474741637441860403200*Y^4 + 
     14367891440792191578548085964406784*X*Y^4 - \
55560246504179592253481935641247744*X^2*Y^4 + 
     107536551593034794446954810686046208*X^3*Y^4 + \
2507183164395540510508475150761984*Y^5 - 
     27823370015859626634904795124596736*X*Y^5 + \
194211205193119783348211002715930624*X^2*Y^5 - 
     543767042336456758215960585108979712*X^3*Y^5 + \
830090612586313918179724128734412800*X^4*Y^5 - 
     1403202988027480758620267330142208*Y^6 + \
24201344213939042071112131004071936*X*Y^6 - 
     152038516690564316189696133307564032*X^2*Y^6 + \
536499331548665632139924574216126464*X^3*Y^6 - 
     951247305595188785904559017343057920*X^4*Y^6 + \
768217553413419897984119548569190400*X^5*Y^6 + 
     550757195208576665354762056630272*Y^7 - \
9169850722205736336876633491243008*X*Y^7 + \
31913345592228488520037414863896576*X^2*Y^7 - 
     116470080368714779829483731154894848*X^3*Y^7 + \
245366134373696943207505792715456512*X^4*Y^7 - 
     37171584112775097709923192851660800*X^5*Y^7 - \
640491960406583960832383338242113536*X^6*Y^7 - 
     1218117631870098247133090205925376*Y^8 + \
480235770154702398307253234958336*X*Y^8 + \
24079858078632296799032889434963968*X^2*Y^8 - 
     165075084548467922497683785454190592*X^3*Y^8 + \
446514345270670152864537207255334912*X^4*Y^8 - 
     701050786274079128054213347172679680*X^5*Y^8 + \
783460640710536814072810612260601856*X^6*Y^8 - 
     410275280922837338826837436492939264*X^7*Y^8 - \
250080314056068585034219343839232*Y^9 - 
     1964057780667414395749126553731072*X*Y^9 - \
11198809377223264442784587337170944*X^2*Y^9 + 
     118696882137297479593598289396629504*X^3*Y^9 - \
362262582825066145393929783847419904*X^4*Y^9 + 
     518419264887534173137284374681616384*X^5*Y^9 - \
192962018188803765858278096237232128*X^6*Y^9 - 
     872566384246837136245388784550543360*X^7*Y^9 + \
2666478966720872912528307669626060800*X^8*Y^9 - 
     113468557055744775963656574730240*Y^10 + \
669805667697236515807622481313792*X*Y^10 - 
     9287187529078920954386028812042240*X^2*Y^10 + \
45958849798687847151724317961617408*X^3*Y^10 - 
     115048069215665282213616248573132800*X^4*Y^10 + \
294034564546596535550543833253806080*X^5*Y^10 - 
     914170922228800452495086471592345600*X^6*Y^10 + \
2291025444849312631870605775146844160*X^7*Y^10 - 
     4250065415543082187810772643879141376*X^8*Y^10 + \
6231144083155653090252022803802079232*X^9*Y^10 + 
     833655462357333895858793278865408*Y^11 - \
2009769726353510004271522657599488*X*Y^11 + 
     21830632066219126613158705340874752*X^2*Y^11 - \
119296092351716915944765302945873920*X^3*Y^11 + 
     365793905219747462346648249768083456*X^4*Y^11 - \
849900637284786948275529316142940160*X^5*Y^11 + 
     1738673884078209729593274905674514432*X^6*Y^11 - \
3155377330435730208989423888532373504*X^7*Y^11 + 
     4952755770202573470510972804528439296*X^8*Y^11 - \
6656323385550442046684506967820763136*X^9*Y^11 + 
     7460167927395730629735969989505458176*X^10*Y^11 + \
68055504627555918351598005256192*Y^12 + 
     4507511976526175837901369541394432*X*Y^12 - \
24503662122062648112868658409897984*X^2*Y^12 + 
     94228642208631726132415451129970688*X^3*Y^12 - \
320769727020007764838624124026028032*X^4*Y^12 + 
     854196749452203411431277951488688128*X^5*Y^12 - \
1776583462819939006074860091809447936*X^6*Y^12 + 
     3076725690252341242981396381307174912*X^7*Y^12 - \
4589139052776183100278526803808612352*X^8*Y^12 + 
     5765928732669287976787733786862637056*X^9*Y^12 - \
5770879060144041285793801299897693184*X^10*Y^12 + 
     4192948512478629340076952150764017664*X^11*Y^12 - \
56808952405237833085652478984192*Y^13 - 
     2331294427690069372572100136534016*X*Y^13 + \
12221911591881544454673159474118656*X^2*Y^13 - 
     50213490988818314855164872275525632*X^3*Y^13 + \
193076047675746504481776010912661504*X^4*Y^13 - 
     571051243974227892681728208083025920*X^5*Y^13 + \
1290440594213787781570195043201105920*X^6*Y^13 - 
     2329727374216093586632547288296914944*X^7*Y^13 + \
3394378845316746951123661456264835072*X^8*Y^13 - 
     3865593284847290171612272296613474304*X^9*Y^13 + \
3166257163255724928740656645376304128*X^10*Y^13 - 
     1349823843161136166568416736090908672*X^11*Y^13 - \
786457487514950436569086169147337984*X^12*Y^13 - 
     241264564250775254740538126761984*Y^14 + \
48024002853372942272589487931392*X*Y^14 - \
2148086104520905605837663278006272*X^2*Y^14 + 
     23064838853692323037116427166416896*X^3*Y^14 - \
100778802449316938190122633568436224*X^4*Y^14 + 
     316936088091302312557569359127625728*X^5*Y^14 - \
773399807780559331868067413980008448*X^6*Y^14 + 
     1422938404722869510726103271135854592*X^7*Y^14 - \
1923037240960207510162336439324857344*X^8*Y^14 + 
     1790450666940258778544163432907078656*X^9*Y^14 - \
798128557146941392552461580847470336*X^10*Y^14 - 
     731792126993212448242606448216813056*X^11*Y^14 + \
2051485013311986267633316535098862784*X^12*Y^14 - 
     2508026597348491164420263922965102016*X^13*Y^14 - \
18668728384677110828011146444800*Y^15 + 
     52656866007967159413297530273792*X*Y^15 + \
1366911725615902438324378174750720*X^2*Y^15 - 
     11919728169102317228503527013875712*X^3*Y^15 + \
55834777704041468100044305557749760*X^4*Y^15 - 
     181948183457641062533574907063304192*X^5*Y^15 + \
422083982303618283779388986868662272*X^6*Y^15 - 
     687627863681585081183577326843125760*X^7*Y^15 + \
733228819318034194299329453664264192*X^8*Y^15 - 
     308201044780319416956731913115799552*X^9*Y^15 - \
583332019270863392943701779978696704*X^10*Y^15 + 
     1556732902638691774356538759489870336*X^11*Y^15 - \
2065432933684419913650666513243197952*X^12*Y^15 + 
     1838627672630485429255645361894373376*X^13*Y^15 - \
1099328413124667393837560167819192448*X^14*Y^15 + 
     64902733503045548559300782194688*Y^16 + \
108541143053463172630065987715072*X*Y^16 - \
1628853886015205117333625305366528*X^2*Y^16 + 
     9196880036195947849736364056510464*X^3*Y^16 - \
39066026977810284972833579118395392*X^4*Y^16 + 
     111079573217825919433813839358967808*X^5*Y^16 - \
207903371824975361020380377709916160*X^6*Y^16 + 
     241237397708995186465240691600875520*X^7*Y^16 - \
77118051513620750881673664630292480*X^8*Y^16 - 
     361597854059875380517074954757164032*X^9*Y^16 + \
957104036378076146061892841489780992*X^10*Y^16 - 
     1387724334476935649450891720686177792*X^11*Y^16 + \
1364811018945832531038299578591310208*X^12*Y^16 - 
     901804216076126923629024310913578688*X^13*Y^16 + \
299065191186998983264994958088191024*X^14*Y^16 + 
     126391578466475031794016717508429984*X^15*Y^16 + \
23334010585696104908707864510464*Y^17 - 
     121292041698688605484529848156160*X*Y^17 + \
1337665198974909901427576022433792*X^2*Y^17 - 
     8344848140698797898760018611339264*X^3*Y^17 + \
28879840783705890205836276607467520*X^4*Y^17 - 
     63147820195822339708166037216526336*X^5*Y^17 + \
86054933266378766278581860373950464*X^6*Y^17 - 
     38286116775737119707321131732389888*X^7*Y^17 - \
145135264329394755020255564824824832*X^8*Y^17 + 
     455055869145937678821239957127426048*X^9*Y^17 - \
748346581257153790800383017284852480*X^10*Y^17 + 
     824441049863860196990857388254192384*X^11*Y^17 - \
605560650242571360125510717545881792*X^12*Y^17 + 
     220910674330169103848002694306915456*X^13*Y^17 + \
106817013549624736222283586254205904*X^14*Y^17 - 
     241473102470244666909679896819159984*X^15*Y^17 + \
203150731448331753884661709342946304*X^16*Y^17 - 
     17986179198605585164584621506560*Y^18 + \
200279809112042448460693057503232*X*Y^18 - \
1464100869849995728144864085983232*X^2*Y^18 + 
     6442737066509504085284072846098432*X^3*Y^18 - \
17626557819554537563693503863869440*X^4*Y^18 + 
     30712079181258430608035855897874432*X^5*Y^18 - \
26614751825347140919391468027800576*X^6*Y^18 - 
     28252451194322829117116902417641472*X^7*Y^18 + \
154811733818040918037029971523136768*X^8*Y^18 - 
     313330083185001646139936900816168704*X^9*Y^18 + \
400619808055644082381124678071640256*X^10*Y^18 - 
     333055851350403509206831302700852864*X^11*Y^18 + \
135018595615954657109742868961200272*X^12*Y^18 + 
     74586491921679820574004394094757936*X^13*Y^18 - \
184048818793657226736071250938994468*X^14*Y^18 + 
     170213453968063664529913860754659008*X^15*Y^18 - \
91099367444924857360725644006377244*X^16*Y^18 + 
     18803096775193326247962476205762860*X^17*Y^18 + \
11028166714904005102403382935552*Y^19 - 
     186430334114776483185248449462272*X*Y^19 + \
1104219047921710561123068346499072*X^2*Y^19 - 
     3756063214853789048682642200133632*X^3*Y^19 + \
8490467283426964950928193381908480*X^4*Y^19 - 
     11726610145044282314278663953702912*X^5*Y^19 + \
1657039198111440571989141297315840*X^6*Y^19 + 
     37017232144064137206904773183782912*X^7*Y^19 - \
101813658263376070861883010546586624*X^8*Y^19 + 
     156008588375366315769455292577227264*X^9*Y^19 - \
149979846132185440873433702729299456*X^10*Y^19 + 
     69596825012397057934307487053756160*X^11*Y^19 + \
41630148390711405225881867685919040*X^12*Y^19 - 
     116130194989831595121142682939288608*X^13*Y^19 + \
118971246456618097242892858658109312*X^14*Y^19 - 
     70134806674792449890112109142582496*X^15*Y^19 + \
15936323179186703393164328416683984*X^16*Y^19 + 
     12909129410764859054758245108705576*X^17*Y^19 - \
15970902585722813990403153452816432*X^18*Y^19 - 
     7952642653569393422534763937792*Y^20 + \
90546453756144443859532229574656*X*Y^20 - \
480554137017058506799243703451648*X^2*Y^20 + 
     1559147775647595160038339564535808*X^3*Y^20 - \
3140123223557744727748145723625472*X^4*Y^20 + 
     2592109265416729771162921202274304*X^5*Y^20 + \
5995625858297398111405621461379072*X^6*Y^20 - 
     26413961653089401984916464292663296*X^7*Y^20 + \
50370943485756864044885849225001216*X^8*Y^20 - 
     57300534755155480163079820631768832*X^9*Y^20 + \
31875273616565042385066173162313088*X^10*Y^20 + 
     17117227774309163255347778479629824*X^11*Y^20 - \
59562585838403387290457144352303472*X^12*Y^20 + 
     69019563237682491660586316382875952*X^13*Y^20 - \
45346258673933135701480282414924968*X^14*Y^20 + 
     11514616586154561452569162997912240*X^15*Y^20 + \
9878751484490487794886707609667940*X^16*Y^20 - 
     13475688087108027708055543569440456*X^17*Y^20 + \
7691098989367788262648102230680000*X^18*Y^20 - 
     1891686735891209766909791434782648*X^19*Y^20 + \
2070275522584218191716096540672*Y^21 - \
24207484905939851778864494804992*X*Y^21 + 
     140752149548105088972265037725696*X^2*Y^21 - \
452457906742951910939209257615360*X^3*Y^21 + 
     649440819937836046258995121602560*X^4*Y^21 + \
727357156592676976762177952669696*X^5*Y^21 - 
     5713532608015400327447836690305024*X^6*Y^21 + \
13742716694842810407941287295246336*X^7*Y^21 - 
     18942425253708920718546420657986048*X^8*Y^21 + \
13418831043995571280255978025438720*X^9*Y^21 + 
     4216590722007226009661559255839104*X^10*Y^21 - \
24290312093119242138943659854115968*X^11*Y^21 + 
     32828081921577169670913168648702208*X^12*Y^21 - \
24394116843011655590727656378911072*X^13*Y^21 + 
     7048128526529406460333953383675200*X^14*Y^21 + \
6280411574544007507495608564003536*X^15*Y^21 - 
     9557140150245604127480169062449840*X^16*Y^21 + \
5987017323533882341662277474746252*X^17*Y^21 - 
     1604102876935746619293010460209364*X^18*Y^21 - \
525413002951937641076753662997760*X^19*Y^21 + 
     731472898759371671165601553161120*X^20*Y^21 - \
439682981860218690813860446208*Y^22 + 7032257876558846094107660156928*X*Y^22 - 
     38002651773044361464612076666880*X^2*Y^22 + \
76171336830293262147090920439808*X^3*Y^22 + 
     113802427070125213648270632798208*X^4*Y^22 - \
1089241880420455650894373798096896*X^5*Y^22 + 
     3174858984822742722758427153723904*X^6*Y^22 - \
5320224439768818254143321346553856*X^7*Y^22 + 
     4920540654251541398137464711885312*X^8*Y^22 - \
8619369984915706655648077208960*X^9*Y^22 - 
     7674660370764308366856061621073152*X^10*Y^22 + \
12754919986136264667954975354365824*X^11*Y^22 - 
     10954613093195827767609120405319224*X^12*Y^22 + \
3689962137260866547544823412152224*X^13*Y^22 + 
     3288255477347855436480260313595954*X^14*Y^22 - \
5678406790446788409268680567752608*X^15*Y^22 + 
     3923196290280479830712369488730800*X^16*Y^22 - \
1160647335704900468425844713749944*X^17*Y^22 - 
     399537021885533927315204784497657*X^18*Y^22 + \
620539927284553369313202854318400*X^19*Y^22 - 
     312281582280748541384682397302864*X^20*Y^22 + \
60574934240218664282195088472144*X^21*Y^22 + \
386846600726882699577281413120*Y^23 - 
     3562562959294458013467773566976*X*Y^23 + \
10562434171382422614828271255552*X^2*Y^23 + \
7585809217269812293235382632448*X^3*Y^23 - 
     155398881939830322694020528209920*X^4*Y^23 + \
570202380706903141591500957749248*X^5*Y^23 - 
     1175193111444694490148162464057344*X^6*Y^23 + \
1400479757549806732847310339733504*X^7*Y^23 - 
     422126528515095132819894875867392*X^8*Y^23 - \
1846683298341804980274852355276544*X^9*Y^23 + 
     4002476381664460505809750163846336*X^10*Y^23 - \
4080124666979972465818312473422016*X^11*Y^23 + 
     1671021917564625291114084416958752*X^12*Y^23 + \
1372285527181497236404255526932912*X^13*Y^23 - 
     2805248490348395827882509683732288*X^14*Y^23 + \
2161384756524971321439172854842368*X^15*Y^23 - 
     702537403718994787779709151026512*X^16*Y^23 - \
263604810554899644153791124224192*X^17*Y^23 + 
     443305113391356674857138685260544*X^18*Y^23 - \
242206774196117162916220101263552*X^19*Y^23 + 
     51172131952767593699499215207616*X^20*Y^23 + \
19692568219670037610580193643936*X^21*Y^23 - 
     19986710813322361355805987279936*X^22*Y^23 - \
123066213318838905214779121664*Y^24 + 840684024967139554364856524800*X*Y^24 - 
     863766067374805919074851575808*X^2*Y^24 - \
11758544339669224725183535865856*X^3*Y^24 + 
     66788069209229148654777178584064*X^4*Y^24 - \
182205757705325632738068299525120*X^5*Y^24 + 
     281210418395879556318581306259712*X^6*Y^24 - \
153072251522532419051139234866688*X^7*Y^24 - 
     364920299927507491661474786152544*X^8*Y^24 + \
1047121581243248017445597374118624*X^9*Y^24 - 
     1272777011540014053908908280713272*X^10*Y^24 + \
641005050777548571445851865435904*X^11*Y^24 + 
     451657040912425691046364677903536*X^12*Y^24 - \
1138482648495739679031622706276192*X^13*Y^24 + 
     990925941653647101408575607425920*X^14*Y^24 - \
362374715790899604731226374876912*X^15*Y^24 - 
     141938404386392359459715804533560*X^16*Y^24 + \
268857722561849388061302617476416*X^17*Y^24 - 
     160489355522011760060158896630376*X^18*Y^24 + \
36684472902829063575470088065984*X^19*Y^24 + 
     15259037536298787036559482048200*X^20*Y^24 - \
17042057596674570488860651086080*X^21*Y^24 + 
     6719885678368656059474294991808*X^22*Y^24 - \
722434017893916090005350446336*X^23*Y^24 - 7541705375447420761555378176*Y^25 + 
     125702086966506206955429011456*X*Y^25 - \
1016425002580256849701505574912*X^2*Y^25 + \
5251656202911573783086551646208*X^3*Y^25 - 
     17713259429358936799274693276672*X^4*Y^25 + \
35967142742381793222732992742400*X^5*Y^25 - 
     28134550377948327205441949741312*X^6*Y^25 - \
61060882962543082560160407633408*X^7*Y^25 + 
     228383995362653688577955779350496*X^8*Y^25 - \
336009070865176108214751940527456*X^9*Y^25 + 
     214080023278976078704757943819960*X^10*Y^25 + \
110271335104483938654616462869728*X^11*Y^25 - 
     379962891207398905245104992772352*X^12*Y^25 + \
377199695811789561747327161086280*X^13*Y^25 - 
     154069197179451797680757319728848*X^14*Y^25 - \
64697765239858741553973405951424*X^15*Y^25 + 
     135800559025058531404950360472192*X^16*Y^25 - \
88776025413014764319734962217792*X^17*Y^25 + 
     21921571693185555840194553584200*X^18*Y^25 + \
10426506499809103548530409297456*X^19*Y^25 - 
     12240666056578695061646263331088*X^20*Y^25 + \
5114525656301695929251535528696*X^21*Y^25 - 
     601733637696480243042794190480*X^22*Y^25 - \
490706179763528802619789436832*X^23*Y^25 + \
310763895496447677795817885376*X^24*Y^25)*
    Z^26; \
\>", "Input",
 CellChangeTimes->{{3.913852980591408*^9, 3.91385298067533*^9}, 
   3.913853021950253*^9, 3.9295859040092983`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"9b2f84d7-2246-4d7d-be10-59ba00cffc75"],

Cell["\<\
asymTerms25[X_, Y_, Z_] = (17633826320368405107104871186694144*Y - \
9069462609617525944389345686323200*Y^2 + 
     147829055258668088147489723246444544*X*Y^2 - \
11667434556848422424747010682781696*Y^3 + 
     66018490852273041655183067821637632*X*Y^3 - \
43757001949075175013157163568726016*X^2*Y^3 + 
     20674012484113333808475628567003136*Y^4 - \
319824844762935012056068783490465792*X*Y^4 + 
     1190998675851736698924030934332211200*X^2*Y^4 - \
2202624075104128538567951817436561408*X^3*Y^4 - 
     24775533407843528585128099014770688*Y^5 + \
257978671358081591492089182110613504*X*Y^5 - 
     1467716489118777622381143680312410112*X^2*Y^5 + \
3265790801544147311534788106124263424*X^3*Y^5 - 
     2532740946741114433983857998526676992*X^4*Y^5 + \
5111609751390337885490476480462848*Y^6 - 
     43462145383153521735716704866009088*X*Y^6 + \
264185438090380162620708180757315584*X^2*Y^6 - 
     564337209966163565101973047659724800*X^3*Y^6 - \
1625111605501144828165392969251160064*X^4*Y^6 + 
     9622740998598929833779103108037607424*X^5*Y^6 + \
8084299076408753095939202949840896*Y^7 - 
     116112048222444868457746536704507904*X*Y^7 + \
937216766512513628152538489480544256*X^2*Y^7 - 
     3339356303755790782003763586791374848*X^3*Y^7 + \
8141996545083740909997634553338920960*X^4*Y^7 - 
     16438586319020574067784363461140545536*X^5*Y^7 + \
26005479171264019420632319510997630976*X^6*Y^7 - 
     2423078381160276505260853892743168*Y^8 + \
139651318523187646279502370034417664*X*Y^8 - 
     1045709373376402185140924051106037760*X^2*Y^8 + \
4195558436385988503700878932211400704*X^3*Y^8 - 
     10360345670410819486101844734951555072*X^4*Y^8 + \
17771619935732980384154727567444672512*X^5*Y^8 - 
     23629113416701226666797953483900190720*X^6*Y^8 + \
25542382411686549503446472259269558272*X^7*Y^8 + 
     6617614115837176802355670423699456*Y^9 - \
58242284314787731996263918883307520*X*Y^9 + 
     477811081487027671678402032532717568*X^2*Y^9 - \
2298937344838866389084183619526721536*X^3*Y^9 + 
     6374197398419373886356263454363353088*X^4*Y^9 - \
11422728809858795430104771883329126400*X^5*Y^9 + 
     15008865757940888855285023733594456064*X^6*Y^9 - \
15757987616829405523913456510338859008*X^7*Y^9 + 
     12113082668554481606865619062426697728*X^8*Y^9 - \
3225526969473616404111415956209664*Y^10 + 
     3635508824223469158618807595433984*X*Y^10 - \
35737370029936377096344605779034112*X^2*Y^10 + 
     261531057495758396492974294130753536*X^3*Y^10 - \
1129522395948762005627859499656151040*X^4*Y^10 + 
     2965829256909703081044162517180350464*X^5*Y^10 - \
4800456397095518038883057186512830464*X^6*Y^10 + 
     4385729145026727614870749208744296448*X^7*Y^10 + \
697607269165134605828123275574968320*X^8*Y^10 - 
     11895898872663564214621142231877222400*X^9*Y^10 - \
5295351557906020886494321424990208*Y^11 + 
     3675647218540457268920272193323008*X*Y^11 - \
89585938597274696456217978109689856*X^2*Y^11 + 
     534860751168746707980193555449643008*X^3*Y^11 - \
1285150707098563148721422760825323520*X^4*Y^11 + 
     1837408969432073961274934146632777728*X^5*Y^11 - \
2510660803955873947901425075795001344*X^6*Y^11 + 
     5333360180954145781658192328505294848*X^7*Y^11 - \
12906869887420914031935417393464279040*X^8*Y^11 + 
     25752917400638515364640003728100950016*X^9*Y^11 - \
39550882410343094054517170174582882304*X^10*Y^11 + 
     962786500356193887434569179725824*Y^12 - \
6253803911349368650283894370729984*X*Y^12 + 
     71928552400878746739873818512195584*X^2*Y^12 - \
378520280785317473007183484500836352*X^3*Y^12 + 
     1213398602272607197981909907454296064*X^4*Y^12 - \
2842101304244124619979720958079926272*X^5*Y^12 + 
     5677111909570397894256627566263599104*X^6*Y^12 - \
11037219296878110993354853554910593024*X^7*Y^12 + 
     20556654508691501936341726671663382528*X^8*Y^12 - \
32857007455496053193460205620171309056*X^9*Y^12 + 
     41939509555751541290898388434848763904*X^10*Y^12 - \
41550273800006069659086474646732402688*X^11*Y^12 + 
     2087888028944613115054081395654656*Y^13 + \
4796508154394038560563236878417920*X*Y^13 - 
     25303036848923627233739102464507904*X^2*Y^13 + \
114458605266961601425662113966194688*X^3*Y^13 - 
     652951633155825483977194379361648640*X^4*Y^13 + \
2338527244530080680464492078514700288*X^5*Y^13 - 
     5939037592861925448271909189162565632*X^6*Y^13 + \
12325621901738440040709781499090305024*X^7*Y^13 - 
     21435865864556729484037289975602085888*X^8*Y^13 + \
30167237863517159910096109351710629888*X^9*Y^13 - 
     33221998302003808375320214846924156928*X^10*Y^13 + \
27624691810984787059353828360758358016*X^11*Y^13 - 
     15620029986577915156370358794379397120*X^12*Y^13 + \
499953342755849215903867226554368*Y^14 - 
     544103789767414688702809364234240*X*Y^14 + \
2510589206337618618609547652366336*X^2*Y^14 - 
     64105441287270993687864309538881536*X^3*Y^14 + \
433612567112644940220289173656895488*X^4*Y^14 - 
     1716323979212488928832869555727695872*X^5*Y^14 + \
4823161546381396355952385534795661312*X^6*Y^14 - 
     10214915217394288385359841856461111296*X^7*Y^14 + \
16585593657974437568525160942710181888*X^8*Y^14 - 
     20665577128217812547059585396876570624*X^9*Y^14 + \
19308014316788404983455250179248004096*X^10*Y^14 - 
     12185197248166327776743187723103584256*X^11*Y^14 + \
2466514391026681667532557753381690624*X^12*Y^14 + 
     5255057084708188710195447110156186368*X^13*Y^14 - \
492849683859020782840622974238720*Y^15 + 
     197678971379575222796815168438272*X*Y^15 - \
8498227556672539173502175564267520*X^2*Y^15 + 
     78515523279141845587181817420972032*X^3*Y^15 - \
363008648966910548904807569463115776*X^4*Y^15 + 
     1259631183588944607096307830782164992*X^5*Y^15 - \
3352481745116951902675528287252938752*X^6*Y^15 + 
     6639161259544199179968199685086945280*X^7*Y^15 - \
9724078170199719501769856025974599680*X^8*Y^15 + 
     10382186236616609896663982749930737664*X^9*Y^15 - \
7295827673824711985330416711828336640*X^10*Y^15 + 
     1382841186869893055178086661904804352*X^11*Y^15 + \
4479505537264619799593919865296125696*X^12*Y^15 - 
     7429065574019209778782659399936612864*X^13*Y^15 + \
6737016384198838628938403543662462848*X^14*Y^15 - 
     345298885086788871454766337622016*Y^16 - \
712053027809379188771667590512640*X*Y^16 + 
     12209316388733108311038489236078592*X^2*Y^16 - \
66763674145701536564268716255870976*X^3*Y^16 + 
     276143148836317446565902226683658240*X^4*Y^16 - \
869824652182780525648361075945046016*X^5*Y^16 + 
     2026974280310648173123447019716165632*X^6*Y^16 - \
3472839186484852818859355138031009792*X^7*Y^16 + 
     4277055110003596314927027070913605632*X^8*Y^16 - \
3351000330653277510933938774839193600*X^9*Y^16 + 
     454162581304868141465249281803672576*X^10*Y^16 + \
3199338067128875990298585075605265408*X^11*Y^16 - 
     5604332545546231964619626540401404160*X^12*Y^16 + \
5567659508936729077865437971965631744*X^13*Y^16 - 
     3621479781202314062134694984071069248*X^14*Y^16 + \
1312387156964591073409194555119492032*X^15*Y^16 + 
     18544740521753359115624351006720*Y^17 + \
759677940669180910983572819017728*X*Y^17 - \
8144729520548327060212162367586304*X^2*Y^17 + 
     47745708920851196853518979872194560*X^3*Y^17 - \
189333978281558676482996087524818944*X^4*Y^17 + 
     525826094367987796213145543916421120*X^5*Y^17 - \
1044863666087819992662852268995215360*X^6*Y^17 + 
     1468470707175346985264373975501578240*X^7*Y^17 - \
1277357261955419890131395318304800768*X^8*Y^17 + 
     84839086439369558304870933631453184*X^9*Y^17 + \
1830595928266603044442109650383097856*X^10*Y^17 - 
     3454194998126043544576121268177679872*X^11*Y^17 + \
3781766584779546394560023525976653312*X^12*Y^17 - 
     2714100509878093501489529584433432704*X^13*Y^17 + \
1083474974442655317853822860748206208*X^14*Y^17 + 
     153019256351914477518311838637867744*X^15*Y^17 - \
610677691142311133060164407162273088*X^16*Y^17 + 
     114452558066374154231900064710656*Y^18 - \
812730376806252617473946317750272*X*Y^18 + 
     6027949935912514603673559050682368*X^2*Y^18 - \
33057279359998562059985771273453568*X^3*Y^18 + 
     116144715513055572574446022611025920*X^4*Y^18 - \
276755920371059910963714552530288640*X^5*Y^18 + 
     457737987738150692625731285942366208*X^6*Y^18 - \
471767840767065607198089459908644864*X^7*Y^18 + 
     75820561646902827586843400613721088*X^8*Y^18 + \
771151196232954527702559627590812672*X^9*Y^18 - 
     1693160081016498752847238074646571776*X^10*Y^18 + \
2091486259081198793559689525159403776*X^11*Y^18 - 
     1673842699356403928793281919115349696*X^12*Y^18 + \
737354500396353812539257923794035776*X^13*Y^18 + 
     120907974913823801742783690671831120*X^14*Y^18 - \
511423927969394518347226329534295856*X^15*Y^18 + 
     460072153843792020371671941037346272*X^16*Y^18 - \
230366004717441343568009987168242864*X^17*Y^18 - 
     36251893352640116134610433998848*Y^19 + \
608929604607037166885451626184704*X*Y^19 - \
4527188176249312991687345935286272*X^2*Y^19 + 
     20312160839584459869647338240147456*X^3*Y^19 - \
61281568709315117319318830386888704*X^4*Y^19 + 
     127173490999417636547121039402827776*X^5*Y^19 - \
168609177803316421359437682131341312*X^6*Y^19 + 
     80215222246742853016606269849096192*X^7*Y^19 + \
216046954268892452453082626399550464*X^8*Y^19 - 
     636612346198752340095005757010325504*X^9*Y^19 + \
922850365912171254056136158121796864*X^10*Y^19 - 
     841714815193812414414381186400736512*X^11*Y^19 + \
417278277119911076584470746803139776*X^12*Y^19 + 
     75871655819176433174831963023635328*X^13*Y^19 - \
356623377608707800936197020542530608*X^14*Y^19 + 
     353156360089431996349972290441137392*X^15*Y^19 - \
193899296029530638754054056062793312*X^16*Y^19 + 
     42960571043202804327401308097139440*X^17*Y^19 + \
25989690501749404772241656242182136*X^18*Y^19 + 
     18387433060448745676377524273152*Y^20 - \
341598489410678923929635558785024*X*Y^20 + \
2390378407195076704180336634232832*X^2*Y^20 - 
     9810811129720882682643012014505984*X^3*Y^20 + \
26713559927245231891399663936061440*X^4*Y^20 - 
     47501728319656454207617998916714496*X^5*Y^20 + \
42570842839791959853323350284541952*X^6*Y^20 + 
     31874701519072997382341871002202112*X^7*Y^20 - \
180839702617059750934687948044798976*X^8*Y^20 + 
     325165848603809258621869133438547968*X^9*Y^20 - \
345256863562194719751061764200699392*X^10*Y^20 + 
     195526254142274166555223532683331328*X^11*Y^20 + \
37053553192455381953144364296711488*X^12*Y^20 - 
     204609464982726426049842842498585472*X^13*Y^20 + \
225552342080583139149540738546493408*X^14*Y^20 - 
     136842888983663330518163532353405744*X^15*Y^20 + \
33497010186177350616463061691311168*X^16*Y^20 + 
     21789365844960690504652136276476816*X^17*Y^20 - \
28146181096850876450235567994113624*X^18*Y^20 + 
     14653745614225209614992021577463944*X^19*Y^20 - \
11884305447392130397281719287808*Y^21 + 
     149690605688477647011060345405440*X*Y^21 - \
955197523525987515908957566566400*X^2*Y^21 + 
     3706964535959608466072379453063168*X^3*Y^21 - \
8936912415261174162118535765630976*X^4*Y^21 + 
     11717941467861449058080083300651008*X^5*Y^21 + \
937825650564913319763676017477632*X^6*Y^21 - 
     39729395137257687928062374852631552*X^7*Y^21 + \
92108252505213376817785754209705472*X^8*Y^21 - 
     117454390641951036551927883374214912*X^9*Y^21 + \
79422195458057248772988693253464704*X^10*Y^21 + 
     10972342211178751039299130122459200*X^11*Y^21 - \
95286055655216446850999699782566880*X^12*Y^21 + 
     119318973599652333383701000987573616*X^13*Y^21 - \
80737491900721218258874989603542728*X^14*Y^21 + 
     22077686187335298985110478630320572*X^15*Y^21 + \
15212318857584597725751201449680384*X^16*Y^21 - 
     21733282001998405494384851091800160*X^17*Y^21 + \
12401460589064617012804925484534852*X^18*Y^21 - 
     3054783757258123418591187616133902*X^19*Y^21 - \
860943759043696291708142515532416*X^20*Y^21 + 
     4301732805748352923172293443584*Y^22 - \
55880332190752171523579521433600*X*Y^22 + \
332553506919246629481738912989184*X^2*Y^22 - 
     1103088597583316392856967109787648*X^3*Y^22 + \
1931650939344656064599381484765184*X^4*Y^22 - 
     307484546709516643175973142534144*X^5*Y^22 - \
7657592575879701595397242382632960*X^6*Y^22 + 
     22035037575933091636014523736762368*X^7*Y^22 - \
33599216517702945391864318573240832*X^8*Y^22 + 
     27822714351566706518507528318730880*X^9*Y^22 + \
84936021665448086189230933785600*X^10*Y^22 - 
     34755483928793206792358136946868160*X^11*Y^22 + \
51413166734926373439143035413230912*X^12*Y^22 - 
     39543256791866444587078379252037224*X^13*Y^22 + \
12289411770460403307647874257194360*X^14*Y^22 + 
     8849298532690715922032271610202928*X^15*Y^22 - \
14126254207703736345856718675646352*X^16*Y^22 + 
     8830110708749873846898301786751296*X^17*Y^22 - \
2372621666005312831195044897020576*X^18*Y^22 - 
     725657498128981664742604625680864*X^19*Y^22 + \
1036764033069440412924046384013760*X^20*Y^22 - 
     478990534031753353474582616604120*X^21*Y^22 - \
1375741927722146183261168271360*Y^23 + \
18339381988826814033506833219584*X*Y^23 - 
     92869734503667265663944173961216*X^2*Y^23 + \
214834138011533050420177834000384*X^3*Y^23 - 
     42018689911774385218173114826752*X^4*Y^23 - \
1284497746106188686266135513766912*X^5*Y^23 + 
     4435461712021255515647693701986304*X^6*Y^23 - \
8132223436196485154965449318061056*X^7*Y^23 + 
     8399148724480402112057042541399296*X^8*Y^23 - \
1694122488493751929719383235564608*X^9*Y^23 - 
     9823220043564311702412236858682176*X^10*Y^23 + \
17963536935832647482362718135855552*X^11*Y^23 - 
     15964914658388078939372488207018976*X^12*Y^23 + \
5753958933403407894524040313100268*X^13*Y^23 + 
     4197120588107367685124605012645408*X^14*Y^23 - \
7652762264455774717249675655432596*X^15*Y^23 + 
     5303343921464479709616525299275376*X^16*Y^23 - \
1571586945619754303553848013499168*X^17*Y^23 - 
     514091875858984849742799637704480*X^18*Y^23 + \
804906770727395433324355839863536*X^19*Y^23 - 
     406570851680253505260895378366336*X^20*Y^23 + \
80930729174667842851857133158356*X^21*Y^23 + 
     27063296393219992184059965440320*X^22*Y^23 + \
299922734654343399871863947264*Y^24 - 3133752674783171022729681666048*X*Y^24 + 
     10788202089229360235542610436096*X^2*Y^24 + \
3454190332522086644513341898752*X^3*Y^24 - 
     161051578380240822427394535354368*X^4*Y^24 + \
668077730827992009576386365296640*X^5*Y^24 - 
     1512778029660789473772612243694592*X^6*Y^24 + \
1988208112396312446183848931530752*X^7*Y^24 - 
     881912569405518007671608200584320*X^8*Y^24 - \
2092293820754619254942454795035008*X^9*Y^24 + 
     5068273935791614556146821871066464*X^10*Y^24 - \
5318155554089830754272389611016320*X^11*Y^24 + 
     2269048804609145114119303070828000*X^12*Y^24 + \
1610818976562041668234775609672992*X^13*Y^24 - 
     3430257369472983572822393953046640*X^14*Y^24 + \
2649536831970879253265601494560624*X^15*Y^24 - 
     869676908541796349584666650514304*X^16*Y^24 - \
307473510856945958227250603870336*X^17*Y^24 + 
     530425428150344522025265791788416*X^18*Y^24 - \
290234301353738586704179375492000*X^19*Y^24 + 
     61253467429394084378746176835264*X^20*Y^24 + \
23039560040978510218299249768320*X^21*Y^24 - 
     23499220586699974772845788713824*X^22*Y^24 + \
8438237852216249938337018437056*X^23*Y^24)*Z^25; \
\>", "Input",
 CellChangeTimes->{{3.913852978943428*^9, 3.91385297903933*^9}, 
   3.913853036221093*^9, 3.929585910224924*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"193cff2f-5c3b-477d-8c60-2ad11e1b8875"],

Cell["\<\
asymTerms24[X_, Y_, Z_] = (-120216899971222756910464520062763008*Y - \
11865549908644582890639686960676864*Y^2 - 
     551333008129882328809223098525024256*X*Y^2 + \
199764829676310757062970280817721344*Y^3 - 
     1142948430889914023797400764871081984*X*Y^3 + \
1932133743530548660782828048812605440*X^2*Y^3 - 
     164567992183566832494631313874092032*Y^4 + \
2248331747611216605139962308342054912*X*Y^4 - 
     6686603985941175314145306264027004928*X^2*Y^4 + \
6668880614691685561350361739616583680*X^3*Y^4 + 
     59119698307856088395460135639580672*Y^5 - \
602015102860355632213787451720728576*X*Y^5 + 
     3404471669506331301306034109812834304*X^2*Y^5 - \
1345574978462455089130782964569866240*X^3*Y^5 - 
     24250499467970992251343863178250420224*X^4*Y^5 + \
96424138354407339987610544547823616*Y^6 - 
     1480379409317519214262346992620404736*X*Y^6 + \
6703077065270658227209474184170176512*X^2*Y^6 - 
     20382291305734254625427722587663761408*X^3*Y^6 + \
52840080749067939460913215321499762688*X^4*Y^6 - 
     104428762011747151333488174183173062656*X^5*Y^6 - \
160481980339985024147855055108702208*Y^7 + 
     1986056008947702057674658910971101184*X*Y^7 - \
11893552386275518143082218508286689280*X^2*Y^7 + 
     36426818843041579516926913536516423680*X^3*Y^7 - \
72605295965352612548789326501998755840*X^4*Y^7 + 
     112207039038383135523539143328031309824*X^5*Y^7 - \
142622863312068207796086381885842784256*X^6*Y^7 + 
     64057606308674447558501295135391744*Y^8 - \
1333024673043659863531463690327949312*X*Y^8 + 
     8459183061987819789987249696540721152*X^2*Y^8 - \
28870319315143075332321201280480444416*X^3*Y^8 + 
     61510229014769866140581635408648994816*X^4*Y^8 - \
92829537862486036360680166231807885312*X^5*Y^8 + 
     118280499207229388370098265067684364288*X^6*Y^8 - \
149146063921620715628095295958896607232*X^7*Y^8 - 
     34284132783478271111273511458439168*Y^9 + \
373105039012109511025287831291428864*X*Y^9 - 
     2393380675863162226398598449499996160*X^2*Y^9 + \
10852817816682492712728415922231967744*X^3*Y^9 - 
     30407876642967581435047352816015245312*X^4*Y^9 + \
58756173170575921281812262578563317760*X^5*Y^9 - 
     96708316784927793346216048746902323200*X^6*Y^9 + \
151840866875061535700390097986385870848*X^7*Y^9 - 
     208300223088488520467399034229322153984*X^8*Y^9 + \
38315514071527816373890525442342912*Y^10 + 
     128444819514733512086915219315490816*X*Y^10 - \
669467339070066966637248156234940416*X^2*Y^10 + 
     78128761571647916928198959775612928*X^3*Y^10 + \
7564225732720919017441768705809711104*X^4*Y^10 - 
     32863161979816497750332090023884619776*X^5*Y^10 + \
82056526291945560328594906381438681088*X^6*Y^10 - 
     143213120810213404899561095537863163904*X^7*Y^10 + \
182736609368598546386914387840512098304*X^8*Y^10 - 
     162834018202432888374131180596059373568*X^9*Y^10 + \
9103728682555735275894775666966528*Y^11 - 
     54349991990431217390295967999197184*X*Y^11 + \
541025358129710630585276262296584192*X^2*Y^11 - 
     1604951299292845249515609066729111552*X^3*Y^11 - \
1816286843755218961481986039405871104*X^4*Y^11 + 
     21704467783341925544692209141823832064*X^5*Y^11 - \
62047040352580978980350956219464679424*X^6*Y^11 + 
     102263620592400372154507588239082389504*X^7*Y^11 - \
107014106804334646778396774938670661632*X^8*Y^11 + 
     53913326529445641983545901747403948032*X^9*Y^11 + \
45233943339636269405957035626705813504*X^10*Y^11 - 
     14357294969293912639964066023997440*Y^12 - \
61377092115041070106335104263520256*X*Y^12 + 
     178136506982116668106987627265130496*X^2*Y^12 - \
426878048284684374448519334760284160*X^3*Y^12 + 
     3543741848505049864058052927608324096*X^4*Y^12 - \
14677270685714625630204277972862763008*X^5*Y^12 + 
     32710192472510815439446447393184350208*X^6*Y^12 - \
41217864892845817254593835886139670528*X^7*Y^12 + 
     16094468702743068744757150738617253888*X^8*Y^12 + \
50581137430299152002781217347309387776*X^9*Y^12 - 
     134564955771303501542694860887562973184*X^10*Y^12 + \
192114625820239085480779483409568178176*X^11*Y^12 - 
     7885735757060410578988620629147648*Y^13 + \
31656747333717011594304713064972288*X*Y^13 - 
     278500249712037871125795643839217664*X^2*Y^13 + \
1374901657987231356353697379530047488*X^3*Y^13 - 
     3777892950633503860909580036837998592*X^4*Y^13 + \
6660608456728741966791033183823986688*X^5*Y^13 - 
     5857569475873393314011106682738245632*X^6*Y^13 - \
8597167121418277222451622379805278208*X^7*Y^13 + 
     47163326924089620906337613220437049344*X^8*Y^13 - \
105573464966249362323674285405406887936*X^9*Y^13 + 
     158131434985639540217098309883227451392*X^10*Y^13 - \
174308718056139244888819861476979806208*X^11*Y^13 + 
     143958331507008977075458499328408249344*X^12*Y^13 + \
2597578155581001142299393900150784*Y^14 - 
     2437711079634221745627990678568960*X*Y^14 + \
137440840633489332586152350845239296*X^2*Y^14 - 
     782776812227463334776885237686730752*X^3*Y^14 + \
1648100251602700434333986817556807680*X^4*Y^14 - 
     261002344225762414258427315418234880*X^5*Y^14 - \
8524397530886346323901509487986589696*X^6*Y^14 + 
     30483071035192796813018672011174150144*X^7*Y^14 - \
66168866983899824140423546222021701632*X^8*Y^14 + 
     104723931917860894816835954584756736000*X^9*Y^14 - \
126288210810727557969569014620560937984*X^10*Y^14 + 
     115661388983110660295969394535974754304*X^11*Y^14 - \
75900501276726888122881895374026235648*X^12*Y^14 + 
     27385161809392358378963294383942449920*X^13*Y^14 + \
2871336684212181236627706115784704*Y^15 + 
     5129231183151812780729898537844736*X*Y^15 - \
55459518227841881370061566447190016*X^2*Y^15 + 
     142135958529110756448318792838414336*X^3*Y^15 + \
127495052515891408928240371148783616*X^4*Y^15 - 
     2718191857740950056519043016640757760*X^5*Y^15 + \
11656534497342318483032464642156920832*X^6*Y^15 - 
     29794507834297241259960241032192507904*X^7*Y^15 + \
53656995521919274458142841284352016384*X^8*Y^15 - 
     72457064236110167473975482674162659328*X^9*Y^15 + \
73963788897685740720311692794209099776*X^10*Y^15 - 
     53942051148062974359226385055890203648*X^11*Y^15 + \
21346054502007529015480201555529209856*X^12*Y^15 + 
     7381848419234197372711679299928453376*X^13*Y^15 - \
20783964751148084478031204922380380672*X^14*Y^15 + 
     1029742740753279275538712878907392*Y^16 - \
8889007790469513473474009991479296*X*Y^16 + 
     22948615598768066249300657405689856*X^2*Y^16 + \
34499106201747261532339103436898304*X^3*Y^16 - 
     591404931972838680357198403397025792*X^4*Y^16 + \
2965189104091034290016662623502532608*X^5*Y^16 - 
     9206372873486116596030222492323381248*X^6*Y^16 + \
19943705078503151264860887721695330304*X^7*Y^16 - 
     31642364761823868518526596002879311872*X^8*Y^16 + \
37061502225870207208733697965843582976*X^9*Y^16 - 
     30344826721258500098638117100579000320*X^10*Y^16 + \
12917047281376790904088408484768990208*X^11*Y^16 + 
     6218038852911831556280266309778064128*X^12*Y^16 - \
17373137934280244813260025309785212160*X^13*Y^16 + 
     17547538553059676845445803006485171328*X^14*Y^16 - \
10995853795428089681165494956430063936*X^15*Y^16 - 
     1322732731215028062042085324226560*Y^17 + \
6218709492572658354443025769299968*X*Y^17 - 
     13064758449074343618505019206926336*X^2*Y^17 - \
45002615636323952935636872786083840*X^3*Y^17 + 
     508010152167787177165641516379209728*X^4*Y^17 - \
2122481185160201419008968182268297216*X^5*Y^17 + 
     5593916881557431630287270136894144512*X^6*Y^17 - \
10487090464368224004046943556657889280*X^7*Y^17 + 
     14302264378780163785985446917780639744*X^8*Y^17 - \
13368091342465193338742792481134477312*X^9*Y^17 + 
     6114775552930488508977723121992100864*X^10*Y^17 + \
4330942258783654665828533428519095296*X^11*Y^17 - 
     12039172979340841179501977634564495104*X^12*Y^17 + \
13263481037916382480271008320750948864*X^13*Y^17 - 
     9120029022618090059558568425978850368*X^14*Y^17 + \
3605839185767818809934363668749449280*X^15*Y^17 + 
     90243073132283491105672443038672224*X^16*Y^17 + \
165661665251948924765439340576768*Y^18 - 
     2303655703198452214535014702120960*X*Y^18 + \
3460627816036570223577638593822720*X^2*Y^18 + 
     53964881060606705940184019774865408*X^3*Y^18 - \
371162397099569941437464866399731712*X^4*Y^18 + 
     1267934759007411715057015049410461696*X^5*Y^18 - \
2860561185192141475632848896189992960*X^6*Y^18 + 
     4539082051348184482861162240688472064*X^7*Y^18 - \
4829496620303380370829830898587941888*X^8*Y^18 + 
     2384672420060513825453848986450396160*X^9*Y^18 + \
2339294358833790238494137872958084352*X^10*Y^18 - 
     6766871618284630440264975639385452032*X^11*Y^18 + \
8223798780584531702297967362232143680*X^12*Y^18 - 
     6252868520858776936128949974665121344*X^13*Y^18 + \
2723338020976975095231942160470243792*X^14*Y^18 + 
     80267360844822961530062086102534528*X^15*Y^18 - \
1179541658144631795494822761772447192*X^16*Y^18 + 
     1011517882006570797821848851124759104*X^17*Y^18 - \
45751796188401855735585357955072*Y^19 + 
     291685513123763938379136699203584*X*Y^19 + \
5075767278444454986299759633367040*X^2*Y^19 - 
     52282401345271041654788222369792000*X^3*Y^19 + \
234493371407572284344598278669926400*X^4*Y^19 - 
     657546621462736790026814863579430912*X^5*Y^19 + \
1255470534975168505125878590208081920*X^6*Y^19 - 
     1579155445170865431388452721934680064*X^7*Y^19 + \
947947946309365074898225020617052160*X^8*Y^19 + 
     853040960349646137623584347646786560*X^9*Y^19 - \
3007063133257093894508279717270829056*X^10*Y^19 + 
     4136372446324172434632648120599144960*X^11*Y^19 - \
3513776470121797138985478162920644864*X^12*Y^19 + 
     1697310781164629294549274322229072448*X^13*Y^19 + \
61413849639894522976523197279330048*X^14*Y^19 - 
     903639750159256084719542119147967744*X^15*Y^19 + \
848417191024271067054812339421911616*X^16*Y^19 - 
     427155117008734593438221573523252992*X^17*Y^19 + \
87994943518791995408825255290983120*X^18*Y^19 + 
     11808789929985803695458570993664*Y^20 + \
550147837019364086655838333829120*X*Y^20 - \
6461509482549537359839906420817920*X^2*Y^20 + 
     35141599516683889622750867289047040*X^3*Y^20 - \
121167341120642095591240971628863488*X^4*Y^20 + 
     285115570392777121892280324580073472*X^5*Y^20 - \
445835511437071128508315459714400256*X^6*Y^20 + 
     371237839159273759790333411772880896*X^7*Y^20 + \
152692554966146057989952273451077120*X^8*Y^20 - 
     1000801769382479744519604946892159488*X^9*Y^20 + \
1651967596299346277818726989859076864*X^10*Y^20 - 
     1607279203661766249450094663167945856*X^11*Y^20 + \
873898771976150438787996782033147232*X^12*Y^20 + 
     34745988671130416250845296070617760*X^13*Y^20 - \
574172373744912090366950721278781280*X^14*Y^20 + 
     594934591801987727864072757396745640*X^15*Y^20 - \
329216493843506703099189971671764362*X^16*Y^20 + 
     74562862658344607691917681766899456*X^17*Y^20 + \
40537114707060952617512909537575044*X^18*Y^20 - 
     48530988997239288644843382530603260*X^19*Y^20 + \
36778600134248600212361553379328*Y^21 - 
     546586170575605638527841112031232*X*Y^21 + \
3844352054157621349674071801921536*X^2*Y^21 - 
     16950266540179057673817797999919104*X^3*Y^21 + \
50205748366069038959386755554148352*X^4*Y^21 - 
     98640241801047980463726975267135488*X^5*Y^21 + \
111762255868512383997809239979143168*X^6*Y^21 - 
     5188340228463925512105927156547584*X^7*Y^21 - \
246026904838377586863365712241053696*X^8*Y^21 + 
     516629084243300017896509555755913728*X^9*Y^21 - \
592113055831118703191862248531409664*X^10*Y^21 + 
     370754830918802368189162915449379072*X^11*Y^21 + \
12190300591624297604931972196095232*X^12*Y^21 - 
     299836216397613536233330693692649120*X^13*Y^21 + \
346351224279937841254349063453852048*X^14*Y^21 - 
     212030824908000288324072582283129248*X^15*Y^21 + \
53103127263187993788480929263503072*X^16*Y^21 + 
     31090386665331582401477129302152256*X^17*Y^21 - \
40857322654132822717601578328603024*X^18*Y^21 + 
     21231086967710092715865783619488736*X^19*Y^21 - \
4782530932241765452538430711109760*X^20*Y^21 - 
     18078416748087266533076760821760*Y^22 + \
218420291381538443781898018291712*X*Y^22 - \
1426667465022377234290914044559360*X^2*Y^22 + 
     5887067621044721209406936646074368*X^3*Y^22 - \
15456180393422092539779749525215232*X^4*Y^22 + 
     23679366499891761914323468161638400*X^5*Y^22 - \
9579883845617362913714598370205696*X^6*Y^22 - 
     46976976896378567764242918090881024*X^7*Y^22 + \
130286160626851873125408808576729216*X^8*Y^22 - 
     178296451078975644192931373549189888*X^9*Y^22 + \
131409894434476226331812113475669184*X^10*Y^22 - 
     1021202626503508829243519890412096*X^11*Y^22 - \
126042010486535375872985609090516200*X^12*Y^22 + 
     165993455983758710118623838765467200*X^13*Y^22 - \
113715553764555119608274850343313864*X^14*Y^22 + 
     31891365682079509671995476729702320*X^15*Y^22 + \
19834544147514363754151091218960504*X^16*Y^22 - 
     28914375991960289833517748815938720*X^17*Y^22 + \
16449290029315120773638786852567192*X^18*Y^22 - 
     4059789703165710444979742968069440*X^19*Y^22 - \
1096979703829264430100990625349944*X^20*Y^22 + 
     1461806845151847188438815296697904*X^21*Y^22 + \
1507197885688868810824348762112*Y^23 - \
41701655422341135950933587984384*X*Y^23 + 
     347486775761195338862056614084608*X^2*Y^23 - \
1406035759763032956267838570283008*X^3*Y^23 + 
     2975683241456630947830701800904704*X^4*Y^23 - \
1879608790191926337536506224091136*X^5*Y^23 - 
     7728504014886777043108122302343168*X^6*Y^23 + \
27235062951122897292399511374635008*X^7*Y^23 - 
     44775747260801058857592491683916416*X^8*Y^23 + \
39718294175936950139667335825791744*X^9*Y^23 - 
     4112888600084961635011770463986880*X^10*Y^23 - \
41779507525782734503191939863819456*X^11*Y^23 + 
     64482640180847914141287441037361704*X^12*Y^23 - \
50070144906762433679394497795244928*X^13*Y^23 + 
     15924222241065624025398938461044288*X^14*Y^23 + \
10473978401120828738262629638489464*X^15*Y^23 - 
     17122298382089782256167514372551440*X^16*Y^23 + \
10731911510702890261092408163322976*X^17*Y^23 - 
     2891894021091625432046112040080512*X^18*Y^23 - \
862699869577945105260183797537888*X^19*Y^23 + 
     1234737668098590936882850022213192*X^20*Y^23 - \
568327169862494355028392023963696*X^21*Y^23 + 
     102491374622848246887018605631120*X^22*Y^23)*Z^24; \
\>", "Input",
 CellChangeTimes->{3.913852977813595*^9, 3.913853048490962*^9, 
  3.9295859160886345`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"9a19d0f8-206b-4be2-9830-0171dc47db96"],

Cell["\<\
asymTerms23[X_, Y_, Z_] = (828211646220262931774278845037805568*Y + \
228162597974007656483499388746858496*Y^2 + 
     3065620220592869654360662993738399744*X*Y^2 - \
1378804926801059659742441382017499136*Y^3 + 
     5814604975818338599838160266603790336*X*Y^3 - \
2475806662406414795292068764259975168*X^2*Y^3 + 
     437688322821315942379072052510326784*Y^4 - \
8305224023080219769110567415720181760*X*Y^4 + 
     14731818398872579631194566095718580224*X^2*Y^4 + \
25878663741362908604634553484566331392*X^3*Y^4 + 
     760405332382840420928628363200823296*Y^5 - \
4617250949831516042223265721559810048*X*Y^5 + 
     12175652698865327422823624850760794112*X^2*Y^5 - \
52727682947052410551964091114040852480*X^3*Y^5 + 
     162666811322332069702718939580097101824*X^4*Y^5 - \
1243822818865873783633247796354613248*Y^6 + 
     14787260400037379017385275140838785024*X*Y^6 - \
53068173214545723992091967548137930752*X^2*Y^6 + 
     106598142647188409222964373696953712640*X^3*Y^6 - \
147583665918351075065186193113801031680*X^4*Y^6 + 
     112880781251150546004366342621207986176*X^5*Y^6 + \
1061124384511190909537703303642611712*Y^7 - 
     11244855671935466857359047355531264000*X*Y^7 + \
52872209968477892164602254010651508736*X^2*Y^7 - 
     110464991922540533644842650934848782336*X^3*Y^7 + \
82779457289877008471378981064414330880*X^4*Y^7 + 
     82712605630805648265255763934755946496*X^5*Y^7 - \
271827183121779341889100222800053927936*X^6*Y^7 - 
     110179814474782489076175012406231040*Y^8 + \
3091360890167377688519972346574929920*X*Y^8 - 
     18857992047429343551664937906898731008*X^2*Y^8 + \
40228105399496702631101190492662005760*X^3*Y^8 - 
     2794896392648656416036161605049778176*X^4*Y^8 - \
129706803568229054396399449344011403264*X^5*Y^8 + 
     198586547473521328777977906521045991424*X^6*Y^8 + \
49917233239173023658928623945825386496*X^7*Y^8 - 
     304696059910352370953944472309727232*Y^9 + \
1732867674937689222038767521060880384*X*Y^9 - 
     8405904466884345946627906396823224320*X^2*Y^9 + \
18916683603173242571053586888299380736*X^3*Y^9 - 
     20684160436104804456568555308299845632*X^4*Y^9 - \
12793128773100698089876242560706412544*X^5*Y^9 + 
     184830051977693211672233360228175839232*X^6*Y^9 - \
642260500304712847652892356763759673344*X^7*Y^9 + 
     1316106656510662136234621908660226359296*X^8*Y^9 - \
52627042794587121031214114770255872*Y^10 - 
     2269396687725228064124099147497209856*X*Y^10 + \
11470117430524131434406185895475544064*X^2*Y^10 - 
     18136808927646115954849319259702558720*X^3*Y^10 - \
26063226141212162874839451122188419072*X^4*Y^10 + 
     202753292534219965606012098913933197312*X^5*Y^10 - \
573614506342141241391801054369341767680*X^6*Y^10 + 
     1112959150804161587520175966871770628096*X^7*Y^10 - \
1647955010224279006184364475349004713984*X^8*Y^10 + 
     1894413876323342892046613221163388633088*X^9*Y^10 + \
113342268711023277318142384588980224*Y^11 + 
     370590151434106988710273252149166080*X*Y^11 - \
1211667246366210296583293235621789696*X^2*Y^11 - 
     9218099465207607658809408044698435584*X^3*Y^11 + \
79322340466496333671412172859130249216*X^4*Y^11 - 
     294624859954392266937983130873607749632*X^5*Y^11 + \
688203497682699300062939878394140033024*X^6*Y^11 - 
     1150705846706211147664143689007814934528*X^7*Y^11 + \
1469998400659894485726124912501954183168*X^8*Y^11 - 
     1448778056046819098499235461173626929152*X^9*Y^11 + \
1027277275665653393102186593266278203392*X^10*Y^11 + 
     35882228690392036503113925566398464*Y^12 + \
812521190351351549110482206411718656*X*Y^12 - 
     5465166621573378351470317942356312064*X^2*Y^12 + \
24514985554825514783311603062708109312*X^3*Y^12 - 
     92076263219325385041817873487323201536*X^4*Y^12 + \
259584528292613442905209228747336581120*X^5*Y^12 - 
     534787345929572619997631772178131189760*X^6*Y^12 + \
820769799070745916766408664141411385344*X^7*Y^12 - 
     941719286504705182943336315464176107520*X^8*Y^12 + \
759330556698561924674604004125335158784*X^9*Y^12 - 
     298137814679100991897862216481939062784*X^10*Y^12 - \
235555138026176907702877519234652979200*X^11*Y^12 - 
     3983614617740093446421632180551680*Y^13 - \
537760595338846968570673350496485376*X*Y^13 + 
     4569353086085566190619574953951887360*X^2*Y^13 - \
21337805213310543028313949359308800000*X^3*Y^13 + 
     68421113430068732461626027922544394240*X^4*Y^13 - \
162674942438035396096213241807867215872*X^5*Y^13 + 
     296460245399327543940844342913187446784*X^6*Y^13 - \
406534602907201548714879339898261340160*X^7*Y^13 + 
     380164815898897869422823441528616583168*X^8*Y^13 - \
146262107407803013406233490365501145088*X^9*Y^13 - 
     223166325034379093729663515021095796736*X^10*Y^13 + \
540243518535172914884827946516980932608*X^11*Y^13 - 
     647625033372481630932640247458711400448*X^12*Y^13 - \
25232699611472073110410376847032320*Y^14 + 
     154287184163044089784350548256882688*X*Y^14 - \
2035980186766376665121720265389113344*X^2*Y^14 + 
     11442008337219085696624062699944280064*X^3*Y^14 - \
35676411005988780435560119683708354560*X^4*Y^14 + 
     75512313856824318687581494212705124352*X^5*Y^14 - \
115445394076493973486772966539331895296*X^6*Y^14 + 
     112853704490361410309773640141801259008*X^7*Y^14 - \
12656211715169808228460561941818703872*X^8*Y^14 - 
     191212242011683277751077949263954608128*X^9*Y^14 + \
413610928035647053804073401021803053056*X^10*Y^14 - 
     530425135457399661121639937364801372160*X^11*Y^14 + \
480017065514398835054316096194807402496*X^12*Y^14 - 
     308475272670091322158836454336891009024*X^13*Y^14 + \
2996902538508200021243616406011904*Y^15 - 
     111815548278741771000834786706063360*X*Y^15 + \
1026528558830978110359363611088912384*X^2*Y^15 - 
     4875617304024435849234449290195107840*X^3*Y^15 + \
14197674723808001106236520430311309312*X^4*Y^15 - 
     25923080416766816635697927580102557696*X^5*Y^15 + \
23207420531892164218267042619683241984*X^6*Y^15 + 
     22059403575188999544310588538668974080*X^7*Y^15 - \
125207393539628209629143358554643283968*X^8*Y^15 + 
     258466755498032932985011622153378439168*X^9*Y^15 - \
353657351723960075410060108166690398208*X^10*Y^15 + 
     350751178231093015138728744594802061312*X^11*Y^15 - \
249072653919961545574146616909038093312*X^12*Y^15 + 
     108439693687446289236478290136499383808*X^13*Y^15 + \
648027017833514859846133320168888320*X^14*Y^15 - 
     5145457258701181548196751244001280*Y^16 + \
126342918488954729249479256438734848*X*Y^16 - 
     715065641915204352587056310120349696*X^2*Y^16 + \
2388245879220747079577650449107910656*X^3*Y^16 - 
     5316212663275670257417422786157871104*X^4*Y^16 + \
5551737729228404515498487059066781696*X^5*Y^16 + 
     9124559652293340732127573875420299264*X^6*Y^16 - \
52600665021053562247493295841397669888*X^7*Y^16 + 
     121702852149075509471745617091874111488*X^8*Y^16 - \
186213053005318042314270351844148617216*X^9*Y^16 + 
     205616616130032783904905134166136070144*X^10*Y^16 - \
161863627061248749542037671828119676928*X^11*Y^16 + 
     77317503635038986722883798001660662784*X^12*Y^16 + \
2066306725814945286648354504420195840*X^13*Y^16 - 
     42916804510175274167933717111579099136*X^14*Y^16 + \
44137346104687076241241367316358528384*X^15*Y^16 + 
     9365110808192179759475629777485824*Y^17 - \
88870467037262600258863337018753024*X*Y^17 + 
     439986384474895496352288638689607680*X^2*Y^17 - \
1303491132397867464768665555237601280*X^3*Y^17 + 
     1984957003161474159731056739710009344*X^4*Y^17 + \
1004045947135391232207043107521167360*X^5*Y^17 - 
     14027950643241997526554321282536177664*X^6*Y^17 + \
40853043724737738672295085123039019008*X^7*Y^17 - 
     74033925991373639974398856908364029952*X^8*Y^17 + \
94171724437543054900901180203923341312*X^9*Y^17 - 
     83657465717722773293087778589717516288*X^10*Y^17 + \
43890284546504022098135550072579286016*X^11*Y^17 + 
     3214957719845038830172129092194632192*X^12*Y^17 - \
32969238473840359186909840450925344256*X^13*Y^17 + 
     36746455614664251806234420050386710528*X^14*Y^17 - \
23868691843013089425450535133706958400*X^15*Y^17 + 
     8924766468702769980632271137991394368*X^16*Y^17 - \
4290534356113826265746041502433280*Y^18 + 
     43053153478519929162545066372235264*X*Y^18 - \
211209388293834506596096323591077888*X^2*Y^18 + 
     542586896107147823784723125697773568*X^3*Y^18 - \
376214060225387248566469704231419904*X^4*Y^18 - 
     2329414939125978197298668693608660992*X^5*Y^18 + \
10042092393904847086895862456192827392*X^6*Y^18 - 
     22388583491899544768220858747727200256*X^7*Y^18 + \
33411607907612518407997032419475062784*X^8*Y^18 - 
     33976168744825111445038588024924139520*X^9*Y^18 + \
19719551924767632735658382215159666688*X^10*Y^18 + 
     2944415136022599038826270751251518464*X^11*Y^18 - \
20892156545509875982156962256997899264*X^12*Y^18 + 
     25343312254793451534896039476665449216*X^13*Y^18 - \
18081994559313316646457374584441563008*X^14*Y^18 + 
     7414358596308928673732065327748620864*X^15*Y^18 - \
131545994500516509457555405274682368*X^16*Y^18 - 
     2271640100835867361743696655195624112*X^17*Y^18 + \
1202712794394421101266328042864640*Y^19 - 
     15155561924277354522194023579648000*X*Y^19 + \
66759755821158068993164637934190592*X^2*Y^19 - 
     102851932324696282793814299862630400*X^3*Y^19 - \
258785759420833096407527138380382208*X^4*Y^19 + 
     1853964360894027493151897903701377024*X^5*Y^19 - \
5300278220056735358043202021981454336*X^6*Y^19 + 
     9524532290417739617031556868063059968*X^7*Y^19 - \
11247219506128446275898073522754242560*X^8*Y^19 + 
     7299182920284579384752178635671352320*X^9*Y^19 + \
1704916882259868940997205025117559808*X^10*Y^19 - 
     10714507964762959380833046990467576832*X^11*Y^19 + \
14291875764170984154139206818660711040*X^12*Y^19 - 
     11278041073485616965925599491339897664*X^13*Y^19 + \
5107929528425981856907463391145877760*X^14*Y^19 - 
     94718710789103225126678115199425696*X^15*Y^19 - \
1901369267310652772189385072983048160*X^16*Y^19 + 
     1659854664821836420686688344906046592*X^17*Y^19 - \
762134100568806519723525216574366464*X^18*Y^19 - 
     404273355972437030026973937664000*Y^20 + \
3238743039943506064747578893139968*X*Y^20 - 
     5234588783764213208524165661327360*X^2*Y^20 - \
43312989754967825382074955980636160*X^3*Y^20 + 
     310309637009983058736643430337708032*X^4*Y^20 - \
1048063426429237476780088935966187520*X^5*Y^20 + 
     2245983629786953386979917182896029696*X^6*Y^20 - \
3146913537361833728701205354074728448*X^7*Y^20 + 
     2436596803778959857105145632206292992*X^8*Y^20 + \
471492970933781024919304970581795328*X^9*Y^20 - 
     4277419013597698928955091677165686784*X^10*Y^20 + \
6512635669478247806637558646146713216*X^11*Y^20 - 
     5756368251864053860223248887075570560*X^12*Y^20 + \
2889315453125255202940134753622695584*X^13*Y^20 - 
     46140027009461249260206423098273600*X^14*Y^20 - \
1328144904187089884507766061465412984*X^15*Y^20 + 
     1271624073216457438700570299082863272*X^16*Y^20 - \
639836727922811592698905631355684656*X^17*Y^20 + 
     132710988111511444181862949169531824*X^18*Y^20 + \
63479764489491393976823525579244992*X^19*Y^20 + 
     68216694682385570499720321302528*Y^21 + \
128266617829560457580490486448128*X*Y^21 - \
5960673350021902600328331602100224*X^2*Y^21 + 
     43405762961005882883090814756012032*X^3*Y^21 - \
174327808700296994813843526737862656*X^4*Y^21 + 
     448753400726241782685840221804666880*X^5*Y^21 - \
754438794385893798845004851495321600*X^6*Y^21 + 
     728439521034703754271013117621296128*X^7*Y^21 - \
8404380735213903172946150627809792*X^8*Y^21 - 
     1268300773701867954554148894782572544*X^9*Y^21 + \
2327175370719078037527813819549631744*X^10*Y^21 - 
     2365539482699519537145581331645097792*X^11*Y^21 + \
1342389224636480074128773488775866144*X^12*Y^21 - 
     22987038671930277581535802787113696*X^13*Y^21 - \
768389956202686209990488394316156832*X^14*Y^21 + 
     812284554620005270828644026413067396*X^15*Y^21 - \
449986562565417755349941140926363280*X^16*Y^21 + 
     102854682195585642170597377726616356*X^17*Y^21 + \
53020885649835234090076478205412608*X^18*Y^21 - 
     63928498514262749167533147009910304*X^19*Y^21 + \
30322731892848416501842143076838560*X^20*Y^21 + 
     11758494302476456970604416335872*Y^22 - \
317996110654004596492820484390912*X*Y^22 + \
3355239471474454642185890213396480*X^2*Y^22 - 
     18948573851974235314363977725476864*X^3*Y^22 + \
64880245045582975951215842966962176*X^4*Y^22 - 
     140120281255571209109820237869731840*X^5*Y^22 + \
176937063241898295910063477276041216*X^6*Y^22 - 
     52591656594270242407631881974083584*X^7*Y^22 - \
278665010208538984814500761418811392*X^8*Y^22 + 
     652768868428835210651883475926993664*X^9*Y^22 - \
775584742665995439599479341748497408*X^10*Y^22 + 
     502570560878304902433591268863532672*X^11*Y^22 - \
10096136763575015924055039449792000*X^12*Y^22 - 
     363339879493074009881885024832684592*X^13*Y^22 + \
428231642201163010511263257744492000*X^14*Y^22 - 
     263210449631190673289344648948853792*X^15*Y^22 + \
66766737484687560904063167657021024*X^16*Y^22 + 
     37127819097379559034725018373005392*X^17*Y^22 - \
49323828890852368944625740333553216*X^18*Y^22 + 
     25533843562143187109676355208950528*X^19*Y^22 - \
5718008251109358244736264828847936*X^20*Y^22 - 
     1439336386452852609564718446574864*X^21*Y^22)*Z^23; \
\>", "Input",
 CellChangeTimes->{3.9138529770561485`*^9, 3.9138530608214946`*^9, 
  3.9295859208613605`*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"1d1a8722-ad26-4584-b578-971cc895305a"],

Cell["\<\
asymTerms22[X_, Y_, Z_] = (-5515559616893539550256581836011470848*Y - \
658099966691466098006247008079183872*Y^2 - 
     24119808468360688831968538106752139264*X*Y^2 + \
7015756111243268911177648226183413760*Y^3 - 
     14850760737148131772434584647961149440*X*Y^3 - \
54749254960341886457898473299950698496*X^2*Y^3 - 
     31421235216901956416670227681509376*Y^4 + \
26120480467743890755967437049211912192*X*Y^4 - 
     26294799118423553886762688325793873920*X^2*Y^4 - \
152353811562791455946002052155692810240*X^3*Y^4 - 
     6814035147964342798403311815364706304*Y^5 + \
22304236157739112618956932407910989824*X*Y^5 + 
     9849158882352538660780051174956990464*X^2*Y^5 - \
156456323040405532344629607715800350720*X^3*Y^5 + 
     560579131643269731706763642125439467520*X^4*Y^5 + \
5349749518157760488652554081514029056*Y^6 - 
     45868218001810556886523506610533302272*X*Y^6 + \
21075871952099186427005502829019267072*X^2*Y^6 + 
     483778547526457513915456148976785424384*X^3*Y^6 - \
1847823563756347783711187516478439030784*X^4*Y^6 + 
     4053700918291894020012096956210821988352*X^5*Y^6 - \
1864357860236527018744099961114198016*Y^7 + 
     8531126493183991964778537288527249408*X*Y^7 + \
65394822557525676709979681208412405760*X^2*Y^7 - 
     695007491982398498712041154303089442816*X^3*Y^7 + \
2601737971453969062024122245529259212800*X^4*Y^7 - 
     5511494027539075130553509499357896900608*X^5*Y^7 + \
7773178605277722372382122154460507537408*X^6*Y^7 - 
     2384120497379906568840474674845450240*Y^8 + \
29650412279156732223674876779049254912*X*Y^8 - 
     160274343720322574161796868490976559104*X^2*Y^8 + \
708491639063311527553018065516247384064*X^3*Y^8 - 
     2232952834527591772951083882533816893440*X^4*Y^8 + \
4572456680590727225555860857214449221632*X^5*Y^8 - 
     6042890626948737232064905553068056117248*X^6*Y^8 + \
4853595819282718765699366567123001278464*X^7*Y^8 + 
     4203648360922014563753422420174700544*Y^9 - \
30680150867875339145937476944658432000*X*Y^9 + 
     148117199356364499894654799036047949824*X^2*Y^9 - \
467529580753379104693538475584700547072*X^3*Y^9 + 
     1085785383898950410454720652142517944320*X^4*Y^9 - \
1882020105984306657874352551019608539136*X^5*Y^9 + 
     1984826485187209772344649690823413202944*X^6*Y^9 - \
74414398108230495823827311442647842816*X^7*Y^9 - 
     3935227469692350513576484657886768660480*X^8*Y^9 - \
1170928678217793883204874771177144320*Y^10 + 
     12558817058828210292262596191516098560*X*Y^10 - \
59872839907718295638605112596733362176*X^2*Y^10 + 
     107432702936019067953423525831166132224*X^3*Y^10 + \
28390737151899344600787398962089820160*X^4*Y^10 - 
     582190478622424782022626561580018434048*X^5*Y^10 + \
1865768188622863364017832369386496720896*X^6*Y^10 - 
     4312825769070974351424419161336761548800*X^7*Y^10 + \
7761478980899273098224908804602112245760*X^8*Y^10 - 
     10820571493790129079607390028869663457280*X^9*Y^10 - \
1069013202151481097269719522800041984*Y^11 + 
     2494286820154059687194197610964451328*X*Y^11 - \
20930690910916580047909647134186536960*X^2*Y^11 + 
     144006016378464322986622443901266427904*X^3*Y^11 - \
594521278571197310402635225795781459968*X^4*Y^11 + 
     1700993809718705100663148518135119740928*X^5*Y^11 - \
3656873898870423144382741517765149982720*X^6*Y^11 + 
     6280964475560813610739949124391400374272*X^7*Y^11 - \
8923926588711393138393975554722825240576*X^8*Y^11 + 
     10476827079178337407912948460677101518848*X^9*Y^11 - \
9878458660767099412059103453565490429952*X^10*Y^11 + 
     429319519522401785100270761536389120*Y^12 - \
6636769275391248305500498398627758080*X*Y^12 + 
     46229170616185974329275710193004445696*X^2*Y^12 - \
197511180624394131706995846892377604096*X^3*Y^12 + 
     642617396506888338581109615023335931904*X^4*Y^12 - \
1676404008990413428489351072814216511488*X^5*Y^12 + 
     3458142015861357486514062715397259657216*X^6*Y^12 - \
5644746020978974906083603722373895815168*X^7*Y^12 + 
     7382999979169494454890530868182517481472*X^8*Y^12 - \
7722510835933502326024901152157920722944*X^9*Y^12 + 
     6214579035248405424394073133448641527808*X^10*Y^12 - \
3387917609881848293852019794053531402240*X^11*Y^12 + 
     94184700361555151969168182795567104*Y^13 + \
3651869289114141753166468161619361792*X*Y^13 - 
     30185651643058959393448851677384802304*X^2*Y^13 + \
136532063677922439219278401132942065664*X^3*Y^13 - 
     452831166217272354084761486358536519680*X^4*Y^13 + \
1168897126793532780874113942219392024576*X^5*Y^13 - 
     2364046171621044982730146482379847630848*X^6*Y^13 + \
3730932647011938950456271892718611333120*X^7*Y^13 - 
     4550757953827818771528531432302506344448*X^8*Y^13 + \
4156240981120497240803004109051038859264*X^9*Y^13 - 
     2524495309791059812649150527421361766400*X^10*Y^13 + \
400187505579585282190798221616475340800*X^11*Y^13 + 
     1221595386596790191761365448435598561280*X^12*Y^13 + \
48292586597454360892436995226206208*Y^14 - 
     1045071652010144127784110903693148160*X*Y^14 + \
12322692736433812939979727892330315776*X^2*Y^14 - 
     70857182597748636226670377113950879744*X^3*Y^14 + \
255064784597430927129987274786958737408*X^4*Y^14 - 
     657915839073926311409474856939996577792*X^5*Y^14 + \
1280680519499676232915458252577281081344*X^6*Y^14 - 
     1882285676372112253951254867845579014144*X^7*Y^14 + \
2008865187627436268240004317870639038464*X^8*Y^14 - 
     1353966388563703161351651141209266634752*X^9*Y^14 + \
121496695152073493152551408306785923072*X^10*Y^14 + 
     1064088056859433990757321413444513914880*X^11*Y^14 - \
1636924562161633967793773817451682462720*X^12*Y^14 + 
     1481883691754611573364707398147245575168*X^13*Y^14 - \
71820245498851324403441597247651840*Y^15 + 
     654999069629652026435288818440470528*X*Y^15 - \
6498063820988717734426001499981086720*X^2*Y^15 + 
     36908124852764673159059338491598995456*X^3*Y^15 - \
130180865757083904129162245581609893888*X^4*Y^15 + 
     317532432373789359949221588089938903040*X^5*Y^15 - \
556933784419614386563869887128286003200*X^6*Y^15 + 
     683094070937639808356955346056753446912*X^7*Y^15 - \
485282104442357680067833788891153956864*X^8*Y^15 - 
     84655909790509529174223420446759616512*X^9*Y^15 + \
785348819746545171034791289290590617600*X^10*Y^15 - 
     1234555839696395294147249170223606956032*X^11*Y^15 + \
1215001792073488585886448088200714199040*X^12*Y^15 - 
     826070444271307916606057896297908713472*X^13*Y^15 + \
354706506088239468876133075629930002432*X^14*Y^15 + 
     36024800682817793223643386408337408*Y^16 - \
737181923283084707800678355081101312*X*Y^16 + 
     5109564300739447409361014786452094976*X^2*Y^16 - \
21792009535673509563416424817970118656*X^3*Y^16 + 
     64661961658647763995119686331743469568*X^4*Y^16 - \
133891138467860371817535107065860194304*X^5*Y^16 + 
     182691804849587085970003620565298937856*X^6*Y^16 - \
120257783983267658186373422749092020224*X^7*Y^16 - 
     114788252250070376882488542270949744640*X^8*Y^16 + \
465636213622159671363911659648009658368*X^9*Y^16 - 
     755511595251303975682944564871520638976*X^10*Y^16 + \
810528548381823674656781132840578494464*X^11*Y^16 - 
     606818221402497664231687342014600523264*X^12*Y^16 + \
286582645665184468271628165532263684608*X^13*Y^16 - 
     27643544829191096065034601141904027008*X^14*Y^16 - \
87872816398999248253951279857239230464*X^15*Y^16 - 
     39646980716221158076518915832283136*Y^17 + \
548800593301823074272015683374022656*X*Y^17 - 
     3306160507583787428686031062920855552*X^2*Y^17 + \
12203230707083751099160804978040242176*X^3*Y^17 - 
     30039721742708822331528707087005515776*X^4*Y^17 + \
47352982846373426065334572774784106496*X^5*Y^17 - 
     32878014423508789611531575733537505280*X^6*Y^17 - \
50782867521359305809159510931823788032*X^7*Y^17 + 
     204400138487755494353852919714397216768*X^8*Y^17 - \
363960247641250641604357029875427663872*X^9*Y^17 + 
     432499571324005515526114931218722801664*X^10*Y^17 - \
358772128179095088313392716843871547392*X^11*Y^17 + 
     186381316443115947885856616933992736256*X^12*Y^17 - \
16947648758691785057187909566639649280*X^13*Y^17 - 
     74050732797535436843192972034905310592*X^14*Y^17 + \
82099087056388288732899813894787564544*X^15*Y^17 - 
     49504965200230162825196249799128731840*X^16*Y^17 + \
25402956368540853496571952936517632*Y^18 - 
     282625699138474605285767447091609600*X*Y^18 + \
1599391102093739099055844376005443584*X^2*Y^18 - 
     5467319054672238065616021391272574976*X^3*Y^18 + \
11413962161230748634935494974216306688*X^4*Y^18 - 
     11788367873167617472256296815264235520*X^5*Y^18 - \
8675687071310829892456579397352775680*X^6*Y^18 + 
     60594346349669407854530934608647487488*X^7*Y^18 - \
131021658526432368501146496240018470912*X^8*Y^18 + 
     180093902279406629677125824173802563584*X^9*Y^18 - \
168758964443757401485669918769866086912*X^10*Y^18 + 
     96635616134891593514619862814808511488*X^11*Y^18 - \
6648771799526985903066518406568471936*X^12*Y^18 - 
     52092999401079141937845959003941776512*X^13*Y^18 + \
62302831210235311629819922801478727648*X^14*Y^18 - 
     41170318769886243652492033459020126848*X^15*Y^18 + \
15582294528436193133064183109597949808*X^16*Y^18 - 
     545144235234352564794921356151109072*X^17*Y^18 - \
8575146458177704400043397551751168*Y^19 + 
     107501635362092176645067380354973696*X*Y^19 - \
589138590345853224904284151628955648*X^2*Y^19 + 
     1782002713864336695605300249271730176*X^3*Y^19 - \
2834762173320033796969676225837727744*X^4*Y^19 + 
     33644116235034481348291180438028288*X^5*Y^19 + \
12139050316431793653653713323610685440*X^6*Y^19 - 
     34682627712015674196448864619368087552*X^7*Y^19 + \
57310396944771737601613306563643092992*X^8*Y^19 - 
     62162107086098000423346381428080529408*X^9*Y^19 + \
39809869159427802953576651974923586560*X^10*Y^19 - 
     1221391434353159879911548786542049280*X^11*Y^19 - \
30233222872878911421150224529964478720*X^12*Y^19 + 
     39096012446826008426254098149431476992*X^13*Y^19 - \
28343025281880896210949237707628162624*X^14*Y^19 + 
     11782647990349555381900338406901000192*X^15*Y^19 - \
439554926856851136348040472660516096*X^16*Y^19 - 
     3318972887006869474075038288068199216*X^17*Y^19 + \
2667766351243281029160900374012316928*X^18*Y^19 + 
     2684961467645335176197616928161792*Y^20 - \
33513352003121270298650357024555008*X*Y^20 + 
     160913124146431761488458060068388864*X^2*Y^20 - \
364697298039392753155716033540980736*X^3*Y^20 + 
     106866663319324498392969361918992384*X^4*Y^20 + \
1991801992399645838864879284478894080*X^5*Y^20 - 
     7235480068833646176336353148400068608*X^6*Y^20 + \
14358952943298315055911073654218186752*X^7*Y^20 - 
     18189805964746841917576392900728162816*X^8*Y^20 + \
13190558486544031602120185461478995456*X^9*Y^20 + 
     168742225313150709283974122914676864*X^10*Y^20 - \
14067905090981874743161912687033732864*X^11*Y^20 + 
     19969135292100953318266107720698904928*X^12*Y^20 - \
16022097855178581556422551575673294688*X^13*Y^20 + 
     7352914974298299382276454329567798344*X^14*Y^20 - \
286160617255226810363771973634784384*X^15*Y^20 - 
     2532236233389319341648443892837493376*X^16*Y^20 + \
2231427640505335153116321953160407232*X^17*Y^20 - 
     1021793809249128613038291287315220848*X^18*Y^20 + \
192893325426666833586829290147179248*X^19*Y^20 - 
     976009783666734574481140500529152*Y^21 + \
8538584902604713474773321020997632*X*Y^21 - 
     28086331142547513595655801236717568*X^2*Y^21 + \
7654857258776395224391647526977536*X^3*Y^21 + 
     288446931545768689327066082302844928*X^4*Y^21 - \
1269523932943050220386749551616221184*X^5*Y^21 + 
     3002475512644109357258662671648335872*X^6*Y^21 - \
4448743677818929252274514372650893312*X^7*Y^21 + 
     3725771333511667301598025142514823680*X^8*Y^21 + \
34648637158302686422061401588484608*X^9*Y^21 - 
     5097813430067200599827706461985740928*X^10*Y^21 + \
8164935870464333758557596319740854528*X^11*Y^21 - 
     7339038033832076900383763469393869280*X^12*Y^21 + \
3744205795521960778456187568810694240*X^13*Y^21 - 
     139876930648310353449191351894873608*X^14*Y^21 - \
1610656237246564823962473831615210464*X^15*Y^21 + 
     1556813472922516462145727484752943360*X^16*Y^21 - \
782517829798054374965054167275785656*X^17*Y^21 + 
     162134869884242991071429216175901776*X^18*Y^21 + \
76269766801127144743351697339750816*X^19*Y^21 - 
     83623889595542936131000204605488160*X^20*Y^21)*Z^22; \
\>", "Input",
 CellChangeTimes->{3.913852976062097*^9, 3.9138530719554353`*^9, 
  3.9295859269812775`*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"9a2ac0d2-bee0-47a0-9e22-855bad337e97"],

Cell["\<\
asymTerms21[X_, Y_, Z_] = (34119267002201636467694839176009613312*Y - \
4555469773159318216060170479387803648*Y^2 + 
     181768393188236562468387884235482988544*X*Y^2 - \
35667314237941771801885599680732069888*Y^3 + 
     11190147260580138293432554386683330560*X*Y^3 + \
552440650755929270791061089076564197376*X^2*Y^3 + 
     12194712927835648952274885894578634752*Y^4 - \
187564936649371302993916275973175640064*X*Y^4 + 
     380827080237501441391112139976755642368*X^2*Y^4 - \
39646114833191813489149546533805359104*X^3*Y^4 + 
     14235042024792042718998845521378934784*Y^5 + \
176858172721919073308245069265190780928*X*Y^5 - 
     1340734610369101456521864670217794224128*X^2*Y^5 + \
4043550451659372908857114985427470647296*X^3*Y^5 - 
     8583731707968477817246866543593689972736*X^4*Y^5 + \
3343300693110555748595675087583051776*Y^6 - 
     166351098815441803720032146316064718848*X*Y^6 + \
1841118183765121812566445118085685837824*X^2*Y^6 - 
     7703527554661557915301613235454758354944*X^3*Y^6 + \
17901049614600123181597399234309261361152*X^4*Y^6 - 
     29542387705975828411820570773252000972800*X^5*Y^6 - \
18492941305983346222993274323555319808*Y^7 + 
     242867412505504072644823625084998516736*X*Y^7 - \
1904563785461291798578480341802528276480*X^2*Y^7 + 
     8200552347556018136672868739989872050176*X^3*Y^7 - \
21295782297508586766757482321020532555776*X^4*Y^7 + 
     36778612229842910979987161972720783065088*X^5*Y^7 - \
47086109153764895349093413422312412151808*X^6*Y^7 + 
     18374323663777890957547677692987441152*Y^8 - \
269029103819682210076956721706839310336*X*Y^8 + 
     1476053609147597978983048292181215281152*X^2*Y^8 - \
5806534153464456892399164407657869082624*X^3*Y^8 + 
     16339537898920224298643281515389225271296*X^4*Y^8 - \
31369863053769872891773945436175931015168*X^5*Y^8 + 
     42152250077888965382777409174382074396672*X^6*Y^8 - \
41825191511110118724544398139076902912000*X^7*Y^8 - 
     16888214096626163936205567674778910720*Y^9 + \
159725899468335712188921813938856787968*X*Y^9 - 
     765219502339124145963125077661083238400*X^2*Y^9 + \
2752618116626603991188632297839878209536*X^3*Y^9 - 
     8002531023216172173128421753196292079616*X^4*Y^9 + \
17246985221971541412961015080238536720384*X^5*Y^9 - 
     25656726395228318304353249378612725940224*X^6*Y^9 + \
24695028351526802768138764416751476146176*X^7*Y^9 - 
     10797017635345301694415071081090326200320*X^8*Y^9 + \
6214437971805782258446363397210505216*Y^10 - 
     23059468684834827827131059218698731520*X*Y^10 + \
162248944150635120561874631115214422016*X^2*Y^10 - 
     601551092633478565509008405534349459456*X^3*Y^10 + \
1711545305750202290785680866438530727936*X^4*Y^10 - 
     4210028772038552263355815264204259065856*X^5*Y^10 + \
6527268878131449745560878811586744025088*X^6*Y^10 - 
     2728152569641066276343171598680892375040*X^7*Y^10 - \
11485017366238080940195045244874433495040*X^8*Y^10 + 
     31406336188686875035198750900429444349952*X^9*Y^10 + \
4587854363456709191122205154828353536*Y^11 - 
     33570059778186741884571592732679602176*X*Y^11 + \
124075354097792255117804509858092810240*X^2*Y^11 - 
     390083116568264952168470042395772190720*X^3*Y^11 + \
1131844547826698748482088503967955812352*X^4*Y^11 - 
     2810835223410171928266438607802019610624*X^5*Y^11 + \
6460857049813195268612049419603279872000*X^6*Y^11 - 
     14300775141850923502262452101330405163008*X^7*Y^11 + \
27426717205706659866520386336644001693696*X^8*Y^11 - 
     41584796571944768494306547767041017774080*X^9*Y^11 + \
48593982848700552319199908035191800070144*X^10*Y^11 - 
     3424613938736058511672161227067359232*Y^12 + \
25623752530628959533461168445093576704*X*Y^12 - 
     142913836008417564810376938608387948544*X^2*Y^12 + \
547846695676684137408834295557458493440*X^3*Y^12 - 
     1760690856428381069073841688250230505472*X^4*Y^12 + \
4919189181020543848388446236774947094528*X^5*Y^12 - 
     11195004316224046933297992298667736825856*X^6*Y^12 + \
20592733169863524792800227982121993502720*X^7*Y^12 - 
     31187897737501732029472122432695440769024*X^8*Y^12 + \
38806028866152631145608282706268772630528*X^9*Y^12 - 
     38745658289342561748070217154175209504768*X^10*Y^12 + \
29920407846570538463977281994730232545280*X^11*Y^12 - 
     495659099408444787251804309188247552*Y^13 - \
6910702450435493663465916002713206784*X*Y^13 + 
     71947787727463843357672994842832011264*X^2*Y^13 - \
381596858000830538007662163275475320832*X^3*Y^13 + 
     1504386484147655333405077137121779646464*X^4*Y^13 - \
4507369431696579916541036444191731744768*X^5*Y^13 + 
     10219729743385018411728276412588423643136*X^6*Y^13 - \
17890077484523218482429013690024375353344*X^7*Y^13 + 
     24749294300569242774742631784582961692672*X^8*Y^13 - \
27241921868315836104302889224906078552064*X^9*Y^13 + 
     23358545668470429092409376473429617737728*X^10*Y^13 - \
14503048229892133776267370165160977760256*X^11*Y^13 + 
     4849107451507258418022670640953744031744*X^12*Y^13 + \
593545624436558800800338943710068736*Y^14 + 
     98728402613616130506644732269035520*X*Y^14 - \
29878113656095214512444886872481595392*X^2*Y^14 + 
     238305053927709221604070331775648268288*X^3*Y^14 - \
1055620784434987018017754601148480749568*X^4*Y^14 + 
     3155633527524572438160523016443054260224*X^5*Y^14 - \
6900642884303647858995396466750913773568*X^6*Y^14 + 
     11467068238677742687524138361113705709568*X^7*Y^14 - \
14653997204829906587047655345225683632128*X^8*Y^14 + 
     14211275516005481415634619177833599401984*X^9*Y^14 - \
9793555267931842527607149999174813106176*X^10*Y^14 + 
     3500856686033787507493734705487752593408*X^11*Y^14 + \
1661520607690981070629471281165013176320*X^12*Y^14 - 
     3916731650492915001334493649771721134080*X^13*Y^14 + \
104639245240996807812119196459859968*Y^15 - 
     1231182488535046405153108480680263680*X*Y^15 + \
23176950487023331182480448895013879808*X^2*Y^15 - 
     163568507579918448923324564297350119424*X^3*Y^15 + \
658485993577040675448619735808121765888*X^4*Y^15 - 
     1815182508883943712061260719568913956864*X^5*Y^15 + \
3687213947645413425339387413033316253696*X^6*Y^15 - 
     5634292596945130417945320721370147061760*X^7*Y^15 + \
6378670867890379998989528459249022861312*X^8*Y^15 - 
     4960480710139397615159714924182621913088*X^9*Y^15 + \
1790306169274169425805914739910195150848*X^10*Y^15 + 
     1487117291864500540651872241222890659840*X^11*Y^15 - \
3292562457597928932685021543630459285504*X^12*Y^15 + 
     3233208052825567509882557344544715960320*X^13*Y^15 - \
2068697765350543436273921619445146634240*X^14*Y^15 - 
     141775365471861483926244911914942464*Y^16 + \
2472758068381673507005457916166668288*X*Y^16 - 
     21430954623186696476688696705040777216*X^2*Y^16 + \
108515503216261458545647983617158152192*X^3*Y^16 - 
     366665555592902627900892177516260229120*X^4*Y^16 + \
890695331703250428851912686758279512064*X^5*Y^16 - 
     1597473108203585889368753272323736469504*X^6*Y^16 + \
2082183296329882711141397517742748336128*X^7*Y^16 - 
     1793044858455678183487628851880392818688*X^8*Y^16 + \
549767575632443304824734972480957120512*X^9*Y^16 + 
     1114755353858986484664093861664972808192*X^10*Y^16 - \
2287261685707150539530598789656013692928*X^11*Y^16 + 
     2416391498932156021552482432235675121664*X^12*Y^16 - \
1694923454835505776294564397817497313280*X^13*Y^16 + 
     754154888977231158866698525394611300864*X^14*Y^16 - \
100311561432805152568263154735928041984*X^15*Y^16 + 
     118479213534920543823344572940943360*Y^17 - \
2081720024473480837607935194595065856*X*Y^17 + 
     14421470455057465813383183203540402176*X^2*Y^17 - \
60942954525960415341922818339278684160*X^3*Y^17 + 
     178458568660007900524198658108543729664*X^4*Y^17 - \
374402658790152536776823151629985644544*X^5*Y^17 + 
     552184429566075798599715942893210435584*X^6*Y^17 - \
504658819790785534721237306437614305280*X^7*Y^17 + 
     70187398541747674541626058098473435136*X^8*Y^17 + \
652027348787743564573536497017904218112*X^9*Y^17 - 
     1288026823119581673689983558845481672704*X^10*Y^17 + \
1466290407448782756068599986966948790272*X^11*Y^17 - 
     1128841099814400220200715026393941602304*X^12*Y^17 + \
551742368303694706157915793898003641344*X^13*Y^17 - 
     77389547379831087261812711755473848832*X^14*Y^17 - \
138185523691645005311782232565922286080*X^15*Y^17 + 
     148716787817469114510031213699500052992*X^16*Y^17 - \
93489646000753820003360587940626432*Y^18 + 
     1179260495852090603491883979101962240*X*Y^18 - \
7255376860333272525037309552698589184*X^2*Y^18 + 
     28033411023601339506278322006767173632*X^3*Y^18 - \
73201087698060592157450011150841937920*X^4*Y^18 + 
     128875755366598931306285750460662808576*X^5*Y^18 - \
134257967047667285817945821854570872832*X^6*Y^18 + 
     8042954432532334001555176543180423168*X^7*Y^18 + \
263701507081653321075021702856646172672*X^8*Y^18 - 
     564438817205217605943960652680830885888*X^9*Y^18 + \
710253246293332554121219287144972843008*X^10*Y^18 - 
     604502873545772100576126388085603266560*X^11*Y^18 + \
324177945910448835151563670228459348480*X^12*Y^18 - 
     44974076052616392687820698809611238912*X^13*Y^18 - \
106625525173443978879916323501863813760*X^14*Y^18 + 
     123850688297985995851922970731544030208*X^15*Y^18 - \
75294308078682039694026418969704137664*X^16*Y^18 + 
     26060903892584140969126069989996592064*X^17*Y^18 + \
41890655784682996584709770675486720*Y^19 - 
     507663886738071074274998524932259840*X*Y^19 + \
2985613234096178282939981185019805696*X^2*Y^19 - 
     10617464416495023670001800357468176384*X^3*Y^19 + \
24091553863154092892248950838037446656*X^4*Y^19 - 
     32183708596368028218593026614126706688*X^5*Y^19 + \
8363992862251386186268967026692325376*X^6*Y^19 + 
     69159636868216251761958434823928070144*X^7*Y^19 - \
182119118972649788587192069036553199616*X^8*Y^19 + 
     265448359499758274792013024526275698688*X^9*Y^19 - \
255618312020423272217470930568078356480*X^10*Y^19 + 
     151519991084823230045967635196306791424*X^11*Y^19 - \
18782049198880844540533862023534023168*X^12*Y^19 - 
     68705607926233423372573053571918384128*X^13*Y^19 + \
85475282379448990379489904206270942208*X^14*Y^19 - 
     56875666819294358757058459959169293504*X^15*Y^19 + \
21629236730059574145513368008543541440*X^16*Y^19 - 
     925799644899460091653463607218723584*X^17*Y^19 - \
4816829326627360558436469266933502464*X^18*Y^19 - 
     12970616258779244518976282076643328*Y^20 + \
176485236189355455790551167788908544*X*Y^20 - 
     1008887052600118070057964393313992704*X^2*Y^20 + \
3206247331338183323440527310422933504*X^3*Y^20 - 
     5783841402808250099327179237589090304*X^4*Y^20 + \
3365671815257561024290194433998323712*X^5*Y^20 + 
     12365783813036936049319058030436409344*X^6*Y^20 - \
43274314335677225357234019550833614848*X^7*Y^20 + 
     75142194307422419010718674908480288768*X^8*Y^20 - \
83398992654730078699008392975304142848*X^9*Y^20 + 
     55228339301790465478596996760665958912*X^10*Y^20 - \
5118832363390073155079518609690102272*X^11*Y^20 - 
     36224516111950202906269858490466609280*X^12*Y^20 + \
48522928112754881969304858828475223552*X^13*Y^20 - 
     35472862684796461629605594711999725664*X^14*Y^20 + \
14812650570518676751228953249352390176*X^15*Y^20 - 
     657064258096597689973234987779786400*X^16*Y^20 - \
4019422446309311955663314757961415648*X^17*Y^20 + 
     3233885809610952973062812618019966448*X^18*Y^20 - \
1346851820497653183896060123756583440*X^19*Y^20)*Z^21; \
\>", "Input",
 CellChangeTimes->{3.9138529750160623`*^9, 3.913853084279008*^9, 
  3.9295859331670513`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"ef342518-de11-4e2d-8541-3b91f99bdff2"],

Cell["\<\
asymTerms20[X_, Y_, Z_] = (-213879167846161088891153637255912882176*Y + \
109466398999044261961425944843797921792*Y^2 - 
     1557411610735552287592372706664440135680*X*Y^2 + \
144573510807466331963378118881521434624*Y^3 + 
     586597301796774030571716576553390309376*X*Y^3 - \
6437209935302976263559251320168196866048*X^2*Y^3 - 
     171033612816663478636888417318035521536*Y^4 + \
1012531740294818015817030054071712612352*X*Y^4 + 
     290015371240639174774618955427029712896*X^2*Y^4 - \
10949800754457771853213225394310498746368*X^3*Y^4 + 
     80580012890735304537331897715367346176*Y^5 - \
1892509187147796291048051745027136684032*X*Y^5 + 
     7800583234113757080766642888883646234624*X^2*Y^5 - \
10877750716010182964371848287955009404928*X^3*Y^5 + 
     2794866132509184029085641485517575946240*X^4*Y^5 - \
106843549825482480154932235840767655936*Y^6 + 
     1798803668769734324162794267699851558912*X*Y^6 - \
10871514153802545777202650736839329054720*X^2*Y^6 + 
     30855850542094752603910686453634105868288*X^3*Y^6 - \
45398660322910757433855841937354588684288*X^4*Y^6 + 
     44521619944230181102088649066983532265472*X^5*Y^6 + \
132316724659088721297892922898692177920*Y^7 - 
     1234031441632221997408126113026842558464*X*Y^7 + \
8566463263369527916942263969857748860928*X^2*Y^7 - 
     32285303940553701969605028671865799835648*X^3*Y^7 + \
69350497250994113983984429368319175294976*X^4*Y^7 - 
     98264023946613902061728774430320849059840*X^5*Y^7 + \
121961806024858484689061719833069087621120*X^6*Y^7 - 
     60948940607408255620266133619422003200*Y^8 + \
794248376439273201483022356658121605120*X*Y^8 - 
     4761001058756177567977466716583159136256*X^2*Y^8 + \
20902351155974559110103950762597857361920*X^3*Y^8 - 
     61761734399441110560155249809211187527680*X^4*Y^8 + \
122280620294105117356519784460559759441920*X^5*Y^8 - 
     180936981203368587794416152248968070299648*X^6*Y^8 + \
229368297441644265363705245096912342745088*X^7*Y^8 + 
     8824811255798911955481527204075012096*Y^9 - \
423194132002035887909017644462013153280*X*Y^9 + 
     2284208660556409750293602147948973522944*X^2*Y^9 - \
11164973305068320532723029898013800660992*X^3*Y^9 + 
     42587702812384766422663677906278722568192*X^4*Y^9 - \
107641374840696518034959445184933844221952*X^5*Y^9 + 
     187047164526182654657918535809764761272320*X^6*Y^9 - \
240199331727127840072573382333659550318592*X^7*Y^9 + 
     237473209525210766624010747256874379247616*X^8*Y^9 - \
3091229893093848404099237946396246016*Y^10 + 
     90143309581505030897812235907743350784*X*Y^10 - \
1225679849430119774234646073669677219840*X^2*Y^10 + 
     7143633048835166715899665134856962048000*X^3*Y^10 - \
27655809834370830567387874378490381860864*X^4*Y^10 + 
     74612912063627123263699379847927806558208*X^5*Y^10 - \
138511888181175178442276994624849809768448*X^6*Y^10 + 
     176800024098179813445244176486866287067136*X^7*Y^10 - \
150101321572486557765820662294229898231808*X^8*Y^10 + 
     62508630808076814368537850732718242922496*X^9*Y^10 - \
3483320790735406145121585642107568128*Y^11 - 
     2553082258682228358303993412827742208*X*Y^11 + \
823141243218785163927269273285538349056*X^2*Y^11 - 
     4940966332244503374793502269159380090880*X^3*Y^11 + \
16700789583201839615969055401309068328960*X^4*Y^11 - 
     40478501683601895461172350635480295931904*X^5*Y^11 + \
69549018847533665992129901436220358000640*X^6*Y^11 - 
     76675083185029381904776948189783364993024*X^7*Y^11 + \
35743115721364002783936664471668913078272*X^8*Y^11 + 
     43752329480288765869527004786929358077952*X^9*Y^11 - \
119629253416142147971849364778259108593664*X^10*Y^11 + 
     2856292254551687258991382469227315200*Y^12 + \
58332361864294660884475591405854523392*X*Y^12 - 
     603361328665608856896854302694427328512*X^2*Y^12 + \
2727651685021791139343341460667299266560*X^3*Y^12 - 
     7489993163524229202922987913533722722304*X^4*Y^12 + \
13471086166604872934024684601451286102016*X^5*Y^12 - 
     13611195885194432495332087807897211240448*X^6*Y^12 - \
4436411891875100326204851243343669100544*X^7*Y^12 + 
     47482345792345030625940853492933472813056*X^8*Y^12 - \
102016421457013005081816956330968024350720*X^9*Y^12 + 
     138257120847854300616424113593329568120832*X^10*Y^12 - \
135304851667337784738903935188785847992320*X^11*Y^12 + 
     5462398442304960763772729630761418752*Y^13 - \
71003989403210473169828878197421244416*X*Y^13 + 
     359724652974289409262954000551472267264*X^2*Y^13 - \
1029014860482496550100120688908411338752*X^3*Y^13 + 
     1317680114440359935361042708848294494208*X^4*Y^13 + \
2070249850130270477846598377897843490816*X^5*Y^13 - 
     14696214235674863779760248427762450169856*X^6*Y^13 + \
40161151980549648604631603824633381388288*X^7*Y^13 - 
     74146267434371229765064603175608705613824*X^8*Y^13 + \
102465958799449926531872323813377306001408*X^9*Y^13 - 
     108705095736776088026746917993743419637760*X^10*Y^13 + \
87903457986237477219429935670350932803584*X^11*Y^13 - 
     51761091592606756346487006491235531964416*X^12*Y^13 - \
5753147028167775502926208675272982528*Y^14 + 
     39709324728188985493490505708271042560*X*Y^14 - \
135692563028904836670161601726070652928*X^2*Y^14 + 
     86371365028879294227740222319910453248*X^3*Y^14 + \
1334772938272547017312187810211467100160*X^4*Y^14 - 
     6970063918482412690295518201871978201088*X^5*Y^14 + \
19930782581982231433190785948878268268544*X^6*Y^14 - 
     39846608806238662078066805998268892315648*X^7*Y^14 + \
59946904370114917824907714924568468717568*X^8*Y^14 - 
     69608435248746397648538621539164602040320*X^9*Y^14 + \
62090658339512809148462712455017468936192*X^10*Y^14 - 
     40588365818472687878613123807467066589184*X^11*Y^14 + \
16115847088395935155963872506223908990976*X^12*Y^14 + 
     988013007880375076360743414770603528192*X^13*Y^14 + \
1738026780450286433100438432234078208*Y^15 - 
     12365296269369750738563477071384805376*X*Y^15 + \
9476864739057864442922849940128399360*X^2*Y^15 + 
     266758575748428890674746020583811579904*X^3*Y^15 - \
1733881645071990417762432607940570513408*X^4*Y^15 + 
     6069447358470382812489635437490018975744*X^5*Y^15 - \
14506412378215677728522107176817155637248*X^6*Y^15 + 
     25498318479637918227194111650700543655936*X^7*Y^15 - \
33903382776439899976394014317057572601856*X^8*Y^15 + 
     34076449668253436847512253549398580068352*X^9*Y^15 - \
24751398951508134570433509300196119019520*X^10*Y^15 + 
     10615104449121200381113155918724287348736*X^11*Y^15 + \
1328503470273468147872905200411772911616*X^12*Y^15 - 
     6925879402900027680533092507394555801600*X^13*Y^15 + \
6757961335298808697230457018816857972736*X^14*Y^15 - 
     125865087814774001367946399244615680*Y^16 - \
222655211870270123435017163199479808*X*Y^16 + 
     33977582641410556471746804860206448640*X^2*Y^16 - \
284589898680592073901202418004903591936*X^3*Y^16 + 
     1251643657276189778911655269225696067584*X^4*Y^16 - \
3665046011824049528372446403022361722880*X^5*Y^16 + 
     7733635046233264335754317957409922744320*X^6*Y^16 - \
12094069967011507681345455267304261287936*X^7*Y^16 + 
     13991021859357742462320129726134846914560*X^8*Y^16 - \
11392639980506490935386263360120189976576*X^9*Y^16 + 
     5115567852829475135519232972017785610240*X^10*Y^16 + \
1530730401536601985887847937955872604160*X^11*Y^16 - 
     5370641678528667729781649621893020080128*X^12*Y^16 + \
5594560572061942232179094076285254662144*X^13*Y^16 - 
     3651675294563268908748986142079479997952*X^14*Y^16 + \
1503298049295263735581823162664032406528*X^15*Y^16 - 
     127741084096267420651748346474528768*Y^17 + \
3735226994247280457963042666134372352*X*Y^17 - 
     35618898280901425322763088335994880000*X^2*Y^17 + \
192241908979253106443531984713642147840*X^3*Y^17 - 
     687895234701918116344105431884714475520*X^4*Y^17 + \
1741055262871903845929456594672950444032*X^5*Y^17 - 
     3203237806743142590020184400920508235776*X^6*Y^17 + \
4270582896794467203777606294745713606656*X^7*Y^17 - 
     3875299590909938739140628803735909531648*X^8*Y^17 + \
1689982024123659169900080625349205164032*X^9*Y^17 + 
     1294757641173841280144891644661178261504*X^10*Y^17 - \
3443626717099673679617131756083411099648*X^11*Y^17 + 
     3802468813451426758125446604860723488768*X^12*Y^17 - \
2709105776014265347949542617801054064640*X^13*Y^17 + 
     1224981116256390815609115353241290587648*X^14*Y^17 - \
186231964830529707757005470094910563840*X^15*Y^17 - 
     216121727706043374003588851014238500608*X^16*Y^17 + \
206959038053235544886296587481907200*Y^18 - 
     3295522470190527950962092217179570176*X*Y^18 + \
23286850603185556760597097958429163520*X^2*Y^18 - 
     102454718408583405225134378867345063936*X^3*Y^18 + \
310759232011772620838844993136602251264*X^4*Y^18 - 
     670419611355661061607307607541686075392*X^5*Y^18 + \
1021236073120512690843353346712934514688*X^6*Y^18 - 
     1011475877954793040108687889719014326272*X^7*Y^18 + \
366775747777207717813051032048699596800*X^8*Y^18 + 
     758407733437427774417091514812071600128*X^9*Y^18 - \
1770892384578400272967778344453056706560*X^10*Y^18 + 
     2090227598323368715353952525686704001024*X^11*Y^18 - \
1629940793728287845052745496849814811136*X^12*Y^18 + 
     807519042427507065202314409703933139456*X^13*Y^18 - \
128398369760556946168621759982918367616*X^14*Y^18 - 
     181778702210496053173917207125323224064*X^15*Y^18 + \
201092522310534976074203843901858883136*X^16*Y^18 - 
     111845816724541015112274307519227610176*X^17*Y^18 - \
141317971629735957351974265010782208*Y^19 + 
     1798351093473563332608030875192393728*X*Y^19 - \
11296334128097166518243512537421185024*X^2*Y^19 + 
     44061257348834573697398208346914816000*X^3*Y^19 - \
115252605238352307662865458948465754112*X^4*Y^19 + 
     205016263932559913965172272197508661248*X^5*Y^19 - \
227383134036364351816143535116617187328*X^6*Y^19 + 
     68813850909107164531785686413568147456*X^7*Y^19 + \
292220132635173808911535988671756779520*X^8*Y^19 - 
     700098823045894490138655773094738370560*X^9*Y^19 + \
907106714871106075388734950555852992512*X^10*Y^19 - 
     782135727198559720891851796938600441856*X^11*Y^19 + \
425480337282696809971470352778205742080*X^12*Y^19 - 
     67145379363608210465820937905164679680*X^13*Y^19 - \
128324958820865141530076788984068159744*X^14*Y^19 + 
     152281235799088203844208477768150924672*X^15*Y^19 - \
92689962607171344098946779219905483264*X^16*Y^19 + 
     32046621998661469895171163106544881472*X^17*Y^19 - \
1315821130707525522761484249177546944*X^18*Y^19)*Z^20; \
\>", "Input",
 CellChangeTimes->{{3.913852973045476*^9, 3.9138529734311085`*^9}, 
   3.913853097266287*^9, 3.9295859387317963`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"5b799560-049c-4694-9e28-9d9ce3ca435a"],

Cell["\<\
asymTerms19[X_, Y_, Z_] = (1501676866688326675054032838502475890688*Y - \
1414182669963090452791199377450571137024*Y^2 + 
     15079260490392674760411444920445535518720*X*Y^2 + \
88383960051587890129309117696729677824*Y^3 - 
     11790261785813897750637618736115841236992*X*Y^3 + \
75602799092295504340831170132513600307200*X^2*Y^3 + 
     726399689300084998123983397598091280384*Y^4 + \
1920892718263645913023373362797685506048*X*Y^4 - 
     52633807697714817088311948756793881001984*X^2*Y^4 + \
226329798714215285729641514630099576553472*X^3*Y^4 - 
     424153419250472392167634662596099964928*Y^5 + \
4158025352672272389741878589587367919616*X*Y^5 + 
     9033156521301835038071815814951934623744*X^2*Y^5 - \
149524697893749658456039337508602233487360*X^3*Y^5 + 
     483526765738871831045383916287764453130240*X^4*Y^5 + \
8256736587870072103969772656973053952*Y^6 - 
     2940229308797406999097130072308021460992*X*Y^6 + \
8185509578639071815948751897234790940672*X^2*Y^6 + 
     47104293781593332034238199034253529841664*X^3*Y^6 - \
298389825122709830079925508306682012237824*X^4*Y^6 + 
     668480977629083065464080554934585960431616*X^5*Y^6 - \
60320259837191926012545283174424379392*Y^7 - 
     937491221395422025274317711879849377792*X*Y^7 - \
567819245818934437156466892095050743808*X^2*Y^7 + 
     768197478511781159441938137073261215744*X^3*Y^7 + \
66886927401214763562047910804771724853248*X^4*Y^7 - 
     226879533477700273183205718447053395197952*X^5*Y^7 + \
223377440931846471876664236844839312818176*X^6*Y^7 + 
     59898971612355946068392440401303175168*Y^8 + \
1408282272532796423330086966051022569472*X*Y^8 - 
     2841361007260211351891838090710595141632*X^2*Y^8 - \
18514766399648173028435323522226216501248*X^3*Y^8 + 
     97966417833440342517572280426072371101696*X^4*Y^8 - \
250267887794982687854369480431617569718272*X^5*Y^8 + 
     527044777865123248969671227398800619339776*X^6*Y^8 - \
1017361744506866868658914288137229278642176*X^7*Y^8 + 
     53618525493739540011285338709597093888*Y^9 + \
676540822912347291603755237011179438080*X*Y^9 - 
     5582853041012830451256165200826600521728*X^2*Y^9 + \
43891824335199766641576979458355005227008*X^3*Y^9 - 
     197813336035030174925760656663270127566848*X^4*Y^9 + \
537749909563671959757679538970600440594432*X^5*Y^9 - 
     1026092606599994070524371185816116014350336*X^6*Y^9 + \
1534854507606061650602114823473668238082048*X^7*Y^9 - 
     1875272031450038091987103871411755637800960*X^8*Y^9 + \
13578505395943182132228851485368123392*Y^10 - 
     1760565235548318210694200398010300497920*X*Y^10 + \
13082456252536705102354783528269566181376*X^2*Y^10 - 
     64471030123137120475358058933520844193792*X^3*Y^10 + \
230101606924082976522272602424509479256064*X^4*Y^10 - 
     581807862827889814512396378301675654348800*X^5*Y^10 + \
1068419826862301555451723119678239818121216*X^6*Y^10 - 
     1485873295392628857237543470328352352501760*X^7*Y^10 + \
1609152969800309062554986863810452391985152*X^8*Y^10 - 
     1340021154478203391125741971234288637575168*X^9*Y^10 - \
98188288708941588406617161677072760832*Y^11 + 
     1651403748596713050213649198943326699520*X*Y^11 - \
13139054584237260991365460550159681191936*X^2*Y^11 + 
     60245259186953297792193438219265093140480*X^3*Y^11 - \
191191882352800494811313801992458070917120*X^4*Y^11 + 
     447224794300160043749880680896607874449408*X^5*Y^11 - \
779875936773708208026379438188307859636224*X^6*Y^11 + 
     1016112297072502745911306705754175007883264*X^7*Y^11 - \
979518115148666317639437612490933185544192*X^8*Y^11 + 
     651465365984440814303061021820664921718784*X^9*Y^11 - \
191196249032320907801391530797101903511552*X^10*Y^11 + 
     78717842366391480881629087273502900224*Y^12 - \
1242065375170652507243221306166371942400*X*Y^12 + 
     9125748360352422791193821134755918249984*X^2*Y^12 - \
39541893891762243708510335046346816356352*X^3*Y^12 + 
     117491289223287494191645948100773968609280*X^4*Y^12 - \
255400142795665453891019396005351422689280*X^5*Y^12 + 
     410622459216199098730744617649468382117888*X^6*Y^12 - \
476670473787364331916617210839649142964224*X^7*Y^12 + 
     363013100793991717482432708759521087979520*X^8*Y^12 - \
96093482199893204758007928793049022332928*X^9*Y^12 - 
     185752632914426550609067546581092094443520*X^10*Y^12 + \
344906315614005149319771892915276235931648*X^11*Y^12 - 
     49014135580978449547213921378992390144*Y^13 + \
774595214869389699512302114130064572416*X*Y^13 - 
     4977155300449722296375457114116663017472*X^2*Y^13 + \
19703009071916967879613042904798960025600*X^3*Y^13 - 
     53655781052743068311755131004779411537920*X^4*Y^13 + \
103620284871019235434314419587285107343360*X^5*Y^13 - 
     138834788205080186471642080862104891424768*X^6*Y^13 + \
109897903226356399549260520557345285079040*X^7*Y^13 + 
     7133940860134913425473726349348596350976*X^8*Y^13 - \
170426927392426272044954372261780164444160*X^9*Y^13 + 
     292208999392442912033372421655437352894464*X^10*Y^13 - \
310584537627118044112229285726152121516032*X^11*Y^13 + 
     236223869780684381807234429667469061455872*X^12*Y^13 + \
34182454413346728815490796056412684288*Y^14 - 
     395779506102416151493252281623432396800*X*Y^14 + \
2224012043061749960998014490235256176640*X^2*Y^14 - 
     7650846981348229281451687266248571224064*X^3*Y^14 + \
16930683710616472200432829439283801620480*X^4*Y^14 - 
     22350975349187493753811153058578772787200*X^5*Y^14 + \
6589693913788511536626224897838752464896*X^6*Y^14 + 
     45636087235281131592970532112477011836928*X^7*Y^14 - \
127396225251077391222562164560852077248512*X^8*Y^14 + 
     202417777447400786305680644491943908212736*X^9*Y^14 - \
227908265137762790637095635019407493038080*X^10*Y^14 + 
     190267355635827541920635609585578692313088*X^11*Y^14 - \
115523533218203518696391140606793815457792*X^12*Y^14 + 
     44526742898069753372012179224615572013056*X^13*Y^14 - \
17317341051430708759416799985833869312*Y^15 + 
     171932900783227324071901648572628598784*X*Y^15 - \
826270003516292980176130864508129247232*X^2*Y^15 + 
     2124117242553419086277141810599121911808*X^3*Y^15 - \
2001859377442760169070807313786830061568*X^4*Y^15 - 
     5747254137225478595637320271041595965440*X^5*Y^15 + \
28843987528622746559550847083922512150528*X^6*Y^15 - 
     68048236386997394855531170877854771576832*X^7*Y^15 + \
110154840130583854968281253506524669804544*X^8*Y^15 - 
     132841256342782544792759048066845111877632*X^9*Y^15 + \
121280172347575114755753189249841576673280*X^10*Y^15 - 
     81264298028905080583612767889214946934784*X^11*Y^15 + \
34541398716584631280195195597112161058816*X^12*Y^15 - 
     1391477795895371455363558433779424518144*X^13*Y^15 - \
11864481125718834323226082990732888424448*X^14*Y^15 + 
     5345170512840855031164302175030476800*Y^16 - \
56884509401083013708323164734307172352*X*Y^16 + 
     212856101559799224377436276437377089536*X^2*Y^16 - \
143713574370536118478483948478138417152*X^3*Y^16 - 
     1806022410991387525124544226775382622208*X^4*Y^16 + \
8918270802957773824334091689744314400768*X^5*Y^16 - 
     23727558806726896066129402339560436793344*X^6*Y^16 + \
43546932271716698277415329816246142631936*X^7*Y^16 - 
     59051350876871600239262535939678683529216*X^8*Y^16 + \
60084461140867554975895215118302750048256*X^9*Y^16 - 
     44430354849128779659178578220501047771136*X^10*Y^16 + \
20316639889055631815023084547239347519488*X^11*Y^16 + 
     195602085840640469010673707817493364736*X^12*Y^16 - \
10071594329851724286732170409287163912192*X^13*Y^16 + 
     10308201405041973184659267102677173899264*X^14*Y^16 - \
6223464133437494141654659778261381986304*X^15*Y^16 - 
     998310906239846818955159488513966080*Y^17 + \
7252295396450093630488430871746445312*X*Y^17 + 
     13157767376681767878697457703930822656*X^2*Y^17 - \
325959323317960475101374812882546458624*X^3*Y^17 + 
     1750610835686354730130204578395493236736*X^4*Y^17 - \
5520938878065584912213979310703138308096*X^5*Y^17 + 
     11999604813672687216773160814691343138816*X^6*Y^17 - \
19010397224109998213385112851691597463552*X^7*Y^17 + 
     22196022588644730543901913206425435111424*X^8*Y^17 - \
18371569230190540604694245868534087417856*X^9*Y^17 + 
     8837076905381170169907806802744380227584*X^10*Y^17 + \
1285241769262144784412084053743335260160*X^11*Y^17 - 
     7202346194840722903045382600299267186688*X^12*Y^17 + \
7755118959386324973467369582330734919680*X^13*Y^17 - 
     5106652754333833564152587833586112598016*X^14*Y^17 + \
2117350935799299781388296553745316699136*X^15*Y^17 - 
     312936381539176037790486182850371779584*X^16*Y^17 - \
153021608453901850012153591982194688*Y^18 + 
     5502275402326954426363172725949726720*X*Y^18 - \
51915319715418998590157503249501913088*X^2*Y^18 + 
     274260908346808029822530351112352956416*X^3*Y^18 - \
968613209717911140508223973932447825920*X^4*Y^18 + 
     2437837660130410175598042484517943377920*X^5*Y^18 - \
4482363306183093823250617667805075734528*X^6*Y^18 + 
     6003424693979154173568976341517323730944*X^7*Y^18 - \
5544532072905088656109498588115597328384*X^8*Y^18 + 
     2660288584821591809031858360663063986176*X^9*Y^18 + \
1320900338886375207700233028247492771840*X^10*Y^18 - 
     4219147571605643831752084255840034209792*X^11*Y^18 + \
4770433645171929140067494912331788939264*X^12*Y^18 - 
     3420258169038861187986365079800296910848*X^13*Y^18 + \
1553268080460171336318136169025936520192*X^14*Y^18 - 
     246436320648685680793026957431589534720*X^15*Y^18 - \
259631214755265105883005763912654391808*X^16*Y^18 + 
     268375048118276910235030134235833192960*X^17*Y^18)*Z^19; \
\>", "Input",
 CellChangeTimes->{{3.913852970666377*^9, 3.913852970766436*^9}, 
   3.913853151588894*^9, 3.9295859425342274`*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"f0752115-3283-45f5-b708-a9a5a58ef8ae"],

Cell["\<\
asymTerms18[X_, Y_, Z_] = (-11070892868926937773144749559539965100032*Y + \
12972352071612591861346942057477958533120*Y^2 - 
     125598605450740473850138223192644096360448*X*Y^2 - \
6691583356611162701405392427798753181696*Y^3 + 
     121380233171261530495829182233327230255104*X*Y^3 - \
634760348089300339886660269388937153216512*X^2*Y^3 + 
     565240694498048986612529327254538289152*Y^4 - \
65073201558224394150747942534214492094464*X*Y^4 + 
     572543684903529184823935834344977120362496*X^2*Y^4 - \
1992807567865252962392449758783621059051520*X^3*Y^4 - 
     921924156341931651149923569949931995136*Y^5 + \
30908001234824551579074442233550984970240*X*Y^5 - 
     354548228785783633862238215183461383143424*X^2*Y^5 + \
1735465393713706010538512059354304871399424*X^3*Y^5 - 
     4380282562397812848727824045110877111713792*X^4*Y^5 + \
4458062889225746804089452434244266622976*Y^6 - 
     34648340087249055207100332608660906704896*X*Y^6 + \
237278343377836019974361500645801089564672*X^2*Y^6 - 
     1185863112966646947640210108234724680925184*X^3*Y^6 + \
3517605913476099323540114941348547657728000*X^4*Y^6 - 
     6262450171344242466486222088558974647402496*X^5*Y^6 - \
4214853347843192509718567226252262899712*Y^7 + 
     41436726916237869325860902153648873668608*X*Y^7 - \
201060540034001623438584191623500788662272*X^2*Y^7 + 
     723802472530054986369706863507611286765568*X^3*Y^7 - \
1997670788910315659342045681167728851812352*X^4*Y^7 + 
     3681716330053146083906849905068048226713600*X^5*Y^7 - \
3902651202263405453864276503430119452311552*X^6*Y^7 + 
     1259293556239655861757906589989317115904*Y^8 - \
26900135241304436372291898939679864520704*X*Y^8 + 
     117962003237415293759844802679423075614720*X^2*Y^8 - \
290363671744754432317345712714673800871936*X^3*Y^8 + 
     515542105286986776010016608622075950661632*X^4*Y^8 - \
510789051889041778933639443279524705337344*X^5*Y^8 - 
     588319047811157105898682076987114253189120*X^6*Y^8 + \
3499118466520156153105502589703679062835200*X^7*Y^8 + 
     239519836914521818398721871918546288640*Y^9 + \
2508254118005285926940248498874154483712*X*Y^9 + 
     600579445401487423596634919022844968960*X^2*Y^9 - \
116310003377272163966242951186795968069632*X^3*Y^9 + 
     621752355376392132114341311284825645121536*X^4*Y^9 - \
1859781097097314791311580000207597614399488*X^5*Y^9 + 
     4048183141089322346796241756516839472496640*X^6*Y^9 - \
6971429434710859393020349121175776726614016*X^7*Y^9 + 
     9559255549100381155535892243398642133630976*X^8*Y^9 - \
578129166593392423302787429150706630656*Y^10 + 
     11035073499187141862490604691401998336000*X*Y^10 - \
73465716483886191445260160998657327366144*X^2*Y^10 + 
     347606374141750706334668913195888230268928*X^3*Y^10 - \
1169296752372927380585778311453331538575360*X^4*Y^10 + 
     2833077872483932889338116356944914924175360*X^5*Y^10 - \
5223734340390595379357117378042666122477568*X^6*Y^10 + 
     7663352803672904468350592623025473634435072*X^7*Y^10 - \
9085087279911126649379105219817368214044672*X^8*Y^10 + 
     8632987873761606710947746606809844539195392*X^9*Y^10 + \
729544993574581245757856165006896267264*Y^11 - 
     11878478877451746373884928945492657700864*X*Y^11 + \
81811258513074198929298942124055743954944*X^2*Y^11 - 
     360546049725516071506779892892617949577216*X^3*Y^11 + \
1119770336470498990275575073105630390648832*X^4*Y^11 - 
     2554234888480821068500663065564929683619840*X^5*Y^11 + \
4437198856112419936357508194986190526480384*X^6*Y^11 - 
     6039863822185624547482439974959996225978368*X^7*Y^11 + \
6522352657889516928204499760513682614779904*X^8*Y^11 - 
     5530490762650081785565077195277650997805056*X^9*Y^11 + \
3504826034021541114043412045126244560273408*X^10*Y^11 - 
     576648175409992763665247970150213222400*Y^12 + \
8286769275641197874505179776351471665152*X*Y^12 - 
     58558496817348783672090824194913147551744*X^2*Y^12 + \
253667187585765692531445818186652215934976*X^3*Y^12 - 
     760502135688631448013171285475600218718208*X^4*Y^12 + \
1675725158196019806989542873311109718212608*X^5*Y^12 - 
     2794756154732755395490281525243640453005312*X^6*Y^12 + \
3578066131450348796231210864133175806787584*X^7*Y^12 - 
     3508812666529443467705034091622693931581440*X^8*Y^12 + \
2535545178156889839420742968576605579902976*X^9*Y^12 - 
     1136422464790459634037748936172559598878720*X^10*Y^12 - \
43644321683716296895179484702920586821632*X^11*Y^12 + 
     328737097469281525864844836475229962240*Y^13 - \
4891459310040638808830901239867550728192*X*Y^13 + 
     33053098056676960034151739848947090325504*X^2*Y^13 - \
137414282936077259230751504023020824952832*X^3*Y^13 + 
     395708105422581624069391182667816831549440*X^4*Y^13 - \
833705558576068202072427891500677110693888*X^5*Y^13 + 
     1312598240019785760876267401977497865158656*X^6*Y^13 - \
1536880200551714406440789600543968371671040*X^7*Y^13 + 
     1275981269526582841612702121591839342460928*X^8*Y^13 - \
603388135125287075401489330792347391229952*X^9*Y^13 - 
     133708745977599368463832324349334250586112*X^10*Y^13 + \
591116597302487654516673164084933689868288*X^11*Y^13 - 
     661871528278333324847798060426950448447488*X^12*Y^13 - \
188229063731194593348510237566217224192*Y^14 + 
     2564158570750585800069449340564212285440*X*Y^14 - \
15748499646130024098253627672016885645312*X^2*Y^14 + 
     60394320704056310968876788552363963056128*X^3*Y^14 - \
160618835566894488613233362958005204680704*X^4*Y^14 + 
     308021142447953757990161294784160971358208*X^5*Y^14 - \
425107946270206955258210946948167566884864*X^6*Y^14 + 
     392044497305674367510983458093350902562816*X^7*Y^14 - \
152734680480951858963822949843927737040896*X^8*Y^14 - 
     199803513019487076855848915103755886395392*X^9*Y^14 + \
477066805468782258001405302870320212803584*X^10*Y^14 - 
     548285531399389399793364257141944205574144*X^11*Y^14 + \
430644576193218610437789727930796347506688*X^12*Y^14 - 
     240849723510165103847902021151661468893184*X^13*Y^14 + \
99288829558574296512236002192480272384*Y^15 - 
     1149159093104159961183135042091974918144*X*Y^15 + \
6349787068623941380121898032230222004224*X^2*Y^15 - 
     21542562834140145957897888101396979384320*X^3*Y^15 + \
48709963233210640049832079261093127520256*X^4*Y^15 - 
     72850408069335291060200308651022008451072*X^5*Y^15 + \
58029431582306542473563576309087117246464*X^6*Y^15 + 
     28480005574132678683945370481325693206528*X^7*Y^15 - \
175130516569486992520930161214207358402560*X^8*Y^15 + 
     314373185949190486178309786645576578760704*X^9*Y^15 - \
368303504711544804012527892159915820056576*X^10*Y^15 + 
     312752329993654759707671812536216948178944*X^11*Y^15 - \
192596551050303635922281309894321510678528*X^12*Y^15 + 
     76893751552565756010813005974089085419520*X^13*Y^15 - \
6986189307322540883396897045771196071936*X^14*Y^15 - 
     35811871227303652039227793158443106304*Y^16 + \
398444647383024898288370805828967464960*X*Y^16 - 
     1993773247045251276901435165567310888960*X^2*Y^16 + \
5559127305811531254761717128261665816576*X^3*Y^16 - 
     8193181368731061853183014736414071848960*X^4*Y^16 - \
175918323726300338354878371922664488960*X^5*Y^16 + 
     32918556164032515279067629752022017245184*X^6*Y^16 - \
92501112103976819580359974623317527101440*X^7*Y^16 + 
     158314152758211475624741272728310554427392*X^8*Y^16 - \
195029299132244283841608120958362672037888*X^9*Y^16 + 
     179696305079458336890070779033837132414976*X^10*Y^16 - \
121386368725068919039221306255778380316672*X^11*Y^16 + 
     52922176316539245802552112827692335226880*X^12*Y^16 - \
4282411045426831474357651687223334445056*X^13*Y^16 - 
     15507500756277688838866969560030444390400*X^14*Y^16 + \
15378851447962375573401953944450333188096*X^15*Y^16 + 
     8080011852073243050659894875673067520*Y^17 - \
89787140030180333233732397580463112192*X*Y^17 + 
     370119239428243437662262099459792961536*X^2*Y^17 - \
497881949175593854201517017171327188992*X^3*Y^17 - 
     1699798900361520448882534861558180216832*X^4*Y^17 + \
10727045644690088718619954003308250660864*X^5*Y^17 - 
     30173334043420014576668401603963649523712*X^6*Y^17 + \
56577585317120587367707864632923846082560*X^7*Y^17 - 
     77509255424559964505957099622156607029248*X^8*Y^17 + \
79366466425769636887313997145773053706240*X^9*Y^17 - 
     59125532229574329346788233536982402891776*X^10*Y^17 + \
27665016755681045938067696891650911240192*X^11*Y^17 - 
     859653788539680750089213089106110210048*X^12*Y^17 - \
12150099787902014508061565856594271346688*X^13*Y^17 + 
     12717803017206254367083473625935912998912*X^14*Y^17 - \
7711624644989640842328074406464329461760*X^15*Y^17 + 
     2914679673831649355178521257500517858304*X^16*Y^17)*Z^18; \
\>", "Input",
 CellChangeTimes->{{3.913853111004068*^9, 3.9138531121114044`*^9}, 
   3.913853161901183*^9, 3.9295859469129257`*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"08d5ccca-6758-4074-bb75-26e36decab54"],

Cell["\<\
asymTerms17[X_, Y_, Z_] = (73555323229325699003141500622181769412608*Y - \
87772576963116844639514857667364623745024*Y^2 + 
     790205985312417603451154495554967138467840*X*Y^2 + \
51682899606573311929765904283805727850496*Y^3 - 
     779941988753236848861052288639166031331328*X*Y^3 + \
3613470550781385424066963055680922889224192*X^2*Y^3 - 
     16205338486464911455446936765583501295616*Y^4 + \
446236429560261546738160088282484462059520*X*Y^4 - 
     3277355474139737833594772587361547310858240*X^2*Y^4 + \
10366144697640181501781070315474289736810496*X^3*Y^4 + 
     13183735212722304079169971441330684952576*Y^5 - \
265326823101905207461751261522549178105856*X*Y^5 + 
     2252431130876949831721474689494152881635328*X^2*Y^5 - \
9291858614610683208320828503651290024247296*X^3*Y^5 + 
     21494782359821343291445581344403372996820992*X^4*Y^5 - \
29793987837087662601661068403877022269440*Y^6 + 
     291197910091951242115940105123334205734912*X*Y^6 - \
1755197482989972021632987711575113538207744*X^2*Y^6 + 
     7199318339153335675579697596107536379936768*X^3*Y^6 - \
18745407645723853571637479344144991821758464*X^4*Y^6 + 
     31487165527169696856389724424837518879358976*X^5*Y^6 + \
33162399831308903392611947046837793325056*Y^7 - 
     292304258159383385921632977744824654364672*X*Y^7 + \
1517211878492105823314266836908695535747072*X^2*Y^7 - 
     5380176559307863811750475031306327161831424*X^3*Y^7 + \
13376854547758286042171175918673398861922304*X^4*Y^7 - 
     22881548446443991927009718964322210047590400*X^5*Y^7 + \
25838823557156499057019285983148944509632512*X^6*Y^7 - 
     17033864458630198773133943418054445629440*Y^8 + \
192180700622119153045538258496684860375040*X*Y^8 - 
     969560572681949699075955871456356695277568*X^2*Y^8 + \
3144822236096909286219308596529813822373888*X^3*Y^8 - 
     7104126191794526651257355659868877717766144*X^4*Y^8 + \
10754610530564102468190934526240499823542272*X^5*Y^8 - 
     9057450689173989316292202584586840235311104*X^6*Y^8 - \
1333489316010105845411102453102497432076288*X^7*Y^8 + 
     2515138580230994028174680690912586104832*Y^9 - \
62207356194799210911951825136185937756160*X*Y^9 + 
     278677317779611767815737343981828396023808*X^2*Y^9 - \
712364280918252782669470991395482129924096*X^3*Y^9 + 
     1011097746760527225422882826931765443035136*X^4*Y^9 + \
530150648537800129011189593982876044492800*X^5*Y^9 - 
     6599625140168312790830826612781846922002432*X^6*Y^9 + \
17662774063122089804284202298291980039356416*X^7*Y^9 - 
     29660855877800168847882959458636408842878976*X^8*Y^9 + \
2264036560635045646069545036170246750208*Y^10 - 
     22671744807843097865720335708032394592256*X*Y^10 + \
177326621064916682654783939019306319216640*X^2*Y^10 - 
     888876392964216186614004494813656818647040*X^3*Y^10 + \
2993770083452414184993539043978266319781888*X^4*Y^10 - 
     7611215338360759411478446951646592573112320*X^5*Y^10 + \
15474099808420310492915761320692785501700096*X^6*Y^10 - 
     25297740620484259908265876810466865665015808*X^7*Y^10 + \
33070639223695344814754070201038060868599808*X^8*Y^10 - 
     34598820652654298882224145393135079819051008*X^9*Y^10 - \
2956793111635527764765178353351986774016*Y^11 + 
     46336425229500914800122317895720975204352*X*Y^11 - \
312033992557943808261122974041823686688768*X^2*Y^11 + 
     1345935935527636412036662141781028924030976*X^3*Y^11 - \
4075828400217651638353755112893946383040512*X^4*Y^11 + 
     9203208990237759068624425667550065987682304*X^5*Y^11 - \
16311279918554031981063697941881977653166080*X^6*Y^11 + 
     23366575985839907035109768669824229627133952*X^7*Y^11 - \
27227852202639259226729874917026397153132544*X^8*Y^11 + 
     25617764554224196895987820162273909697150976*X^9*Y^11 - \
19139023032948114281674138545659694406434816*X^10*Y^11 + 
     2556947623744381428856622816406154510336*Y^12 - \
37445339427366012448184405896670759354368*X*Y^12 + 
     256491244952099285340154856190360007213056*X^2*Y^12 - \
1089477436537476350044768468399478794092544*X^3*Y^12 + 
     3222341993126783475412041102147222107062272*X^4*Y^12 - \
7060581294316061155855170259270413009813504*X^5*Y^12 + 
     11929552930542163640656277326262833158029312*X^6*Y^12 - \
15960047555878029568250580368546219761336320*X^7*Y^12 + 
     17103659730245905950767019173077866067787776*X^8*Y^12 - \
14563563720411604961358153984978700833128448*X^9*Y^12 + 
     9487888630078574690239749712022192446767104*X^10*Y^12 - \
4215338766088409256284236014205665339768832*X^11*Y^12 - 
     1650527553797410996932453248349977444352*Y^13 + \
22968954568915372937066157299142976602112*X*Y^13 - 
     154838997570410366980913312328603786018816*X^2*Y^13 + \
646374336062349382446397399584466259673088*X^3*Y^13 - 
     1873598818103986870991650893187632764813312*X^4*Y^13 + \
4006632585671872222508175386886634221862912*X^5*Y^13 - 
     6529622942001235487058812359359404611469312*X^6*Y^13 + \
8246902803368553102802778065481962648240128*X^7*Y^13 - 
     8088054773846455082132795294897151676514304*X^8*Y^13 + \
5998158690868555911933000194209036659326976*X^9*Y^13 - 
     3005137874736106993430678945157579786944512*X^10*Y^13 + \
451628978604993093662274699545982379491328*X^11*Y^13 + 
     887067501428667443171187899509165283344384*X^12*Y^13 + \
875462213687758057391048159649326956544*Y^14 - 
     11946570171505351621560683217377262829568*X*Y^14 + \
75863394580425156314448571923084202737664*X^2*Y^14 - 
     303165181040733534008757436110632724201472*X^3*Y^14 + \
847790337346165024656414798170027731189760*X^4*Y^14 - 
     1741732668869343214252410383620261265014784*X^5*Y^14 + \
2689152622337534104813887934946780148400128*X^6*Y^14 - 
     3125209575582306588218776742361470668374016*X^7*Y^14 + \
2645976532579722819593323845204401955274752*X^8*Y^14 - 
     1413323380392427681371872895142354813452288*X^9*Y^14 + \
62002776138327070515234381663370585833472*X^10*Y^14 + 
     803458118569421516737238174649681896800256*X^11*Y^14 - \
1000658504518630263429959862053002920919040*X^12*Y^14 + 
     748964100343702228719190574240326064078848*X^13*Y^14 - \
407290712473552435588760043974276677632*Y^15 + 
     5160960833766340136973629237279028412416*X*Y^15 - \
30525483796377461079405685022329254445056*X^2*Y^15 + 
     113979031197252861382563110980588547342336*X^3*Y^15 - \
297558639519729394148896593137209888997376*X^4*Y^15 + 
     564055702705222414796057248955463574224896*X^5*Y^15 - \
777655909241256104589698453065034855612416*X^6*Y^15 + 
     739611857740380505039095999228951142596608*X^7*Y^15 - \
366054186592721876408519940677070849310720*X^8*Y^15 - 
     188864251619260787634008300511180415303680*X^9*Y^15 + \
630747359043354488615269403455560232206336*X^10*Y^15 - 
     761693120135347520136957107475500138889216*X^11*Y^15 + \
609198842412859210210673516806171929149440*X^12*Y^15 - 
     345479447651350877051956016037556168556544*X^13*Y^15 + \
127516557755340335960750576051146408886272*X^14*Y^15 + 
     150835258617289789301602717881243533312*Y^16 - \
1771779639653446430638556943520544849920*X*Y^16 + 
     9815343037809942536426115627729660411904*X^2*Y^16 - \
33316950530832982932229289678971733016576*X^3*Y^16 + 
     75903771410399541347270769086278139904000*X^4*Y^16 - \
116949223498131265920115136226646625878016*X^5*Y^16 + 
     105794095461849011368890146968917933817856*X^6*Y^16 + \
4502339257543702810885668060449042595840*X^7*Y^16 - 
     199748421649099140492280531335109493129216*X^8*Y^16 + \
388666997255316789422364286893532030959616*X^9*Y^16 - 
     466154617704178309753634034488920993824768*X^10*Y^16 + \
399550781728737332527331693221932484657152*X^11*Y^16 - 
     247519026506474451500185830391839159779328*X^12*Y^16 + \
100037052879897057521161400382048731070464*X^13*Y^16 - 
     10718387993164337448999014109186635259904*X^14*Y^16 - \
20013339211169769639228858027587002228736*X^15*Y^16)*Z^17; \
\>", "Input",
 CellChangeTimes->{3.9138531142918*^9, 3.913853172617672*^9, 
  3.929585951404022*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"737360bb-f5b0-4368-ae31-dc8756738e55"],

Cell["\<\
asymTerms16[X_, Y_, Z_] = (-394687803222343549731101535023962878115840*Y + \
441396504323831009521319951910858282500096*Y^2 - 
     3542120024766970161725694054700720305733632*X*Y^2 - \
204193989457781557247271173585615865249792*Y^3 + 
     3148742578025071009360794582061074008244224*X*Y^3 - \
13076740571986619149770096899376998458064896*X^2*Y^3 + 
     28358886184772532578903719563237372461056*Y^4 - \
1412201518470981985752551330763066855915520*X*Y^4 + 
     10357639858059249052761695997632867471458304*X^2*Y^4 - \
31043136380793072095514368228867529223700480*X^3*Y^4 - 
     39392386584180210167590127558642313986048*Y^5 + \
830395203950040428858992209946206095278080*X*Y^5 - 
     7237075987464682554946165871506597162778624*X^2*Y^5 + \
28736969694899969843658064515071968106512384*X^3*Y^5 - 
     66040599228070383009704610130833481318531072*X^4*Y^5 + \
119124874850395053331538037551288064933888*Y^6 - 
     1402795628941575767282914424477619706658816*X*Y^6 + \
7912979715305116373923560224499947207131136*X^2*Y^6 - 
     29035071436290206926588349573633486585069568*X^3*Y^6 + \
71887054453967351321921443360273365947383808*X^4*Y^6 - 
     125708348927154487651810771857140254708334592*X^5*Y^6 - \
160634314321994569250971188813440040828928*Y^7 + 
     1649102497264098630028730096729025650098176*X*Y^7 - \
8911062200766758193326880914054176630112256*X^2*Y^7 + 
     30427062636154133080157438002992598906568704*X^3*Y^7 - \
72000266398152357147608652083783215370731520*X^4*Y^7 + 
     125069978250619847007646997231987833379487744*X^5*Y^7 - \
163933774425957486465203040512969402598031360*X^6*Y^7 + 
     122169988833938194920739116436629586182144*Y^8 - \
1236970288549474197436199455826562814836736*X*Y^8 + 
     7040030782331446040376790119700770188165120*X^2*Y^8 - \
24737737092207415533690894646854129603837952*X^3*Y^8 + 
     58187777758639132397891492992371837443768320*X^4*Y^8 - \
97866541111633182347400306363163686572392448*X^5*Y^8 + 
     121544118680116478222821932898528469998108672*X^6*Y^8 - \
108024436443837949638775017887187866067402752*X^7*Y^8 - 
     50959430726608099108048622816888090525696*Y^9 + \
618732260611339649713337844961545371516928*X*Y^9 - 
     3583487833772699406363121451957340109537280*X^2*Y^9 + \
13114732058447587282295753714899647285166080*X^3*Y^9 - 
     31672624173951614661031840076956964793352192*X^4*Y^9 + \
51376234481847813511286921642062023382532096*X^5*Y^9 - 
     55158313586317200541019003466555436539314176*X^6*Y^9 + \
31504500995115951927334682777813339389034496*X^7*Y^9 + 
     14135808246547097602845691545889415222001664*X^8*Y^9 + \
7479071904273894468572712082944710148096*Y^10 - 
     138901782572311682010573379519274146594816*X*Y^10 + \
789865801541327644052213638978374199148544*X^2*Y^10 - 
     2876811368449632962342059379456269648658432*X^3*Y^10 + \
6591374886084102686370504024709163781193728*X^4*Y^10 - 
     7424680702171547250549109557324826353336320*X^5*Y^10 - \
3553592511288166351842787941086147324674048*X^6*Y^10 + 
     29913203990980078054338345875780242323275776*X^7*Y^10 - \
62286096287674107720003374828653014998319104*X^8*Y^10 + 
     84178213991601071033806344769591269685985280*X^9*Y^10 + \
5977649127873186401827773880180968259584*Y^11 - 
     83654976958828079378111950349836558008320*X*Y^11 + \
542358691048789763260424686177441086963712*X^2*Y^11 - 
     2234745371582442164824305227389606933037056*X^3*Y^11 + \
6723659884394684009491388234510342125780992*X^4*Y^11 - 
     16274223094350851908368072889062649019498496*X^5*Y^11 + \
32811884614371606397979946330407272248770560*X^6*Y^11 - 
     54356186700541235384892683928419003438989312*X^7*Y^11 + \
72489471136685231867560523708785245963681792*X^8*Y^11 - 
     77198085535598724875241061797230806887825408*X^9*Y^11 + \
65629191894872794932893440562528747094278144*X^10*Y^11 - 
     7786182594721746432108750649260077219840*Y^12 + \
116187188494521991173087806887706304184320*X*Y^12 - 
     766759738206169710674367364416894190747648*X^2*Y^12 + \
3146139906132957681640505864510989116899328*X^3*Y^12 - 
     9074676124678082224489593267465444845944832*X^4*Y^12 + \
19742778759915504564985262891827191426842624*X^5*Y^12 - 
     34023497889152052648347100431862754522955776*X^6*Y^12 + \
47802825139377616111631982346258698073014272*X^7*Y^12 - 
     55197339277984151983163528462265602814246912*X^8*Y^12 + \
51986590011363648810879934151111055589244928*X^9*Y^12 - 
     39243740959580224969877625761570891129421824*X^10*Y^12 + \
22977414792538935908285438484891757585629184*X^11*Y^12 + 
     5848171517666791533725604822985046228992*Y^13 - \
80305227954120010754930780679058432720896*X*Y^13 + 
     535770502468884204986423609828659670548480*X^2*Y^13 - \
2214057560594147458732175405212439838457856*X^3*Y^13 + 
     6353276113508665842835926382583512549031936*X^4*Y^13 - \
13530404974286636127615231330655807205277696*X^5*Y^13 + 
     22311135840452410734977099968916375566548992*X^6*Y^13 - \
29273682382717791572259716724292835031908352*X^7*Y^13 + 
     30975175938394627425766299591686695510081536*X^8*Y^13 - \
26335179214762310446739470158403482851213312*X^9*Y^13 + 
     17463940285151789871904509439662234591559680*X^10*Y^13 - \
8250282939406877733192854685029985757954048*X^11*Y^13 + 
     1816659506386786532178433926195561796206592*X^12*Y^13 - \
3136128957753648805913401433734726549504*Y^14 + 
     41915111700158431397826822590569895690240*X*Y^14 - \
272936921843020692219129304455200498515968*X^2*Y^14 + 
     1114099547907933157192159052766900964556800*X^3*Y^14 - \
3167718572203602612481404115994140701884416*X^4*Y^14 + 
     6646842997501117037100849905453327978594304*X^5*Y^14 - \
10652550597254776002463728285175835273461760*X^6*Y^14 + 
     13291828978832151099439811448476694065709056*X^7*Y^14 - \
12964624230893248882442262834329234955042816*X^8*Y^14 + 
     9679579441556221026213147571847798046326784*X^9*Y^14 - \
5061323427999215409806127401267098788036608*X^10*Y^14 + 
     1119322716976058581269599635970056992063488*X^11*Y^14 + \
1018391822099459522482595844553063845527552*X^12*Y^14 - 
     1464795296059592481873441607704346089160704*X^13*Y^14 + \
1331787976127031106566276333944405229568*Y^15 - 
     17716412233964788708752489500927212912640*X*Y^15 + \
110431356241521986966316248408713089515520*X^2*Y^15 - 
     435193608649235952142981762679599758573568*X^3*Y^15 + \
1204379665124166599489390312357358074855424*X^4*Y^15 - 
     2455550487809304123198070189872658876727296*X^5*Y^15 + \
3773786966202552200506614650616851522912256*X^6*Y^15 - 
     4386051301882575372502037825292752954327040*X^7*Y^15 + \
3750795525102044887760910062709084222652416*X^8*Y^15 - 
     2091864598482551065771407761257283261038592*X^9*Y^15 + \
262613434848291021234864029615864282087424*X^10*Y^15 + 
     925647008614939936083492624145758063689728*X^11*Y^15 - \
1227061246134195171182002729959129995804672*X^12*Y^15 + 
     932473855480591014545431409272795576598528*X^13*Y^15 - \
485380866008372087161382176644699038285824*X^14*Y^15)*Z^16; \
\>", "Input",
 CellChangeTimes->{3.913853115098177*^9, 3.913853182143163*^9, 
  3.9295859553510075`*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"d7aa0aee-b331-4713-9cc2-3810850e4849"],

Cell["\<\
asymTerms15[X_, Y_, Z_] = (1535805969201469898010482372305950536105984*Y - \
1514643342884433897497504475300265344368640*Y^2 + 
     9618699566663125668609648400490807758422016*X*Y^2 + \
211301957452566429305195640747266678980608*Y^3 - 
     5394599626100055391820295257175500299173888*X*Y^3 + \
17590808746568294208155272754342943646547968*X^2*Y^3 + 
     446101966735652589607378691734770794102784*Y^4 - \
892087844707443235037119978567569225285632*X*Y^4 - 
     4179664411605895406989726639634990527152128*X^2*Y^4 + \
19224524415899595917527975820689886469423104*X^3*Y^4 + 
     17283144280970501117073144133318749454336*Y^5 - \
353718586459187746807144391379924220379136*X*Y^5 + 
     8375470153662516821912572494276898530000896*X^2*Y^5 - \
44894132062331440087605903549833536541294592*X^3*Y^5 + 
     142740923499335555754043722840044126188077056*X^4*Y^5 - \
558485983267125459945116118068142668775424*Y^6 + 
     6545546067584497237041760980097079860789248*X*Y^6 - \
33354729878270346560711621267580553028173824*X^2*Y^6 + 
     112777119959574939272767788087354168226873344*X^3*Y^6 - \
287466087215299652950102112386449264437362688*X^4*Y^6 + 
     572310127486604452003862860463901034869161984*X^5*Y^6 + \
754279626981105469275821063354322396381184*Y^7 - 
     9539711684202024416752168345027858246139904*X*Y^7 + \
51093625710439612657077913848905231662841856*X^2*Y^7 - 
     168549037191695160422277508947763783733870592*X^3*Y^7 + \
399491438858396528236173983081327657654157312*X^4*Y^7 - 
     731651349187616677635512933060593956111253504*X^5*Y^7 + \
1056002506786829625014706614900680884672790528*X^6*Y^7 - 
     656002563246471967000671719532756205568000*Y^8 + \
7878167596882132700068098698036598087352320*X*Y^8 - 
     46104316211332288130114260419948377773441024*X^2*Y^8 + \
161107709047094452394774418916501373388324864*X^3*Y^8 - 
     384925829584719174461048937170266746664255488*X^4*Y^8 + \
685747045256399519272241405529952803933388800*X^5*Y^8 - 
     947230627905952075818589243416133078377037824*X^6*Y^8 + \
1014202772910542353346184218488758451855949824*X^7*Y^8 + 
     374561590365877507016482553906895630893056*Y^9 - \
4562499287122259245013012763361328897196032*X*Y^9 + 
     28205933029415070882422640347156247943839744*X^2*Y^9 - \
104705329325665907799080311048204618538418176*X^3*Y^9 + 
     259654102605141914936680834362754136572690432*X^4*Y^9 - \
463672880959983121055674102656121925284134912*X^5*Y^9 + 
     621385537355370720673141487092105280290291712*X^6*Y^9 - \
627511981772817509509398337189934159632531456*X^7*Y^9 + 
     455355579110761954497703736279983520965722112*X^8*Y^9 - \
129268966958253691959579205087630779744256*Y^10 + 
     1807231379061476488676764521137652411400192*X*Y^10 - \
11602354471217378694163499689658483849822208*X^2*Y^10 + 
     45251580461603474274868698283309941909356544*X^3*Y^10 - \
116949867887552195711139492080538941319544832*X^4*Y^10 + 
     210480921390281622036996676758971016368095232*X^5*Y^10 - \
270031444902708399461162291803622531760390144*X^6*Y^10 + 
     240516572721527638251670061747360232265220096*X^7*Y^10 - \
121868846970468628633892870750400840005058560*X^8*Y^10 - 
     23516252285470849875399621677767760621338624*X^9*Y^10 + \
18390293794810518751313725841372335833088*Y^11 - 
     309570035887815352160208413765514813243392*X*Y^11 + \
2185449266193035938432364823238030101839872*X^2*Y^11 - 
     9204479331965621181646689356418685006249984*X^3*Y^11 + \
24647122773165803866048283409556047325560832*X^4*Y^11 - 
     41881026263665862277404026622619237312626688*X^5*Y^11 + \
40028428971326431812124119865414543067840512*X^6*Y^11 - 
     1329702637925125067586117842322463546933248*X^7*Y^11 - \
64575143078548857546206202153076997115346944*X^8*Y^11 + 
     122590992613352183191609433192597139727843328*X^9*Y^11 - \
141570200573856664885074887613383107491659776*X^10*Y^11 + 
     11329254033024409130747647930765974437888*Y^12 - \
174498703317715864351806520811316949549056*X*Y^12 + 
     1052382546004732603302195299228835039412224*X^2*Y^12 - \
3928153496009659317806519074730383920594944*X^3*Y^12 + 
     10805832741234317445723170753931629020839936*X^4*Y^12 - \
24484471147357795183971414562561373576888320*X^5*Y^12 + 
     47925921253759136076806823461921588519108608*X^6*Y^12 - \
79797701265717179580876030992669857084866560*X^7*Y^12 + 
     109382938315586695899839430596505691572142080*X^8*Y^12 - \
120996596188090983190651578828002630756728832*X^9*Y^12 + 
     106991750727297028291967042197254085189566464*X^10*Y^12 - \
74758476202150188579272081489782214118866944*X^11*Y^12 - 
     13510942312251969195909040818184525971456*Y^13 + \
194589325925976372884356940706830209777664*X*Y^13 - 
     1270028865164614766778165045163712969703424*X^2*Y^13 + \
5101047384852850643122480333020715752095744*X^3*Y^13 - 
     14335329206933872766415424357822748065529856*X^4*Y^13 + \
30432697335962527279979620286796174045741056*X^5*Y^13 - 
     51376747088197599145892031569474310941704192*X^6*Y^13 + \
71085815178435100484960478145788795152236544*X^7*Y^13 - 
     81445951446997075155396449954660436271955968*X^8*Y^13 + \
76872013624642997067501797208143971368304640*X^9*Y^13 - 
     58754096919255383628808195524554758016729088*X^10*Y^13 + \
35158727955577681468189199797518579634536448*X^11*Y^13 - 
     15195758263961852934854525948978112220889088*X^12*Y^13 + \
8378172702030441160884345093457384046592*Y^14 - 
     112397746441027912845554156131341081509888*X*Y^14 + \
740222131201049713258893586443962104676352*X^2*Y^14 - 
     3027963298953148024148066685046487729045504*X^3*Y^14 + \
8614244474054811860818256055427731063570432*X^4*Y^14 - 
     18224606063020803356838731217744512405209088*X^5*Y^14 + \
29916720941565971005539690668226831427043328*X^6*Y^14 - 
     39148300519770006665701875275291916022841344*X^7*Y^14 + \
41374077349943285785951947672089323787780096*X^8*Y^14 - 
     35187849995336068018675858467322610359205888*X^9*Y^14 + \
23427060788516447197864167709146665944350720*X^10*Y^14 - 
     11261363623418695705298420859496059002421248*X^11*Y^14 + \
2767148857591840414759705898839084680347648*X^12*Y^14 + 
     1086399444786591145608910772582326530473984*X^13*Y^14)*Z^15; \
\>", "Input",
 CellChangeTimes->{3.913853115957079*^9, 3.913853191888697*^9, 
  3.92958595902079*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"7481d64d-92a3-4256-ac72-2bb4e0515de9"],

Cell["\<\
asymTerms14[X_, Y_, Z_] = (-3263250940970399242410539333771983394439168*Y + \
1937438804368076731942883511430793509470208*Y^2 + 
     489259354963150534395277440068795255226368*X*Y^2 + \
3071628777068294308820493337336826344505344*Y^3 - 
     24762146109295401304600042868676705275346944*X*Y^3 + \
111365927172205273050359231164382823743225856*X^2*Y^3 - 
     4214949220774942909321341207629087209684992*Y^4 + \
33135079506991904777070064899153845614018560*X*Y^4 - 
     129593332754139133620327094965788190229659648*X^2*Y^4 + \
255613653572729585553729205261978938204225536*X^3*Y^4 + 
     11314688768296554689804863172494378401792*Y^5 - \
4686841047421987010818632165668353550057472*X*Y^5 + 
     9951474109702255770404127523751770227474432*X^2*Y^5 + \
78415698250438164480641261663453167004680192*X^3*Y^5 - 
     555316460218638208551208010566972469686566912*X^4*Y^5 + \
3620133063362855989238344929043532975439872*Y^6 - 
     35354206482988555442562485778673220806770688*X*Y^6 + \
173589983112526958435667988408909502540152832*X^2*Y^6 - 
     593490559641588622345176407680493901806829568*X^3*Y^6 + \
1561944514894635338686039902954985371824291840*X^4*Y^6 - 
     3180910910258441675104519743409728204008587264*X^5*Y^6 - \
4281717132554250711611571667755591113113600*Y^7 + 
     52672851142008089039452179245317084577529856*X*Y^7 - \
275125635911677489683537086109394263691231232*X^2*Y^7 + 
     912028722023428503599351573988310034809880576*X^3*Y^7 - \
2202878540951748934741967377438343125721415680*X^4*Y^7 + 
     4070541229195532497380756103268749151054069760*X^5*Y^7 - \
5846010405243952236522792448927882149728616448*X^6*Y^7 + 
     3388371816232022288774691053466265545867264*Y^8 - \
44134664524209463579196654368697425709760512*X*Y^8 + 
     249336562107505214491172480091879351661887488*X^2*Y^8 - \
859401788655615616573008284825447282044305408*X^3*Y^8 + 
     2080404714851746485099603218195812870942359552*X^4*Y^8 - \
3774283984811715199321516761350610836369965056*X^5*Y^8 + 
     5279459052135834094091044633826790706746753024*X^6*Y^8 - \
5765684931634379619679835200699479002351403008*X^7*Y^8 - 
     2032417691746207829576479595757552598515712*Y^9 + \
26330033197021982622846239615398619371274240*X*Y^9 - 
     158536380581228451516356486430273149723475968*X^2*Y^9 + \
574601913517082909099438035800209932637175808*X^3*Y^9 - 
     1428488162998224079175485928119134935811358720*X^4*Y^9 + \
2615221551121811594368366102221944670641979392*X^5*Y^9 - 
     3649344287220507282653081025310703825706811392*X^6*Y^9 + \
3934910839186862966585750756146719525699584000*X^7*Y^9 - 
     3279231803263569960276254972693220771187654656*X^8*Y^9 + \
870767157512493719951115675147563723390976*Y^10 - 
     11779536091759695826595831495807048089600000*X*Y^10 + \
74281161999023114002696013842092440414060544*X^2*Y^10 - 
     282421419044247396084245484885159886089879552*X^3*Y^10 + \
727444163963039448453467720278220172980912128*X^4*Y^10 - 
     1357013204754680936087521862855413568838303744*X^5*Y^10 + \
1900401071008140606545280864808502885573722112*X^6*Y^10 - 
     2021790401634464952843551429853320088320475136*X^7*Y^10 + \
1612712193577024489293007465816804061888905216*X^8*Y^10 - 
     906212531596615974155426922509222613421654016*X^9*Y^10 - \
251620550869652478603596432973669544755200*Y^11 + 
     3738739516071245693785547374412859464220672*X*Y^11 - \
24668088674773212430822671541672529159520256*X^2*Y^11 + 
     98323896117067283310525627057766611292258304*X^3*Y^11 - \
263135423243162993215342627800339985601658880*X^4*Y^11 + 
     499525511179713775719780908213510337034452992*X^5*Y^11 - \
692543410024521031959010899019427345082613760*X^6*Y^11 + 
     700901754535356897016587157896724881763991552*X^7*Y^11 - \
487321685103739230226320528959011528030289920*X^8*Y^11 + 
     167323629877644211779579502665875995144224768*X^9*Y^11 + \
87055977915159061767899195691780977461297152*X^10*Y^11 + 
     37655677315706761544907110608484767367168*Y^12 - \
579996332705464084335987545858636699926528*X*Y^12 + 
     4246600098479562929939286981976062116757504*X^2*Y^12 - \
18373582737284013848294028261706586258407424*X^3*Y^12 + 
     51400031285082002449491396236023927740039168*X^4*Y^12 - \
96162627754597687436983245914314184310390784*X^5*Y^12 + 
     117904225541757985874501231095171710745313280*X^6*Y^12 - \
78284576471993823324978481706446854142558208*X^7*Y^12 - 
     20008574917161343352143333859356371748651008*X^8*Y^12 + \
124825551746759801827159620308919694108131328*X^9*Y^12 - 
     177872172190426999634450212143738160033038336*X^10*Y^12 + \
162385436469216687928788926306562934845734912*X^11*Y^12 + 
     12427909400077259399607777627556278173696*Y^13 - \
201214124178898795433213812422617207930880*X*Y^13 + 
     1158448935774140431637323882975916256657408*X^2*Y^13 - \
4111395514323020968445815370328149688582144*X^3*Y^13 + 
     11034444489103151054865771063932170715267072*X^4*Y^13 - \
25376988198573467324989715006755124824506368*X^5*Y^13 + 
     52071094806603690575184855304143023405793280*X^6*Y^13 - \
91510551266171266257092119937760305906450432*X^7*Y^13 + 
     130909473570764597546167188994730862193934336*X^8*Y^13 - \
148912764589637498284006114038281567624757248*X^9*Y^13 + 
     134067025793666676108363686897470407352254464*X^10*Y^13 - \
95123961584591600574220883482670476000493568*X^11*Y^13 + 
     52034553812087789766130198239037388104925184*X^12*Y^13)*Z^14; \
\>", "Input",
 CellChangeTimes->{3.9138531169214487`*^9, 3.9138532005371504`*^9, 
  3.929585963935459*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"141dd554-5e16-4c9b-8996-1d926f9ee11e"],

Cell["\<\
asymTerms13[X_, Y_, Z_] = (-4590235197208930558883022459670777483493376*Y + \
14161437287560928118140342148807926971629568*Y^2 - 
     149718207832546078471506745398849240697929728*X*Y^2 - \
24764651679980423402696080079099043732520960*Y^3 + 
     227904777044597139824039486210630469841584128*X*Y^3 - \
815925346917896325316108961322080660298399744*X^2*Y^3 + 
     19336348622374066952490046867338012743696384*Y^4 - \
163513062183684515050707659283720974488305664*X*Y^4 + 
     585308743576970773460241245581134079989907456*X^2*Y^4 - \
818476045523914015112474233685944622265663488*X^3*Y^4 + 
     2805431676201449958270140561009555959447552*Y^5 - \
22813181208065522872721919298879981090766848*X*Y^5 + 
     206989348975414936669936847608692161338408960*X^2*Y^5 - \
1240163318586497193073356705345145901357727744*X^3*Y^5 + 
     4443322004015874229162552157943618172184690688*X^4*Y^5 - \
20287205940536559178362649836805354468409344*Y^6 + 
     192412277047357332812611833285772560442589184*X*Y^6 - \
997055715921203601714351964268113191652818944*X^2*Y^6 + 
     3465072260107286444603662794305399933238247424*X^3*Y^6 - \
8679155320947013888248469364346117950378344448*X^4*Y^6 + 
     16244725645196326373692162739500018383959621632*X^5*Y^6 + \
22378962597250804632627387111785865867689984*Y^7 - 
     246683725657548678724263064560743824891052032*X*Y^7 + \
1292993834373489082820960469488438847400312832*X^2*Y^7 - 
     4360962476389773456856059460307037797715279872*X^3*Y^7 + \
10462526733552608312482133404752118263064821760*X^4*Y^7 - 
     18709280921591214480925952590692436513346551808*X^5*Y^7 + \
25750964805114747660266167671719618866451578880*X^6*Y^7 - 
     16181171235391406500492201680179116841631744*Y^8 + \
198928012356924169816768417834601837919993856*X*Y^8 - 
     1091043610228519586842533773357760195942416384*X^2*Y^8 + \
3747976928015500799636235821602628329030025216*X^3*Y^8 - 
     9071009853007079671518334778616128920853938176*X^4*Y^8 + \
16292608536796152994641267672614478353115643904*X^5*Y^8 - 
     22425102425767624554984231944367875742695948288*X^6*Y^8 + \
24248979350282421432206194043664581265775919104*X^7*Y^8 + 
     9286177977916553821611953878313965985988608*Y^9 - \
118796493759348169154292357830160934127009792*X*Y^9 + 
     687239182692513530189822821955432194926182400*X^2*Y^9 - \
2442827395679814173737043174226581261897433088*X^3*Y^9 + 
     6043555609679265488518219373897651495114899456*X^4*Y^9 - \
11057091578398510455263105186450474912482066432*X^5*Y^9 + 
     15456821219654800303619457444712886979866394624*X^6*Y^9 - \
16848031592166760963008169163729036891528364032*X^7*Y^9 + 
     14500150240258878639726364694161895710540169216*X^8*Y^9 - \
4269119366951588123739876903808919958192128*Y^10 + 
     55898797642799108940748179821421895660601344*X*Y^10 - \
338994648068973691189709276109625718644670464*X^2*Y^10 + 
     1253145711766721371182272855041084490952736768*X^3*Y^10 - \
3185654353792089876996495598967599090345443328*X^4*Y^10 + 
     5944141459604554814390260000578901343570231296*X^5*Y^10 - \
8435229351699872014154002406989881757545791488*X^6*Y^10 + 
     9263249127960948790369990837635301128980660224*X^7*Y^10 - \
7908413812318905518579397313358640228092346368*X^8*Y^10 + 
     5198227133506367497630362529491918935186997248*X^9*Y^10 + \
1502735854392652810373464864917314076672000*Y^11 - 
     20914341045400976603026568412818131466059776*X*Y^11 + \
131903430309588867410311188975327325836017664*X^2*Y^11 - 
     506052546882203193305094308211841575560413184*X^3*Y^11 + \
1323774933890424205658027842230909860130586624*X^4*Y^11 - 
     2510905428116773436119529478664414605286047744*X^5*Y^11 + \
3579731912414141778758220402165720474749763584*X^6*Y^11 - 
     3898908414480533225525726573920092052911030272*X^7*Y^11 + \
3229967868809536948275006241026601664854884352*X^8*Y^11 - 
     1961868747224884513849889640192207578428604416*X^9*Y^11 + \
762633568167714289073840306208261835352702976*X^10*Y^11 - 
     384897150271973222684713852311962472415232*Y^12 + \
5789225897014594972933605304222214155927552*X*Y^12 - 
     38171728353030906306038497319502093047824384*X^2*Y^12 + \
151963418199309359837211913917418885181603840*X^3*Y^12 - 
     408358524370314238844022499725902215664107520*X^4*Y^12 + \
781655272849580364908628737865877488828153856*X^5*Y^12 - 
     1096647346316778764593801203734767998385258496*X^6*Y^12 + \
1134870601674025906008512126739861103290875904*X^7*Y^12 - 
     837715422573695709666629480257996262763134976*X^8*Y^12 + \
372358711666089943627974672709646748523429888*X^9*Y^12 + 
     15531207855158832341617658834096288597803008*X^10*Y^12 - \
193417898441047532195311634100263265916420096*X^11*Y^12)*Z^13; \
\>", "Input",
 CellChangeTimes->{3.913853117834029*^9, 3.9138532111827946`*^9, 
  3.9295859675443993`*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"1e61582d-5d22-4d47-a0f4-554f1c2dfecd"],

Cell["\<\
asymTerms12[X_, Y_, Z_] = (65985842675553213081275664944644420546854912*Y - \
105626168508110601344004223591209726728208384*Y^2 + 
     750533231177940563452382517053971097058279424*X*Y^2 + \
97493877728437031258377054587886027763875840*Y^3 - 
     804450251978689220298612465224973641255485440*X*Y^3 + \
2272382454798907701567663120423276527539453952*X^2*Y^3 - 
     42200913795153524666608177322425026946793472*Y^4 + \
275035419813352384167009078687721863545618432*X*Y^4 - 
     347150126597557753253425928826427457432190976*X^2*Y^4 - \
2381602465589621722505680980479068021071020032*X^3*Y^4 - 
     34118951583867800620146211521768503017209856*Y^5 + \
457834779076361363983388845786363348729724928*X*Y^5 - 
     2778547021445497353308545475175575031547691008*X^2*Y^5 + \
10403906407037771927995664717998032292870619136*X^3*Y^5 - 
     26492538193190516785609423723475490361799868416*X^4*Y^5 + \
86621872585202423959544101759208535191715840*Y^6 - 
     915095045977137509946867370707347899051671552*X*Y^6 + \
4898862279779227357580423971484993188270178304*X^2*Y^6 - 
     16435442354555518523446141669739538461434576896*X^3*Y^6 + \
38163098122344021160460201020821705745334534144*X^4*Y^6 - 
     65418876215141711789774192827042503570711642112*X^5*Y^6 - \
89762563042542380110108333614316432073424896*Y^7 + 
     959101779002346975192910033176027874050703360*X*Y^7 - \
5094578116343969605889380237452757451900190720*X^2*Y^7 + 
     17059882180366809897964704999699032926205247488*X^3*Y^7 - \
39669287744384885340942376742910536983949344768*X^4*Y^7 + 
     68083481022680826578684998097030998648147673088*X^5*Y^7 - \
90133562563305187872443908655832455932110962688*X^6*Y^7 + 
     63175000334951393270546639083316784872292352*Y^8 - \
728562355282073338946147392202061930515398656*X*Y^8 + 
     3947652758878482583134912800453637867541889024*X^2*Y^8 - \
13429506044128490465964309493652708442368901120*X^3*Y^8 + 
     31901182259706550835478050972906261112411914240*X^4*Y^8 - \
56003621145470151707488867528182139901123231744*X^5*Y^8 + 
     75560431471478719548702294573422660244589248512*X^6*Y^8 - \
80611331749076202241586498476975555995005616128*X^7*Y^8 - 
     35459465302175473980694278734994162631835648*Y^9 + \
434531765274887147235324605788741520469262336*X*Y^9 - 
     2443346919690775599596595308139741110733897728*X^2*Y^9 + \
8522639709845788214110363498703985880072192000*X^3*Y^9 - 
     20718769915761024376523916704113870159063547904*X^4*Y^9 + \
37251970546825876163662329199163850918069272576*X^5*Y^9 - 
     51359265419543649221774357775692521572583604224*X^6*Y^9 + \
55633537678541861234315961221628403817759375360*X^7*Y^9 - 
     48100032558348187738630078761728581807955247104*X^8*Y^9 + \
16747471117445328637630258762378106835566592*Y^10 - 
     211031150731970589521630176862361710470627328*X*Y^10 + \
1235502457592449098945333279194300951520346112*X^2*Y^10 - 
     4446106724521955392333464263739432457845342208*X^3*Y^10 + \
11062878625110186998764546074294742626217230336*X^4*Y^10 - 
     20276561840418222329657601004850570289125261312*X^5*Y^10 + \
28405215188837844836071014625716978988502482944*X^6*Y^10 - 
     31097118777739450836118621235939929635252338688*X^7*Y^10 + \
26944821278039864046351872015721706301970972672*X^8*Y^10 - 
     18545085291440433367451493064047138159726690304*X^9*Y^10 - \
6413943291785514993049816899895391672074240*Y^11 + 
     83863795057379039285290212139737932879626240*X*Y^11 - \
508784469506913302334638238756915098450657280*X^2*Y^11 + 
     1889691178051922048768069500832517670435815424*X^3*Y^11 - \
4817290631931751572010039072997306256374890496*X^4*Y^11 + 
     8974090854185527894180906977188563285553709056*X^5*Y^11 - \
12686368890364906623410823926523296169072787456*X^6*Y^11 + 
     13912551325859682885253680920036383720007008256*X^7*Y^11 - \
11950757473485203908945464272497073568719306752*X^8*Y^11 + 
     8007227651798291758115439440504745011435274240*X^9*Y^11 - \
4058698617385562223278649324794773316179066880*X^10*Y^11)*Z^12; \
\>", "Input",
 CellChangeTimes->{3.913853120110343*^9, 3.91385321917249*^9, 
  3.9295859719366436`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"f2acee1c-5c38-479f-b0e8-7d47cf04fc93"],

Cell["\<\
asymTerms11[X_, Y_, Z_] = (-239560739870481314241559150113329907970867200*Y + \
322921513535194901129317019046550645455716352*Y^2 - 
     1664968305008513955594444268474080136645312512*X*Y^2 - \
170570720608323884352438569023147781220466688*Y^3 + 
     899199736349880271533569818065975712105365504*X*Y^3 - \
30016984656650609356894226055711328529547264*X^2*Y^3 - 
     65342695636115145483232011799687576401477632*Y^4 + \
1127442608887769794007036984303288093708910592*X*Y^4 - 
     7678702034452111477438572710819763128415289344*X^2*Y^4 + \
28242404100602708594254726727798256390631325696*X^3*Y^4 + 
     233034046003555171021059077484019691951226880*Y^5 - \
2909369881779975985310561298864025927862452224*X*Y^5 + 
     15373331308291258518488015963679408225450459136*X^2*Y^5 - \
48693747956456744702613861077732846044304113664*X^3*Y^5 + 
     105416952851713030978138933533288501455255240704*X^4*Y^5 - \
309086827389506158977739772572125010426068992*Y^6 + 
     3528983250237488462429819230794402111307120640*X*Y^6 - \
18341966123573966831567858783209241815984111616*X^2*Y^6 + 
     57971520496430110103452549323873268935195361280*X^3*Y^6 - \
126289433154555963344833399675532294307708928000*X^4*Y^6 + 
     203851238960004508245264425476490094247529152512*X^5*Y^6 + \
287856872618241408402031973307291320778227712*Y^7 - 
     3147153063136980449455795258939034391938072576*X*Y^7 + \
16460187704704693734865424669270045679599747072*X^2*Y^7 - 
     53179360371410924608466466150053888867054911488*X^3*Y^7 + \
119025535360104721219499749560853063775545196544*X^4*Y^7 - 
     197788110285414733236086786508663658943986270208*X^5*Y^7 + \
254925530712190641271261989131541821666220834816*X^6*Y^7 - 
     201618314144840348588984823880346413006061568*Y^8 + \
2267757273844771337991566376523038306391293952*X*Y^8 - 
     12067803749551425244088223896538427968584679424*X^2*Y^8 + \
39895082096184141306271264920363509817838403584*X^3*Y^8 - 
     91768885369496885657212578492463376400860053504*X^4*Y^8 + \
156737068834169476790518843105088080826534461440*X^5*Y^8 - 
     207155283532990190317180821671923200614534742016*X^6*Y^8 + \
217446100196196115916266677063886313445107171328*X^7*Y^8 + 
     113259460938113531661676071946315008508428288*Y^9 - \
1343738377672426470112062056003040564507312128*X*Y^9 + 
     7368804380103254245921942961111126659622240256*X^2*Y^9 - \
24994140824803159595507395586645129288600256512*X^3*Y^9 + 
     58918628669531225626697070314853499538472173568*X^4*Y^9 - \
102872301404793638022384932622837433195225415680*X^5*Y^9 + 
     138521497894708399511989890394693209081247694848*X^6*Y^9 - \
147735614930882083555624157855514037097416622080*X^7*Y^9 + 
     126869230149070090786426711350764920211180093440*X^8*Y^9 - \
53419939327450103405616553821275400725069824*Y^10 + 
     655349272241448491398033327515166175427297280*X*Y^10 - \
3721404903691533213569146049839367206131990528*X^2*Y^10 + 
     13002746373655594866942482014224251452141862912*X^3*Y^10 - \
31419506941327222201299446114271441103771140096*X^4*Y^10 + 
     55971963796641713120996491292356690341049401344*X^5*Y^10 - \
76531259950675426617297782411880308079520120832*X^6*Y^10 + 
     82534696051668886933231900650794774571362811904*X^7*Y^10 - \
71448595607213450310868301538648167830331064320*X^8*Y^10 + 
     50015909104826026389254348426049434064462544896*X^9*Y^10)*Z^11; \
\>", "Input",
 CellChangeTimes->{3.913853121137226*^9, 3.913853226785144*^9, 
  3.92958597558531*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"049dbb75-f22a-47af-b3c6-0b35a99a7378"],

Cell["\<\
asymTerms10[X_, Y_, Z_] = (302461798809416832209873190311833940747354112*Y - \
243240037182289160215905202549566957472972800*Y^2 - 
     532402469391085701162233085137429871263219712*X*Y^2 - \
299953067393707606761640842695005583477571584*Y^3 + 
     4441854034616510347724760532669928886845308928*X*Y^3 - \
23186988079868780660233095821903513277276618752*X^2*Y^3 + 
     836741369894780588088933474857758074062503936*Y^4 - \
8708776307748567788430368549767857619133792256*X*Y^4 + 
     41177607099298191391121123077991592858539261952*X^2*Y^4 - \
114745567449395244079244149154922637825121714176*X^3*Y^4 - 
     1013135091206630121170434614787958810557284352*Y^5 + \
10810590036336912539438985410538802747055013888*X*Y^5 - 
     51428516767185302297147962249579564765961781248*X^2*Y^5 + \
148360440918673491247790375638194510643358334976*X^3*Y^5 - 
     294784082557786077859422073288183408882161287168*X^4*Y^5 + \
967709945508305580251147230751019768274223104*Y^6 - 
     10543041859614499187650842046139598715085651968*X*Y^6 + \
51234541950324751899513651601734213469995008000*X^2*Y^6 - 
     153160378514660283877220568291301485026981445632*X^3*Y^6 + \
320220836114075056023210139989298644742114902016*X^4*Y^6 - 
     500070943288641098019860540895258591406457880576*X^5*Y^6 - \
807135924226386775949445188790219609946980352*Y^7 + 
     8729158454069195835033439687282710577820991488*X*Y^7 - \
43397159113878302387776744505980265148780118016*X^2*Y^7 + 
     133555797551285410212608208013972920527392604160*X^3*Y^7 - \
288531976689245508147214418869630371991308468224*X^4*Y^7 + 
     467473520952372740602420796406623199435109171200*X^5*Y^7 - \
589253738150033060826045631636788401074098667520*X^6*Y^7 + 
     555594905667955618051789351046254239986745344*Y^8 - \
6121221520340663585937586037362379468994248704*X*Y^8 + 
     31338807818369989851863525047294684709114609664*X^2*Y^8 - \
99166640177327263116188350291475229443633446912*X^3*Y^8 + 
     219280731042102135143447289839323600430911455232*X^4*Y^8 - \
362814072422034836460184150612249590555958312960*X^5*Y^8 + 
     467626092296550588502570875721714254432367017984*X^6*Y^8 - \
480811419650525823021984721318296751137898889216*X^7*Y^8 - 
     308214932765356205829643245804369616245358592*Y^9 + \
3549685882396154135088320723103925254012010496*X*Y^9 - 
     18829548638351594383416239113335322549589901312*X^2*Y^9 + \
61491434417614531641119491312525298983799619584*X^3*Y^9 - 
     139444102160980854772410861730091591646243192832*X^4*Y^9 + \
235064353134033179523519203544350287708521758720*X^5*Y^9 - 
     307745173726517220894816068721245526555925413888*X^6*Y^9 + \
321815692888650049124667386668322298196041662464*X^7*Y^9 - 
     273178415455025807275606354052977390709800697856*X^8*Y^9)*Z^10; \
\>", "Input",
 CellChangeTimes->{{3.913853121923133*^9, 3.913853122813803*^9}, 
   3.913853234263513*^9, 3.9295859805864334`*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"d3b78dca-31b8-4592-918a-ddaadbc030e6"],

Cell["\<\
asymTerms9[X_, Y_, Z_] = (840029100913117225003430684371933820268576768*Y - \
1787688341664824041400772370644958514220367872*Y^2 + 
     14739995253119363350448657532849886866274516992*X*Y^2 + \
2593200649111592128909328940292692183378558976*Y^3 - 
     23555116951058415418793825169462498295229186048*X*Y^3 + \
87449260980836029480881188217551564494639988736*X^2*Y^3 - 
     2913932012010220921322067416448034291895500800*Y^4 + \
26692423552394991325846855485731241181713530880*X*Y^4 - 
     110426319223403937371964226002777718940170715136*X^2*Y^4 + \
273351953636026755667756545211775841927759396864*X^3*Y^4 + 
     2804626452446232742543280598765302306259861504*Y^5 - \
26005070352493273606283511875279633350851035136*X*Y^5 + 
     114648028479382988540048698787530467359892439040*X^2*Y^5 - \
314772644579729449851827395334242421056112427008*X^3*Y^5 + 
     603428889416076705477108172413628801813305098240*X^4*Y^5 - \
2496542711326826519539006314347028094648320000*Y^6 + 
     24149391055235015275946888162435604043939184640*X*Y^6 - \
109502381153944754412166617370346711708420014080*X^2*Y^6 + 
     314595743103830430157778283355415378762791911424*X^3*Y^6 - \
641642755990039032933379062511571276022698475520*X^4*Y^6 + 
     982008219093479741205496711728328420067513466880*X^5*Y^6 + \
2001358804453418581325484880635427566349451264*Y^7 - 
     20223185248440885827033705607376935373122830336*X*Y^7 + \
94386063684035877389914010493956429136000974848*X^2*Y^7 - 
     276881378980612182531649640166326041898200858624*X^3*Y^7 + \
577255542316807487787554286566308943370530062336*X^4*Y^7 - 
     908145493029426330785538609122355156108613517312*X^5*Y^7 + \
1114974921443025180826854467537745486570766467072*X^6*Y^7 - 
     1331833356854516268336560292215564008683470848*Y^8 + \
14036013802157231427377500977121577658740637696*X*Y^8 - 
     68238214761851526085424025348397386096061710336*X^2*Y^8 + \
205756658904208101445891931646425530881735131136*X^3*Y^8 - 
     436364861736184493887862611943804337280985858048*X^4*Y^8 + \
696947131189748770264725600035548728636511092736*X^5*Y^8 - 
     872330323773487428844027690795509075323652145152*X^6*Y^8 + \
876651284130844766327913871045870925394147803136*X^7*Y^8)*Z^9; \
\>", "Input",
 CellChangeTimes->{3.913853124186795*^9, 3.913853244672332*^9, 
  3.9295859845091057`*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"35afbcff-798a-43d1-9c68-65c1072a6344"],

Cell["\<\
asymTerms8[X_, Y_, Z_] = (-4313864728681582368832518095504859954514231296*Y + \
6947333218832966076346258922159607026842337280*Y^2 - 
     41075355488983552865407804922016313939693928448*X*Y^2 - \
6528276923554659678902663688332436035472457728*Y^3 + 
     48664463276774566581573425577057256603002077184*X*Y^3 - \
152697794925053347421285753661485252966143229952*X^2*Y^3 + 
     5145148020563247188722340244595732771296509952*Y^4 - \
44050453630470183408692730055618159805969989632*X*Y^4 + 
     169129833208415781739021926256218454209287159808*X^2*Y^4 - \
400581552096270745327298627616696483900943237120*X^3*Y^4 - 
     4929777541601571387459467023802015107535339520*Y^5 + \
42329440823927963052208837369465563821214007296*X*Y^5 - 
     179351955135641988541388399347318265936414244864*X^2*Y^5 + \
484265886719669616759820446511292291093660434432*X^3*Y^5 - 
     927364885765233224045353951151013809009041866752*X^4*Y^5 + \
4970529485503830545816602563534127960174886912*Y^6 - 
     43720653188396558200883799987396942667307810816*X*Y^6 + \
188638070595011531505846964946474274429358571520*X^2*Y^6 - 
     523778336631315459484662842646454493532299198464*X^3*Y^6 + \
1036734124542533976766390290848525482685376757760*X^4*Y^6 - 
     1547724605176587788644351086915073077827227090944*X^5*Y^6 - \
4115914430453336564834624274012511396750688256*Y^7 + 
     38474335123849958777747660664422675004809805824*X*Y^7 - \
170081355123640865148017902626708354671952527360*X^2*Y^7 + 
     477285261128336526614170011454358490353399496704*X^3*Y^7 - \
954455682967760882785277121675714630555877244928*X^4*Y^7 + 
     1445074161489815616004291632568088274588934340608*X^5*Y^7 - \
1722740031948558486841744283267436080535431020544*X^6*Y^7)*Z^8; \
\>", "Input",
 CellChangeTimes->{{3.9138531390261993`*^9, 3.913853139535953*^9}, 
   3.913853251070282*^9, 3.9295859883737373`*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"5fb8cfea-5b4e-4f69-86e6-5d11421a5aa6"],

Cell["\<\
asymTerms7[X_, Y_, Z_] = (6306644766935065065999253376240637941020360704*Y - \
8658126310680797585340539500082847651830169600*Y^2 + 
     35824092405960813896202724626623413939416858624*X*Y^2 + \
5838555625250193506619445137993768306003148800*Y^3 - 
     30599914490212404291412218509615813427833339904*X*Y^3 + \
73908506846594500787148253268862562647674978304*X^2*Y^3 - 
     3873120757896849759297064933606519567993012224*Y^4 + \
31479998354674347299101039136375068215031627776*X*Y^4 - 
     118688275006418477387205072615680649066958553088*X^2*Y^4 + \
312374832904425561175808332871878241568866435072*X^3*Y^4 + 
     5832761801187786714042376201214233658561396736*Y^5 - \
50647695769437663704969568368602292091220918272*X*Y^5 + 
     209357711685253951122695013611382927596552454144*X^2*Y^5 - \
553878402517407107987126558141491591490253619200*X^3*Y^5 + 
     1068777992093943331108168359479335917519665889280*X^4*Y^5 - \
7581966529561629922225052507440483337337044992*Y^6 + 
     65049800611393423758765132321482765497496764416*X*Y^6 - \
270271157959302580450882944294271760032665174016*X^2*Y^6 + 
     711306976236134361742990152042013000887691116544*X^3*Y^6 - \
1335731473491908042274943360835974909649001381888*X^4*Y^6 + 
     1932326476730341557636114730573446212485405212672*X^5*Y^6)*Z^7; \
\>", "Input",
 CellChangeTimes->{{3.9138531376931047`*^9, 3.913853137759008*^9}, 
   3.91385325879138*^9, 3.9295859919094734`*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"503f971b-5f90-4c35-a1c6-d7c198400542"],

Cell["\<\
asymTerms6[X_, Y_, Z_] = (4362680753492993209003417603079697106219302912*Y - \
8534340547212857869597580519443180061693313024*Y^2 + 
     69078928808931126619994901577728022458383990784*X*Y^2 + \
8036391940459428626189224449254566166676897792*Y^3 - 
     74087905618496256273732531682788493647748792320*X*Y^3 + \
225416482520493316777988626658842249558619062272*X^2*Y^3 - 
     1228988278664177081725705077060705720383569920*Y^4 + \
16540522991849865600514478385745873376435503104*X*Y^4 - 
     56215853384806961100901729580939517332614545408*X^2*Y^4 + \
18674906435478047831379082774754262856641806336*X^3*Y^4 - 
     6021570148557805292919991191594149534175854592*Y^5 + \
50734409791426129445503259582834921835425955840*X*Y^5 - 
     184400500304825048572000617510560020814031224832*X^2*Y^5 + \
440949096153302440480585254546093212542175281152*X^3*Y^5 - 
     858033069328875304363855145575793899124893417472*X^4*Y^5)*Z^6; \
\>", "Input",
 CellChangeTimes->{{3.913853136525471*^9, 3.913853136605318*^9}, 
   3.913853265212264*^9, 3.929585997932026*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"2384c815-b6f8-48c9-b7bc-5b3c0279b565"],

Cell["\<\
asymTerms5[X_, Y_, Z_] = (-28313644113016736800532882893591547462748733440*Y \
+ 41439502498316467787389811209246196452319821824*Y^2 - 
     219331125388975628738023138667464954706493702144*X*Y^2 - \
27336648163553446299807387167245961366436052992*Y^3 + 
     186119491345776956214746815574553331111437533184*X*Y^3 - \
488361740107062232959110587618905321305026854912*X^2*Y^3 + 
     4445797544464772541939998039563356647247052800*Y^4 - \
59787867178170273712332611340966488858651787264*X*Y^4 + 
     225965055475158707698103899887835300852496596992*X^2*Y^4 - \
372290850142488497481182069767392511709052665856*X^3*Y^4)*Z^5; \
\>", "Input",
 CellChangeTimes->{{3.913853135423566*^9, 3.913853135511726*^9}, 
   3.9138532710839224`*^9, 3.9295860021478252`*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"8b6638d5-67ce-41b0-8512-8557ab95b562"],

Cell["\<\
asymTerms4[X_, Y_, Z_] = (33367177626444967770788124209599352616033189888*Y - \
44613246998368335098621045966813734554619084800*Y^2 + 
     190468310454991076550421210850960914787120185344*X*Y^2 + \
27399388984862132313611516969903910239009243136*Y^3 - 
     152515823186158936309734199452243642288042934272*X*Y^3 + \
366203936300964390122507120157437144005066358784*X^2*Y^3)*Z^4; \
\>", "Input",
 CellChangeTimes->{{3.913853134325386*^9, 3.9138531343855505`*^9}, 
   3.913853276980112*^9, 3.929586005861849*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"d424bec6-bee4-4c49-831c-7458c40a2740"],

Cell["\<\
asymTerms3[X_, Y_, Z_] = (8246112585697982932719118041257915218221072384*Y - \
10666169790990351538912640674125075004721725440*Y^2 + 
     82702392934672011889271864948863068425095741440*X*Y^2)*Z^3; \
\>", "Input",
 CellChangeTimes->{3.913853132994957*^9, 3.91385328290216*^9, 
  3.92958600922888*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"69dfa64b-ddff-462e-a0bc-9933b27791c5"],

Cell["\<\
asymTerms2[X_, Y_, Z_] = \
-55564587112624883856361402424704418757168070656*Y*Z^2; \
\>", "Input",
 CellChangeTimes->{3.913853130844662*^9, 3.913853287538996*^9, 
  3.9295860125406303`*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"d2ae30e0-1973-45f5-b698-2c39fe8a6378"],

Cell["\<\
asymTerms[X_, Y_, Z_] = asymTerms2[X, Y, Z] + asymTerms3[X, Y, Z] + \
asymTerms4[X, Y, Z] + asymTerms5[X, Y, Z] + asymTerms6[X, Y, Z] + 
    asymTerms7[X, Y, Z] + asymTerms8[X, Y, Z] + asymTerms9[X, Y, Z] + \
asymTerms10[X, Y, Z] + asymTerms11[X, Y, Z] + 
    asymTerms12[X, Y, Z] + asymTerms13[X, Y, Z] + asymTerms14[X, Y, Z] + \
asymTerms15[X, Y, Z] + asymTerms16[X, Y, Z] + 
    asymTerms17[X, Y, Z] + asymTerms18[X, Y, Z] + asymTerms19[X, Y, Z] + \
asymTerms20[X, Y, Z] + asymTerms21[X, Y, Z] + 
    asymTerms22[X, Y, Z] + asymTerms23[X, Y, Z] + asymTerms24[X, Y, Z] + \
asymTerms25[X, Y, Z] + asymTerms26[X, Y, Z] + 
    asymTerms27[X, Y, Z] + asymTerms28[X, Y, Z] + asymTerms29[X, Y, Z] + \
asymTerms30[X, Y, Z] + asymTerms31[X, Y, Z] + 
    asymTerms32[X, Y, Z] + asymTerms33[X, Y, Z] + asymTerms34[X, Y, Z] + \
asymTerms35[X, Y, Z] + asymTerms36[X, Y, Z] + 
    asymTerms37[X, Y, Z] + asymTerms38[X, Y, Z] + asymTerms39[X, Y, Z] + \
asymTerms40[X, Y, Z] + asymTerms41[X, Y, Z] + 
    asymTerms42[X, Y, Z] + asymTerms43[X, Y, Z] + asymTerms44[X, Y, Z] + \
asymTerms45[X, Y, Z] + asymTerms46[X, Y, Z] + 
    asymTerms47[X, Y, Z] + asymTerms48[X, Y, Z] + asymTerms49[X, Y, Z] + \
asymTerms50[X, Y, Z] + asymTerms51[X, Y, Z] + 
    asymTerms52[X, Y, Z] + asymTerms53[X, Y, Z] + asymTerms54[X, Y, Z] + \
asymTerms55[X, Y, Z] + asymTerms56[X, Y, Z] + 
    asymTerms57[X, Y, Z]; \
\>", "Input",
 CellChangeTimes->{{3.913853291033174*^9, 3.913853434596895*^9}, {
   3.9138536185101027`*^9, 3.9138536208814974`*^9}, 3.92958601657069*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"d433e6d9-00cb-4325-8415-d7718d2bc53c"]
}, Closed]],

Cell[CellGroupData[{

Cell["answer", "Subsection",
 CellChangeTimes->{{3.913851365355649*^9, 3.913851378616849*^9}, {
  3.913853456331265*^9, 3.913853458043558*^9}, {3.929585405442026*^9, 
  3.9295854060750237`*^9}},ExpressionUUID->"e3228bb3-260a-4c8d-a5d8-\
6e90908fb243"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "OOO"], "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"tripleTerms", "[", 
     RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "+", 
    RowBox[{"doubleTerms", "[", 
     RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "+", 
    RowBox[{"doubleTerms", "[", 
     RowBox[{"X", ",", "Z", ",", "Y"}], "]"}], "+", 
    RowBox[{"doubleTerms", "[", 
     RowBox[{"Z", ",", "Y", ",", "X"}], "]"}], "+", 
    RowBox[{"asymTerms", "[", 
     RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "+", 
    RowBox[{"asymTerms", "[", 
     RowBox[{"Y", ",", "X", ",", "Z"}], "]"}], "+", 
    RowBox[{"asymTerms", "[", 
     RowBox[{"X", ",", "Z", ",", "Y"}], "]"}], "+", 
    RowBox[{"asymTerms", "[", 
     RowBox[{"Z", ",", "X", ",", "Y"}], "]"}], "+", 
    RowBox[{"asymTerms", "[", 
     RowBox[{"Z", ",", "Y", ",", "X"}], "]"}], "+", 
    RowBox[{"asymTerms", "[", 
     RowBox[{"Y", ",", "Z", ",", "X"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.913853460417592*^9, 3.9138535432560043`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"716c2cea-519e-4960-af74-42be2d4dd5d9"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1080, 607.5},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f0a86532-ca1d-b14f-b6a1-733eeb01eb0c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 559, 16, 67, "Section",ExpressionUUID->"afbd5c57-f796-c943-8d09-a949b3e1c4b0"],
Cell[CellGroupData[{
Cell[1164, 42, 160, 3, 54, "Subsection",ExpressionUUID->"33e0f7d3-cf08-4539-baff-4268e9245f09"],
Cell[1327, 47, 2310, 39, 301, "Input",ExpressionUUID->"daf681dd-9199-4233-bc95-5ab97cd5a3d8"]
}, Closed]],
Cell[CellGroupData[{
Cell[3674, 91, 160, 3, 38, "Subsection",ExpressionUUID->"17815b1a-8e69-424c-a742-e4d69b205f69"],
Cell[3837, 96, 1065, 17, 131, "Input",ExpressionUUID->"ed9fb920-8ec3-447a-8332-31c55ae85fad"],
Cell[4905, 115, 1147, 20, 148, "Input",ExpressionUUID->"762969fe-5635-47d8-bf22-fb27e9a17fb9"],
Cell[6055, 137, 1243, 21, 165, "Input",ExpressionUUID->"f2574e15-b615-40d9-b60c-3166b87827f5"],
Cell[7301, 160, 1349, 22, 165, "Input",ExpressionUUID->"0902ef93-e53e-4adb-a134-d3023b300fdd"],
Cell[8653, 184, 1420, 24, 182, "Input",ExpressionUUID->"7578df71-2475-43e9-84fc-a5cf777e9981"],
Cell[10076, 210, 1534, 26, 199, "Input",ExpressionUUID->"2fce45fa-2063-462a-870e-d740b3041f99"],
Cell[11613, 238, 1622, 28, 216, "Input",ExpressionUUID->"df21e682-3a2e-446b-a434-06c3d449625f"],
Cell[13238, 268, 1696, 29, 233, "Input",ExpressionUUID->"591ed598-7218-42f8-8109-0808f0122b33"],
Cell[14937, 299, 1758, 30, 233, "Input",ExpressionUUID->"efd6fa47-d7ef-49a4-ac37-f78e36102948"],
Cell[16698, 331, 1832, 31, 250, "Input",ExpressionUUID->"d5557fbf-6667-4758-99a6-e9fbf741c1d4"],
Cell[18533, 364, 1911, 35, 267, "Input",ExpressionUUID->"867b4210-41e6-4a32-a7d1-e2a0f257f8b0"],
Cell[20447, 401, 2013, 38, 267, "Input",ExpressionUUID->"3ecd2d08-c3cb-4818-8c9e-f9b2961bd03a"],
Cell[22463, 441, 2077, 40, 267, "Input",ExpressionUUID->"ae1702b6-c85a-4141-8f43-2335fa09e85b"],
Cell[24543, 483, 2164, 42, 301, "Input",ExpressionUUID->"dd20c9b6-b221-486d-8456-3edc98538c65"],
Cell[26710, 527, 2219, 43, 301, "Input",ExpressionUUID->"a55517cc-d12e-44e3-9b2a-e6f7a0f9431e"],
Cell[28932, 572, 2286, 44, 335, "Input",ExpressionUUID->"6aa061dd-8f51-4ac8-8125-cfa779a607bd"],
Cell[31221, 618, 2353, 45, 352, "Input",ExpressionUUID->"92a7e280-8f04-4739-9aa9-4d9e2eb2892f"],
Cell[33577, 665, 2431, 45, 352, "Input",ExpressionUUID->"ab9baa1d-772e-4e24-8025-ebb63e613fa0"],
Cell[36011, 712, 2456, 46, 352, "Input",ExpressionUUID->"85a4e4b0-5f37-4baf-a265-9ff30bdf2668"],
Cell[38470, 760, 2505, 47, 352, "Input",ExpressionUUID->"d218301e-993e-43e6-81a0-ebc22f9c1c65"],
Cell[40978, 809, 2544, 47, 369, "Input",ExpressionUUID->"902567a9-dee3-4d17-a69f-5b2460ef16b4"],
Cell[43525, 858, 2589, 48, 369, "Input",ExpressionUUID->"a366be1d-b58a-4117-b8ef-0e1604412eef"],
Cell[46117, 908, 2616, 49, 369, "Input",ExpressionUUID->"c8dcbe5d-ba2d-4e4b-82ce-b91910672c46"],
Cell[48736, 959, 2620, 48, 369, "Input",ExpressionUUID->"d1d58f9a-883a-49a2-91b2-389ab752e12a"],
Cell[51359, 1009, 2603, 48, 369, "Input",ExpressionUUID->"9f41f0ff-8b4c-40c1-99ef-c01d26d6ddaa"],
Cell[53965, 1059, 2631, 48, 369, "Input",ExpressionUUID->"f8444a96-90f9-4efa-a67a-fdc8a4f61759"],
Cell[56599, 1109, 2613, 47, 369, "Input",ExpressionUUID->"b5b11444-2d7d-4e54-a437-2b039525f824"],
Cell[59215, 1158, 2560, 47, 352, "Input",ExpressionUUID->"9c65273c-c568-4d92-b8cf-33172b1d3c4d"],
Cell[61778, 1207, 2523, 46, 352, "Input",ExpressionUUID->"9a46d2be-21a5-46cb-85a0-9de090611cd2"],
Cell[64304, 1255, 2481, 45, 352, "Input",ExpressionUUID->"eed0d563-9128-4fa6-a808-11403477116d"],
Cell[66788, 1302, 2442, 45, 335, "Input",ExpressionUUID->"075426a9-d477-4fe8-837f-b1be548974a0"],
Cell[69233, 1349, 2378, 43, 335, "Input",ExpressionUUID->"7127c62c-2cd7-49f9-bd6e-979aa24edaa6"],
Cell[71614, 1394, 2311, 42, 318, "Input",ExpressionUUID->"1bf6e902-e76f-4b4f-bd77-f72143b725f3"],
Cell[73928, 1438, 2239, 41, 318, "Input",ExpressionUUID->"77b3cec2-8e35-475c-9e36-d269e5cadc93"],
Cell[76170, 1481, 2153, 39, 301, "Input",ExpressionUUID->"662aacc1-5434-4fe9-b09b-b70c0e980b2b"],
Cell[78326, 1522, 2064, 38, 284, "Input",ExpressionUUID->"5c37dd9f-2b9b-4101-9b14-d48830ad499e"],
Cell[80393, 1562, 1931, 36, 267, "Input",ExpressionUUID->"6b9c033d-92c9-4128-a26a-15d2bd074970"],
Cell[82327, 1600, 1183, 19, 148, "Input",ExpressionUUID->"886e62a2-cb60-4a20-a0e1-b7d74cb5d71a"]
}, Closed]],
Cell[CellGroupData[{
Cell[83547, 1624, 213, 4, 38, "Subsection",ExpressionUUID->"e7a03725-6145-430b-9868-c48c5f7c67f6"],
Cell[83763, 1630, 260, 5, 29, "Input",ExpressionUUID->"03347044-e9e2-4434-9063-343ea55a8063"],
Cell[84026, 1637, 383, 7, 46, "Input",ExpressionUUID->"b1d1a15b-baea-4d23-b868-973ee6bf0f13"],
Cell[84412, 1646, 612, 11, 80, "Input",ExpressionUUID->"e6c25a19-fbb8-489f-a2cc-e95ea641dc34"],
Cell[85027, 1659, 937, 16, 114, "Input",ExpressionUUID->"8068dbcf-e660-43b0-9bc0-386849cb8b5e"],
Cell[85967, 1677, 1421, 23, 182, "Input",ExpressionUUID->"76cf8708-5d46-4e26-a2d6-fa8098c727fa"],
Cell[87391, 1702, 1985, 33, 267, "Input",ExpressionUUID->"4ab2b218-9e4b-4285-8424-979a338a9de8"],
Cell[89379, 1737, 2696, 44, 352, "Input",ExpressionUUID->"23790210-ec4d-4d16-8384-55956de1b842"],
Cell[92078, 1783, 3527, 57, 471, "Input",ExpressionUUID->"b794a3cb-88fe-4be2-94f8-0901ae508e4a"],
Cell[95608, 1842, 4523, 72, 590, "Input",ExpressionUUID->"72ad83b1-c00f-4e48-9671-8660a2013d41"],
Cell[100134, 1916, 5647, 91, 760, "Input",ExpressionUUID->"19a30074-16cb-46d4-a0f8-8a6ada5a086d"],
Cell[105784, 2009, 7007, 115, 964, "Input",ExpressionUUID->"727367b2-d7c7-4ff0-801c-c1e71f05853e"],
Cell[112794, 2126, 8495, 141, 1185, "Input",ExpressionUUID->"ff11fc0f-374c-4f2e-aa90-51af8b9ea263"],
Cell[121292, 2269, 10085, 165, 1389, "Input",ExpressionUUID->"7aa577f9-44fa-4912-aa9b-fe5b07f4ec06"],
Cell[131380, 2436, 11783, 191, 1610, "Input",ExpressionUUID->"3d2589ca-e879-4fff-b7fd-a5064f67c5d5"],
Cell[143166, 2629, 13220, 214, 1797, "Input",ExpressionUUID->"e2a4e4b2-b42a-41d8-af0d-759fd245bd08"],
Cell[156389, 2845, 14707, 241, 2035, "Input",ExpressionUUID->"72302b5f-daca-4366-8002-fdab94683f49"],
Cell[171099, 3088, 16299, 273, 2307, "Input",ExpressionUUID->"dbf04813-f919-4a66-9302-eab78e82b844"],
Cell[187401, 3363, 17883, 301, 2545, "Input",ExpressionUUID->"aaff3826-4adc-4503-aadb-6444b1c21c8a"],
Cell[205287, 3666, 19549, 329, 2783, "Input",ExpressionUUID->"7146aa84-45c4-4d92-b02b-5ef40e9f7b9e"],
Cell[224839, 3997, 21214, 358, 3021, "Input",ExpressionUUID->"3bdfbab4-4de0-45f3-95bd-3acfbf099202"],
Cell[246056, 4357, 22914, 389, 3242, "Input",ExpressionUUID->"42780d37-3df3-44fd-a850-445afb6dbc6b"],
Cell[268973, 4748, 23705, 414, 3327, "Input",ExpressionUUID->"23944192-7d7b-462f-9d01-6bf71e47da90"],
Cell[292681, 5164, 23376, 426, 3242, "Input",ExpressionUUID->"33888a64-dcf0-481e-b802-256e31dd9736"],
Cell[316060, 5592, 22867, 433, 3123, "Input",ExpressionUUID->"5ff1636d-2726-4419-9102-f27e6c8b1883"],
Cell[338930, 6027, 22264, 430, 3038, "Input",ExpressionUUID->"3dba12db-6567-48f3-a027-5c5d5aa80baa"],
Cell[361197, 6459, 21591, 426, 2970, "Input",ExpressionUUID->"d730ee0c-d401-4c3d-b94d-bb8f0d762eb0"],
Cell[382791, 6887, 20826, 420, 2936, "Input",ExpressionUUID->"8026413b-9cd5-4547-a56a-7e9950cbc25b"],
Cell[403620, 7309, 20082, 408, 2936, "Input",ExpressionUUID->"a1d376ae-268d-4bc7-a69f-e6b4b5754b20"],
Cell[423705, 7719, 19249, 393, 2919, "Input",ExpressionUUID->"d47254e0-3f72-437f-a1ba-bd41b0e4ad02"],
Cell[442957, 8114, 18316, 374, 2834, "Input",ExpressionUUID->"0839a707-da29-4754-994c-1f0fde2984cf"],
Cell[461276, 8490, 17394, 352, 2749, "Input",ExpressionUUID->"3a2ff8f0-3af9-44e8-8614-9be63c171267"],
Cell[478673, 8844, 16500, 327, 2664, "Input",ExpressionUUID->"9b2f84d7-2246-4d7d-be10-59ba00cffc75"],
Cell[495176, 9173, 15528, 303, 2511, "Input",ExpressionUUID->"193cff2f-5c3b-477d-8c60-2ad11e1b8875"],
Cell[510707, 9478, 14531, 280, 2341, "Input",ExpressionUUID->"9a19d0f8-206b-4be2-9830-0171dc47db96"],
Cell[525241, 9760, 13553, 257, 2154, "Input",ExpressionUUID->"1d1a8722-ad26-4584-b578-971cc895305a"],
Cell[538797, 10019, 12592, 235, 1984, "Input",ExpressionUUID->"9a2ac0d2-bee0-47a0-9e22-855bad337e97"],
Cell[551392, 10256, 11649, 214, 1797, "Input",ExpressionUUID->"ef342518-de11-4e2d-8541-3b91f99bdff2"],
Cell[563044, 10472, 10721, 194, 1627, "Input",ExpressionUUID->"5b799560-049c-4694-9e28-9d9ce3ca435a"],
Cell[573768, 10668, 9788, 175, 1474, "Input",ExpressionUUID->"f0752115-3283-45f5-b708-a9a5a58ef8ae"],
Cell[583559, 10845, 8911, 157, 1321, "Input",ExpressionUUID->"08d5ccca-6758-4074-bb75-26e36decab54"],
Cell[592473, 11004, 8020, 140, 1168, "Input",ExpressionUUID->"737360bb-f5b0-4368-ae31-dc8756738e55"],
Cell[600496, 11146, 7182, 124, 1032, "Input",ExpressionUUID->"d7aa0aee-b331-4713-9cc2-3810850e4849"],
Cell[607681, 11272, 6366, 109, 913, "Input",ExpressionUUID->"7481d64d-92a3-4256-ac72-2bb4e0515de9"],
Cell[614050, 11383, 5600, 95, 794, "Input",ExpressionUUID->"141dd554-5e16-4c9b-8996-1d926f9ee11e"],
Cell[619653, 11480, 4890, 82, 675, "Input",ExpressionUUID->"1e61582d-5d22-4d47-a0f4-554f1c2dfecd"],
Cell[624546, 11564, 4195, 70, 573, "Input",ExpressionUUID->"f2acee1c-5c38-479f-b0e8-7d47cf04fc93"],
Cell[628744, 11636, 3555, 59, 488, "Input",ExpressionUUID->"049dbb75-f22a-47af-b3c6-0b35a99a7378"],
Cell[632302, 11697, 2979, 49, 403, "Input",ExpressionUUID->"d3b78dca-31b8-4592-918a-ddaadbc030e6"],
Cell[635284, 11748, 2413, 40, 318, "Input",ExpressionUUID->"35afbcff-798a-43d1-9c68-65c1072a6344"],
Cell[637700, 11790, 1953, 32, 250, "Input",ExpressionUUID->"5fb8cfea-5b4e-4f69-86e6-5d11421a5aa6"],
Cell[639656, 11824, 1519, 25, 199, "Input",ExpressionUUID->"503f971b-5f90-4c35-a1c6-d7c198400542"],
Cell[641178, 11851, 1143, 19, 148, "Input",ExpressionUUID->"2384c815-b6f8-48c9-b7bc-5b3c0279b565"],
Cell[642324, 11872, 847, 14, 97, "Input",ExpressionUUID->"8b6638d5-67ce-41b0-8512-8557ab95b562"],
Cell[643174, 11888, 601, 10, 63, "Input",ExpressionUUID->"d424bec6-bee4-4c49-831c-7458c40a2740"],
Cell[643778, 11900, 390, 7, 46, "Input",ExpressionUUID->"69dfa64b-ddff-462e-a0bc-9933b27791c5"],
Cell[644171, 11909, 278, 6, 29, "Input",ExpressionUUID->"d2ae30e0-1973-45f5-b698-2c39fe8a6378"],
Cell[644452, 11917, 1625, 27, 216, "Input",ExpressionUUID->"d433e6d9-00cb-4325-8415-d7718d2bc53c"]
}, Closed]],
Cell[CellGroupData[{
Cell[646114, 11949, 251, 4, 38, "Subsection",ExpressionUUID->"e3228bb3-260a-4c8d-a5d8-6e90908fb243"],
Cell[646368, 11955, 1159, 28, 48, "Input",ExpressionUUID->"716c2cea-519e-4960-af74-42be2d4dd5d9"]
}, Open  ]]
}, Open  ]]
}
]
*)


